Linear forms in logarithms of algebraic numbers and the rank of conjugate tuples

Let $a_1,\dots,a_n$ be positive real algebraic numbers without a multiplicative relation, and let $\rho(a)$ be the rank of the group generated by the conjugate tuples $(\sigma a_1,\dots,\sigma a_n)$. We prove that for every $\varepsilon>0$ there is $C>0$, not effective, with $|h_1\log a_1+\dots+h_n\log a_n| \ge C\max_i|h_i|^{-(n-1+\rho(a))-\varepsilon}$ for all $h\in\mathbb{Z}^n\setminus\{0\}$. Since $\rho(a)\le[\mathbb{Q}(a_1,\dots,a_n):\mathbb{Q}]$, the exponent is at most $n-1+[\mathbb{Q}(a_1,\dots,a_n):\mathbb{Q}]$; for rational numbers it is $n$, as in arXiv:2611.30820, and if every $a_i$ is rational or a quadratic unit it is at most $2n-1$. For two numbers the irrationality exponent of $\log a/\log b$ is at most $\rho(a,b)+2$: for instance $\mu(\log 2/\log\frac{1+\sqrt5}{2})\le 4$ and, for $\alpha=2\cos(2\pi/7)$, $\mu(\log\alpha/\log 2)\le 5$. Part I treats two logarithms by the interpolation determinant of arXiv:2610.28079 with centers on the two-torus that lie on translates of the logarithmic curve; Part II treats $n$ logarithms by the determinant of arXiv:2611.30820 with centers that are products of independent conjugate tuples, at which every exact linear form of the determinant vanishes. The theorems and their corollaries are verified in Lean 4 with Mathlib; the 41 source files are in the ancillary files and are built on top of the Lean files of arXiv:2611.30820.

==> anc/ADDITIONS-MANIFEST.json <==
{
  "article": "Linear forms in logarithms of algebraic numbers and the rank of conjugate tuples",
  "files": [
    {
      "path": "lean/QuadraticPi/NAlgAnalytic.lean",
      "bytes": 26714,
      "lines": 521,
      "sha256": "e01a273adfa4526a30d1c5560aea7951608eae1e9865fdbe758efd3c22cfa0e3"
    },
    {
      "path": "lean/QuadraticPi/NAlgArithmetic.lean",
      "bytes": 20606,
      "lines": 385,
      "sha256": "f25a82ffdd8b0e662ada810245ba476b2d729a60f99548d4d9649764033bb478"
    },
    {
      "path": "lean/QuadraticPi/NAlgAudit.lean",
      "bytes": 3968,
      "lines": 86,
      "sha256": "2723573c3585535326c2c6a549496a115733e323d8ccf7438dccd127f6c5cea8"
    },
    {
      "path": "lean/QuadraticPi/NAlgBridge.lean",
      "bytes": 8350,
      "lines": 173,
      "sha256": "7922411bcc5ea9eda0a662e26b20841a52ca9aa45f2da092a49176aea4e1f8c8"
    },
    {
      "path": "lean/QuadraticPi/NAlgCharacters.lean",
      "bytes": 11537,
      "lines": 229,
      "sha256": "bd80a0076a3693607bd8d1a66bef5f6fcedea837d940407eeef58fdc34996b2f"
    },
    {
      "path": "lean/QuadraticPi/NAlgComparison.lean",
      "bytes": 4033,
      "lines": 85,
      "sha256": "38d7a6c81fecc47fc7155fa39db5f2bc47d3630b93248bbfcaa3dea861d16d52"
    },
    {
      "path": "lean/QuadraticPi/NAlgConclusion.lean",
      "bytes": 12122,
      "lines": 245,
      "sha256": "8f1891fb80b98e1965459cf2a687a24deaec301807666ba8555be4367ef14103"
    },
    {
      "path": "lean/QuadraticPi/NAlgData.lean",
      "bytes": 26302,
      "lines": 571,
      "sha256": "39a848129fe4c7e98c6d5f5845c1485f45d41af6bf27d469f676c7b3de670f8d"
    },
    {
      "path": "lean/QuadraticPi/NAlgDegree.lean",
      "bytes": 8735,
      "lines": 158,
      "sha256": "179c7704ae0aefb47c1c77d54b9cd525aee427838f01884d2de3d4a640aad44c"
    },
    {
      "path": "lean/QuadraticPi/NAlgDimension.lean",
      "bytes": 24052,
      "lines": 477,
      "sha256": "7afe8d77db65b5532c4e85ec0363d3580f1928431987bf4fcbf021707e5d85bf"
    },
    {
      "path": "lean/QuadraticPi/NAlgEndpoint.lean",
      "bytes": 19860,
      "lines": 394,
      "sha256": "cc60e656ce45c3c91212a558f5367498c702b7503f141c3ae973a68442e74f62"
    },
    {
      "path": "lean/QuadraticPi/NAlgExamples.lean",
      "bytes": 12644,
      "lines": 249,
      "sha256": "fcee4de56dc3830ffa15559d857a02fec79cb31b1b137b6f6dd9961f63af5a3b"
    },
    {
      "path": "lean/QuadraticPi/NAlgGalois.lean",
      "bytes": 6268,
      "lines": 149,
      "sha256": "9d55afbfe226e522f97745bfcccbdf84c5b333aa3bbb57831429971feb90f92d"
    },
    {
      "path": "lean/QuadraticPi/NAlgHyperplane.lean",
      "bytes": 15088,
      "lines": 287,
      "sha256": "cab96eedb3c137ecdd7147702e14c05c0bf4b21548d2de8c1f3d4df3c7b4a55d"
    },
    {
      "path": "lean/QuadraticPi/NAlgMatrix.lean",
      "bytes": 13133,
      "lines": 255,
      "sha256": "004125595c1dc822168a31b57e7ce334fbcfb543c2ae3dbb69e81c866aed3b16"
    },
    {
      "path": "lean/QuadraticPi/NAlgParameters.lean",
      "bytes": 10820,
      "lines": 209,
      "sha256": "562b8f7efedeafcac09975d1d1f84abba235faeb4aea2b5dbe976a94863b01b0"
    },
    {
      "path": "lean/QuadraticPi/NAlgSelection.lean",
      "bytes": 3934,
      "lines": 82,
      "sha256": "2ff759d7d7e4805f5b4750b8e8f4ea07fd4e7e1a4c10a46efa8b26fe55bafb38"
    },
    {
      "path": "lean/QuadraticPi/NAlgSupply.lean",
      "bytes": 16441,
      "lines": 318,
      "sha256": "f2024803a0d6aa3448827e5edeefe385faacdc33d3f262d350d18aa3208be275"
    },
    {
      "path": "lean/QuadraticPi/NAlgTarget.lean",
      "bytes": 7458,
      "lines": 140,
      "sha256": "8a7614b9e312377e9dac1139846869ab2f06581cdf5fdc292e7609490df774f6"
    },
    {
      "path": "lean/QuadraticPi/NAlgTheorem.lean",
      "bytes": 1389,
      "lines": 35,
      "sha256": "0b4d9ea20d8bfdc7a2d3c3db885c2b6e735df6ba317d8dd5b4324f9ba1303d99"
    },
    {
      "path": "lean/QuadraticPi/TwoGridAnalytic.lean",
      "bytes": 17891,
      "lines": 351,
      "sha256": "f30a8c1f28699916691116b45b18638315f8dafaed68ab38da6f6e8bf037f3c4"
    },
    {
      "path": "lean/QuadraticPi/TwoGridAnalyticSeries.lean",
      "bytes": 14742,
      "lines": 280,
      "sha256": "305b9178d0bb29fc2e23e7ea73d09ab798591c35ea29cf0b299a8b2ed55b90b0"
    },
    {
      "path": "lean/QuadraticPi/TwoGridArithmetic.lean",
      "bytes": 20417,
      "lines": 396,
      "sha256": "c0c425113d889d9305b0ce47f60328d6a144763b5588731e7a60d433363b9e1f"
    },
    {
      "path": "lean/QuadraticPi/TwoGridBase.lean",
      "bytes": 9722,
      "lines": 187,
      "sha256": "17ed19b821f645b689b05e17945ed6a3f0d500aa323bb4e449bb57ca0d0d625c"
    },
    {
      "path": "lean/QuadraticPi/TwoGridCubic.lean",
      "bytes": 14113,
      "lines": 303,
      "sha256": "3f394197e695a6cc9676be7d44876bd626d72242b865f3159c1d82c244aa4ff5"
    },
    {
      "path": "lean/QuadraticPi/TwoGridCubicField.lean",
      "bytes": 10278,
      "lines": 247,
      "sha256": "cee2c345d236062e86392d9d69e87d5012721366ddc0717e69942c1a2fc9ccc6"
    },
    {
      "path": "lean/QuadraticPi/TwoGridData.lean",
      "bytes": 16491,
      "lines": 349,
      "sha256": "4e2aaed543c31f9fd88891cc54c6844937aa28f3c0f3959048abe8ad4d680647"
    },
    {
      "path": "lean/QuadraticPi/TwoGridDegree.lean",
      "bytes": 5573,
      "lines": 102,
      "sha256": "281e0cfa881337de89f0c3601f45a8f9562f166fa5f9f3abc26b67f7e9f98646"
    },
    {
      "path": "lean/QuadraticPi/TwoGridDegreeReal.lean",
      "bytes": 5407,
      "lines": 95,
      "sha256": "d56cf929bcb45874041012b7400533251de9cf5e993ea1e67721127d6f48981a"
    },
    {
      "path": "lean/QuadraticPi/TwoGridDimension.lean",
      "bytes": 20073,
      "lines": 407,
      "sha256": "ed40777568170cb1c71cbe7a8a29cb0b92b66d44d559924a156e5ed6fa05c79a"
    },
    {
      "path": "lean/QuadraticPi/TwoGridExamples.lean",
      "bytes": 11492,
      "lines": 273,
      "sha256": "9da25d1389b6eb05ab11a98ae96b4d51108be2a4c96107820761d42937ca9dd8"
    },
    {
      "path": "lean/QuadraticPi/TwoGridGalois.lean",
      "bytes": 10401,
      "lines": 222,
      "sha256": "b115c1b3b6dc2e9c1b4e0317d10fde86b83fdb2c0b0dac24c4457d87b46059db"
    },
    {
      "path": "lean/QuadraticPi/TwoGridGolden.lean",
      "bytes": 5450,
      "lines": 117,
      "sha256": "1b8d44108ce03a3fb2d8c037ba93d37340420442b694bfe5c330a3d622675603"
    },
    {
      "path": "lean/QuadraticPi/TwoGridLinearForms.lean",
      "bytes": 11946,
      "lines": 230,
      "sha256": "4ecaf4b532dead4ea03262068edc28e124dc8565754274627b7f9173b6cc2d1b"
    },
    {
      "path": "lean/QuadraticPi/TwoGridMatrix.lean",
      "bytes": 13060,
      "lines": 253,
      "sha256": "38f01dd4bbff2e034e58826ed91df1bf25bbbd848dda1e57478b33b12b686bb4"
    },
    {
      "path": "lean/QuadraticPi/TwoGridNormOne.lean",
      "bytes": 8285,
      "lines": 181,
      "sha256": "c21249a54512e20ebffe6c09fd1d1db34361fa8239589c5a0e061fbd12ae0709"
    },
    {
      "path": "lean/QuadraticPi/TwoGridPairs.lean",
      "bytes": 15763,
      "lines": 295,
      "sha256": "8c697d635c1cb11731e02f2295d1a906f11884454bc40ed439db1d6088d005b9"
    },
    {
      "path": "lean/QuadraticPi/TwoGridPairsBasic.lean",
      "bytes": 20383,
      "lines": 398,
      "sha256": "38ecd4fab1a3ba19fdda5922d31acc577bd35935885c6594111c64c437f8669f"
    },
    {
      "path": "lean/QuadraticPi/TwoGridParameters.lean",
      "bytes": 12979,
      "lines": 262,
      "sha256": "b82660928fcb6bf799dfd5cf2777d079044b552fc1d06cff7d1f1d717ede8623"
    },
    {
      "path": "lean/QuadraticPi/TwoGridQuadratic.lean",
      "bytes": 11659,
      "lines": 274,
      "sha256": "6b82d995e80c6e926a04d56f085b6a81b3d5cde3ca64ac176f07b8d7b32a8358"
    },
    {
      "path": "lean/QuadraticPi/TwoGridTheorem.lean",
      "bytes": 14667,
      "lines": 302,
      "sha256": "0a8d703244e6e6cb66ae99238a605bfe724bcbcdf06e3cc41e02a385d0df523b"
    }
  ],
  "count": 41,
  "total_lines": 10572
}

==> anc/BASE-CLOSURE.sha256 <==
0d27b0c2c906bd0f25eb46f6d94144976579b126f8f93106ec065007ab12c2d5  OAI/NumberTheory/PiExponent/Ampleness/AdmissibleBlowupGeometry.lean
940fe08696b83eda8c21d44eafd0d51ef108d30af9f621424c3882321f2951c5  OAI/NumberTheory/PiExponent/Ampleness/AffineBlowupUniversal.lean
22b216a01377ba5234428109c8dd67c8b60e72fe0056abbfabef3339ebe320db  OAI/NumberTheory/PiExponent/Ampleness/AffineFunctionFieldCompatibility.lean
68ba9b05df0e23720bd8d1b1560c05e452ffe89682bcd3f90632222e121f5ed3  OAI/NumberTheory/PiExponent/Ampleness/AffineReesCanonicalRecovery.lean
21b641fc6c6dd193bc749a385b4a778c9adf72665d3660af45e60e875df46984  OAI/NumberTheory/PiExponent/Ampleness/AmpleAllPowersGeneration.lean
8a1e41d15604036fd61fba41e8a59f284baaef69eac06354d3eb691f494251e0  OAI/NumberTheory/PiExponent/Ampleness/AmpleCommonDegree.lean
1d4683e66a2257133e22269f01f0e3445a560ce553d6093dfa40c55a6945e65b  OAI/NumberTheory/PiExponent/Ampleness/AmpleCurveDegreePositive.lean
afe8932dafc51bffcb18f37316d9eee712057273e808cd9e408d23735e16b45e  OAI/NumberTheory/PiExponent/Ampleness/AmpleDivisorDimension.lean
b599b3458e043d9cadccc6bafc740d9b4629fd7397e2d131b5d7d8f07c109d86  OAI/NumberTheory/PiExponent/Ampleness/AmpleDivisorDimensionBase.lean
344349801bb6e4bfa7f4b216931782a0849ebe023563254ded00657d4bea3eec  OAI/NumberTheory/PiExponent/Ampleness/AmpleFiniteProjectiveEmbedding.lean
70bf03acb532c46203443ecba8be22f4caa091b4290066827d0eb7f4155f3b49  OAI/NumberTheory/PiExponent/Ampleness/AmpleFromCover.lean
c7c4d84e68310b9aa5af59aad94ab299d932bac26d41b55df0d9bcb226f5dc46  OAI/NumberTheory/PiExponent/Ampleness/AmpleGeneratedTensor.lean
60fdcb328066be2f2c1da45e7a9a55e880a15e767efbdf41681e2512e0e1a507  OAI/NumberTheory/PiExponent/Ampleness/AmpleGlobalGeneration.lean
a408141a37a41312ca56bb8fe893ab5c105dff530b31aa1f0edcbb6f97d21372  OAI/NumberTheory/PiExponent/Ampleness/AmpleIso.lean
312316769e3aad995eecccb4fbe7a67d336e1e557320ad2ab2a6d10daab45760  OAI/NumberTheory/PiExponent/Ampleness/AmplePositiveTwist.lean
08cf13aa1e3130eade2fe3c487dd24e8c34437d6bcae9c01f6627d7fd47348b6  OAI/NumberTheory/PiExponent/Ampleness/AmpleProjectiveSections.lean
18fb01622d6b459bace5f72f0cf428c7a20e72e659b2d41a2c27ba9c40862fbf  OAI/NumberTheory/PiExponent/Ampleness/AmpleSlopeAlgebra.lean
31aa57b45b6d1e843830b2a103739179ba8b2ca55d6f5830344d13385065f0e1  OAI/NumberTheory/PiExponent/Ampleness/AmpleSlopeTopology.lean
63d17a9a8e3854bbd40b4bb42d2f07526860b7e332b103e229643d22ce23e195  OAI/NumberTheory/PiExponent/Ampleness/AmpleThresholdPolynomial.lean
346db389ddf9d707ead0f4f219ee0911b7f49cee9097d13420be318ebb422359  OAI/NumberTheory/PiExponent/Ampleness/BlowupAffineSections.lean
1a55009cf0dfd755220c17396a342eb00b74ea112390543504d40f6c043a4354  OAI/NumberTheory/PiExponent/Ampleness/BlowupAmpleTwist.lean
512a011cba00d18439b57422b8f19fddf9765d97f38c365f76cdbb3496ebb590  OAI/NumberTheory/PiExponent/Ampleness/BlowupComplement.lean
461e0271bef8365ac5cd2ca7fbba8c88fe81c2908abc6e2006b0ac4481334dd0  OAI/NumberTheory/PiExponent/Ampleness/BlowupCurveMargin.lean
de28397ac04d79b806e967fb6c3b40d4954eaa2c5d12bfd881f040faf820fdbf  OAI/NumberTheory/PiExponent/Ampleness/BlowupIdeal.lean
0794e6d1c3eb29ce7b29cc77aefc8dd7401a31a3fe3bbeb5270dac5533735326  OAI/NumberTheory/PiExponent/Ampleness/BlowupJetReesReduction.lean
11c7c8b46f89de06628dfa16dff4fee8b42fb58f1401ade4a922b8cd16d58d09  OAI/NumberTheory/PiExponent/Ampleness/BlowupJetSurjectivity.lean
2c7870c1b908dbaa7852b9b9c84cceefb901d2201bfc3503553fc72a712212ab  OAI/NumberTheory/PiExponent/Ampleness/BlowupJetSurjectivityComplete.lean
74e8a1b234b10823aa185da2d68487e02a15f603ef593e5ae01962916cf205c0  OAI/NumberTheory/PiExponent/Ampleness/BlowupPresentationRestriction.lean
abfdf7009bc4dcd03be8ce970c6c053c0af92439e73c19d246ac38e5264ddf7e  OAI/NumberTheory/PiExponent/Ampleness/BlowupProperIntegral.lean
18609d2940b4030e3e20277d8b8f61ca5cb5f4a4ff94989f23f0a9f8a1919a29  OAI/NumberTheory/PiExponent/Ampleness/BlowupSchemeExt.lean
658f7e76b4574d56fe7c59bf8a4f584dc6a21d550e7a37e84db47f16ae5c258e  OAI/NumberTheory/PiExponent/Ampleness/BlowupUniversalBaseChange.lean
6020cad551ddbe98fa0ef23e63e99e06b57b8b6d60cdd85de2e5ad84e4d5b882  OAI/NumberTheory/PiExponent/Ampleness/ClosedAmpleBaseChange.lean
c2c860607d5a68ea66b4c7e479f8c0f45ca523bc906520ed665feda440be0254  OAI/NumberTheory/PiExponent/Ampleness/ClosedAmpleRestriction.lean
2fe4637d7faf52d36fa0fdbccaf6de67ac799f5058ca2ffe6fff16d63de01ec2  OAI/NumberTheory/PiExponent/Ampleness/CoherentAffineFinite.lean
7a55d4788fe7c1dc9156eedef5ec6a2ea2ef33edce7415a96f39aa44cd453470  OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescent.lean
42466522c9f0f90e38492d8b994c60fbdbdca6d7d50992911525cb072fb368e5  OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentCover.lean
ff7b6029776d757f2bd30716bf66a3cb018b925486a2a0582ff891edb520a7df  OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentIdeal.lean
f44b7986f3ff4ff8e55efd4397513a8b82c6a97d2d7cdccd07e55e0914df8304  OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentLocal.lean
c6b7f2821d3d072a75d042f154f09bf323fbb8b294831f37fabd9081c0d6db6e  OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentSupported.lean
7269b067f91367d65e575ec75fd3f699c4dcc2a77311d7cc7c93c7c44688fb7f  OAI/NumberTheory/PiExponent/Ampleness/CurveBlowupImage.lean
9e122fc84bcadfc0af23bb714afb253dac27d7429f582b817af42263d300abd3  OAI/NumberTheory/PiExponent/Ampleness/CurveBlowupImageBase.lean
82b1425d87c60f06f2ee6801d753479e6a917e10d0a8ad2748b44e34c2f8bf17  OAI/NumberTheory/PiExponent/Ampleness/CurveNormalizationPolarization.lean
3f77b180c7d93ce48893ef769dd3e8764d6b6830a953e1c46f5cc11935a0c196  OAI/NumberTheory/PiExponent/Ampleness/ExceptionalAffineChart.lean
9eb092d5be19a34f05daa8539d69c391d2e9c03c69749446e5c27234f6b89abb  OAI/NumberTheory/PiExponent/Ampleness/ExceptionalAffineChartRestriction.lean
8ba93f1f51e3827a591f4d135ba2567547002d0ec00d634289f57b01b1d9cc00  OAI/NumberTheory/PiExponent/Ampleness/ExceptionalChartPullbackValue.lean
78a078dd2560f82d566ed0350355823600c2b0b50f4f5509332f3712c7b46eda  OAI/NumberTheory/PiExponent/Ampleness/ExceptionalCurveDegree.lean
b3ee22fe0646f03209f13b4ddc9849490ceb42c443ec2637edba43437f6444eb  OAI/NumberTheory/PiExponent/Ampleness/ExceptionalPowerPresentation.lean
c0f95b8578636b9e04fadd1cb3499b365245b9c33e9610323e032ae418e79129  OAI/NumberTheory/PiExponent/Ampleness/ExceptionalPowerSections.lean
c6b37359f4c1d0ce69e171616dbbef765ca2f8ae82b7ab501eda4ffb1e776eba  OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRecoveryMap.lean
b75fc8537cb5b8f918d80913b2b0f7af1438b5efc13782dff04f714ea69d0bad  OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRecoveryTwist.lean
10a2d7904ed48890e278a172eb65965f3a0b6720db2167dd4307b26746a66dd2  OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedOpaque.lean
17a02cb1e794dccecc74111cbfc3b2125750270d7650ecb89581ad97c675f963  OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedTypes.lean
53345c650265ed816fd6edf5dd296741cfbedca5656f311f4a5909415e116b4d  OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedValue.lean
de43f2a48be29d5598fb297e1d7a58eaadcb6466b8b21f59f63a06aa65869429  OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedRestriction.lean
d4c80f9e314aeade927a027110f1928fd85dac9a9f449a8fb8f9e7c9e5a8bd34  OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedTransport.lean
57751d2d26dabc322b7787a463b71eeb8501aa1647c674a06a765e3ea26c969a  OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedTransportNaturality.lean
2a73fd86e0483237d78610fe1be3a2f15c86d3a9f23b13e95b252332765b318b  OAI/NumberTheory/PiExponent/Ampleness/FiniteAffineFrames.lean
29517d5c963dd3aa258151d32ad9789c2eee0da360205860ad08684aff1daae5  OAI/NumberTheory/PiExponent/Ampleness/FinitePullbackAmple.lean
30945d35930d4fd3c615974189b9b2b98fb580b6a235cd2ae7ec8fe276e199cc  OAI/NumberTheory/PiExponent/Ampleness/FiniteReesComparison.lean
ff070d4fc659fbab8fe3ca2ac1cd4535d44cd608aaa8dc5318d158bd400adf5f  OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupAffineSquare.lean
17cb6f0fd203b5facdcd6da1a1a852183ecea16a490b79613236dec6eafba97e  OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupGluing.lean
0c0ad52283becb38a06d5cb1fc3c1f9086eaa626112a21ececbcd784aa84139b  OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupJetSurjectivity.lean
4056ca99cf0fe2482a0d96bf5ebfcd19695eaf7c4351c547bda56cb2810bcbe2  OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupRestriction.lean
aad00ba514aecc7a744b58d5899652b4e97df667117d2574385bf9538d528f95  OAI/NumberTheory/PiExponent/Ampleness/GlobalExceptionalComparison.lean
ab7c29998079326f7ebc0fc6d63f585fcb3614bb53a7492a52917b929e311947  OAI/NumberTheory/PiExponent/Ampleness/GlobalReesCanonicalRecovery.lean
dc1bbe3ccf0c93f0ec8117e58748614068eca8197f7e610b895e726125fcffa5  OAI/NumberTheory/PiExponent/Ampleness/GlobalReesRecoveryComparison.lean
142fdb8dc6f59829e191c42e638d2737864382dc237ca3cfbb273d1726a85518  OAI/NumberTheory/PiExponent/Ampleness/IntegralComponentAmple.lean
56485f43cd3d99fef3d0a3d421af0af20e01675563742e62c313250c2380f80b  OAI/NumberTheory/PiExponent/Ampleness/LineAmpleOperations.lean
1f52d2f9a850abe230fb6dc8ab81b82cbadb54b32612ecc1755edca9f6f04e7f  OAI/NumberTheory/PiExponent/Ampleness/LocalHomogeneousDegrees.lean
8fbf06ee866b306c375fe6dd433aff2737d2650e07374f80b3428859bd35a212  OAI/NumberTheory/PiExponent/Ampleness/NakaiAmpleFromSections.lean
08424ad225ec29b4470415975e70b24a6ef30e9301b7891293d76221286d57c5  OAI/NumberTheory/PiExponent/Ampleness/NakaiBasepointFree.lean
b3dcadd0139346bcfd1568805e6462bb5013373a6f12c3551707f65c50bc3451  OAI/NumberTheory/PiExponent/Ampleness/NakaiCartier.lean
02080aa36b3ff620f1b22c746e864022ab5e4243c09b92cd7e06a893498e00c9  OAI/NumberTheory/PiExponent/Ampleness/NakaiDivisorAmple.lean
4cc667a5cd23ef09bd6981eb6633dbdcb47a786e7f6e7b08a2abcdbb771e9e2d  OAI/NumberTheory/PiExponent/Ampleness/NakaiEffectivity.lean
e48c0fd87ff4b032b63260fcd9ffb563807e07628deb266595bec45c9bc4c169  OAI/NumberTheory/PiExponent/Ampleness/NakaiInductionStep.lean
1ce19a59fde0d6aae99ec6cfa001540b1ae1e861edf6cba48ed235eb476e408f  OAI/NumberTheory/PiExponent/Ampleness/NakaiSectionLifting.lean
7477d3dddb4d6e7cf74832ac2df73bf1d00d1a7e5ec82b999e535abc51bab71b  OAI/NumberTheory/PiExponent/Ampleness/NakaiStationarity.lean
a1537a03ec8852f3f55779579b01e887236f5633d3c0eebcec6c53a7f803963a  OAI/NumberTheory/PiExponent/Ampleness/NefAmple.lean
2f4ff9c14e4c963fd9888f8f1f133be6f5f4f959670201711b21515b87ec283a  OAI/NumberTheory/PiExponent/Ampleness/NilpotentAmpleDescent.lean
a374b3f47540777a87a62f75ca15178c7326497c60fe3df84b51bc3c06dfa44c  OAI/NumberTheory/PiExponent/Ampleness/NoetherianAmpleProjectiveSections.lean
7a39f24a8bd10a4d5f65e495b91986364a0e4aa06faa3d52f31dcd1ca88bd927  OAI/NumberTheory/PiExponent/Ampleness/NumericalAmpleness.lean
9791e31f80174ec0e88fc4050fd5b9e8bf4e304189f662a7e882235793274e5f  OAI/NumberTheory/PiExponent/Ampleness/NumericalAmplenessTheorem.lean
810684f4848bf7f6110b56dc7f300986cc714ba05f9b33d9122f92d2e85ac786  OAI/NumberTheory/PiExponent/Ampleness/ProjectiveO1Ample.lean
55a622dd7422639da2ed750352e5f6899c5164450882478cb20ad976016912ee  OAI/NumberTheory/PiExponent/Ampleness/ProperAmpleFiniteDimension.lean
1d211aadd31163499086e13d1ddb67d8ed5725a33e8e73fc27555b9e8e6aca4e  OAI/NumberTheory/PiExponent/Ampleness/ReducedComponentAmple.lean
3b32dd1679e3a088cc9278f063dfad9141fa8f6dc50414756e170773a3fe9e56  OAI/NumberTheory/PiExponent/Ampleness/ReesExceptional.lean
28b644ae8b0efe249cd22fd333b4e22e0bc1ed54025cb2922515aa925a6aee7b  OAI/NumberTheory/PiExponent/Ampleness/ReesExceptionalSheaf.lean
9f6836920b1afc2864467653a947765f145443fb17fc4c0f0bbb976753e61d7f  OAI/NumberTheory/PiExponent/Ampleness/ReesFiniteCover.lean
13850c3f96e226c369d41cefd00aa484117a674d7784fb6ee1e15f102e736c5a  OAI/NumberTheory/PiExponent/Ampleness/ReesFixedChart.lean
839d65fa83bc37ec6e5d00b6e3987fb9e94e5af1ede04f632b272910bdcbebc5  OAI/NumberTheory/PiExponent/Ampleness/ReesFixedFrames.lean
965f97f4a1f780f224ba5ba6b7219c6e38ac049a46144bedda5b611b08052054  OAI/NumberTheory/PiExponent/Ampleness/ReesFixedPower.lean
7603d483c8951fbb61a79c1092ef6f515fcfa8f9685761a9743ba38732df747a  OAI/NumberTheory/PiExponent/Ampleness/ReesFixedPowerRestriction.lean
eaabd9e0c8a58da1f5caa316b46df955d302ba28493664c5ea86369ca08bee95  OAI/NumberTheory/PiExponent/Ampleness/ReesFixedRestriction.lean
1f5e0874e45b142db7633563a8b1774bce27a870cb5970a62ec59cabd1b4ca3c  OAI/NumberTheory/PiExponent/Ampleness/ReesGradedModule.lean
d598fa2a2a9a38250ccae7ca0a87bcb003d46b5076155ee1cbc42cef4f14e4e8  OAI/NumberTheory/PiExponent/Ampleness/ReesLocalizedChart.lean
7c1a685e32d8da74064f5c6f77e3190e2921462613093a46c024705e5c417ba4  OAI/NumberTheory/PiExponent/Ampleness/ReesLocalizedIntersections.lean
501794a0e6ce465d1e83fe7ba416758c1a288246e745b7ac0b2fe7bd382a08df  OAI/NumberTheory/PiExponent/Ampleness/ReesPolynomialPresentation.lean
2715f715e9a85c1efad52e9bb2dd94a77627f222f37389512f54cf7ece4dc257  OAI/NumberTheory/PiExponent/Ampleness/ReesPrincipalLift.lean
37e7229fef023b84d206168949ed845c4da6f64b22587ceb819ffcfe54be03aa  OAI/NumberTheory/PiExponent/Ampleness/ReesProductAugmentation.lean
537eb4294d0de07ce98cb461ebda70fb393922fa1bdbbb529668af54d1f6e7e0  OAI/NumberTheory/PiExponent/Ampleness/ReesProductChart.lean
0596cba3094380cb0a45d78f5610f6cfa1736e9454e4fb4aa38867fc62b27734  OAI/NumberTheory/PiExponent/Ampleness/ReesProductFrames.lean
d63eb8ce2238a536ebf23f35fc066a3b747b1d179d25e1ce22342c51bd7d1047  OAI/NumberTheory/PiExponent/Ampleness/ReesProductPower.lean
8c1903cd7e64d7900f66e4169f70366cea52f2bf0a6ef556cd69a5a7bfc0d59a  OAI/NumberTheory/PiExponent/Ampleness/ReesProductRestriction.lean
34f2e99e81b4d0a6d2fda6d1c83f3b4ffa0cf3c7384068bf77c1e0a0ebccfd20  OAI/NumberTheory/PiExponent/Ampleness/ReesProductSchemeChart.lean
b11dede7bbfdf3629f79d3b583e6d8b47f0059af03b87597bfa14cca143d66f6  OAI/NumberTheory/PiExponent/Ampleness/ReesProductSchemeRestriction.lean
2cf30bc1af83b4e02dba06ad78169fc2c944475bd6406408cadf683f7a9de731  OAI/NumberTheory/PiExponent/Ampleness/ReesPushdown.lean
5c3be1aacff53dfad2c87f16da2b757123ab954fba65b3224916d35b3592fa10  OAI/NumberTheory/PiExponent/Ampleness/ReesRelativeSections.lean
c43248d4b168d4966902f863f69eae5a95f909259e7cabc6c6f207695ede44bc  OAI/NumberTheory/PiExponent/Ampleness/ReesSectionInclusion.lean
f164fe9763b3c8905996b69adec4f91d18f7e381b261b970c4b1cbe3e967126e  OAI/NumberTheory/PiExponent/Ampleness/ReesSheafCanonicalValue.lean
0bf6bb452043462498a35775e223a913afce1520a424415fa49f53c56cdb7546  OAI/NumberTheory/PiExponent/Ampleness/ReesUniversalUniqueness.lean
1b28e08e569a2a4b8b48ea6af23bf8f10e9a2444e3052c1a50145aca2e826aa5  OAI/NumberTheory/PiExponent/Ampleness/RelativeAffineSectionAmple.lean
0c5265388082d38fbdd6c5385b82efdc2e2996ff8800e046d479b30933c7f677  OAI/NumberTheory/PiExponent/Ampleness/WeightedAffineFrame.lean
23f79f12b7c35be8d78c2fe805ddde1fdc5b7168fa3fd03d884c0fd5fe104a14  OAI/NumberTheory/PiExponent/Ampleness/WeightedProjectiveAmple.lean
df39b7b93d7efdabb1a2193922191999214dd5a3e8accdf73f7199846a6f5c0c  OAI/NumberTheory/PiExponent/Ampleness/ZeroDimensionalAmple.lean
4d8c1f9c2c881e6857516700c736132809164d07cc7caba9fc2ca165a3ebf603  OAI/NumberTheory/PiExponent/Analysis/AlgebraicLogarithmicObstruction.lean
c0c2d4209b1bb5818c66674947aed977edc9f59aae05c11e00e189a23c4794a8  OAI/NumberTheory/PiExponent/Analysis/AnalyticCollision.lean
a7eaa791c170f8355f2880f7c1d1ec5f2f45a169a804269536f38255bde8843a  OAI/NumberTheory/PiExponent/Analysis/AnalyticDeterminantCollision.lean
bcb2184cdeca910da377ad7fb6e2cc26564ba9374e7edf9741e0bb12312ac965  OAI/NumberTheory/PiExponent/Analysis/AnalyticRowSeries.lean
6316b0e1a0ad3b690c8523b3f27c1a5d6e553617d003d1472d219df0a229f4c1  OAI/NumberTheory/PiExponent/Analysis/Collision.lean
7eab47a9fb54ad4676f480270d2c98234f4feafe07c1b3742a4377413f7febb2  OAI/NumberTheory/PiExponent/Analysis/CollisionCombinatorics.lean
7b9aec17c5efcbaaee67323074b9a59040a9f936e459f44cc3fd786c8af3632b  OAI/NumberTheory/PiExponent/Analysis/CollisionExponential.lean
faff8f2aa7bd52d3952b6987462da5bac3a488242bc8ca54026d66110949c0e3  OAI/NumberTheory/PiExponent/Analysis/CollisionGeometricSum.lean
081d926bd2f99e6037018c26d67e5a057cdb8da73b42e29381eaf1960aae1b06  OAI/NumberTheory/PiExponent/Analysis/CollisionLimit.lean
490bf041e2fcb64684987855ea36d75461d71b8fb0e5cf2e4fb49f7c7105737b  OAI/NumberTheory/PiExponent/Analysis/ColonSeriesTelescope.lean
57bd77d4eeaa3bcbf7d18a52124adc24e5339c87037bc90154c1cb5de177b9cf  OAI/NumberTheory/PiExponent/Analysis/DimensionLimits.lean
db7fa5be5027377fbc31629ef934630e3ffe8eb4b1bb2128a791befadcdacf4d  OAI/NumberTheory/PiExponent/Analysis/FiniteDeterminantCollision.lean
e6b94a4fc928a0760a0dc7e0ce19017331d0a9dcf6d935ee116aa4ad17597d1d  OAI/NumberTheory/PiExponent/Analysis/FormalLogTailOrder.lean
7eb9e1776b00b6a60189001048a09eaa72315243438fa8613586dc41642ad55e  OAI/NumberTheory/PiExponent/Analysis/FormalLogTruncation.lean
f94c8c408e35631f7c6feb44acddd8e2cd72d20e2edc00b1f2926fdca77e57fb  OAI/NumberTheory/PiExponent/Analysis/HilbertSeries.lean
20c5bd2472137f43fd0f9d37acc202aa5a885a6712d0a1d0082144e5684c2fb2  OAI/NumberTheory/PiExponent/Analysis/LogTailAnalytic.lean
94c87762f8f9c6a2539ba4504e8b97d3f2cee50a5ffaf3cd2f89ddb3e4ede112  OAI/NumberTheory/PiExponent/Analysis/LogarithmicContactIdeal.lean
725218c3bf14035b0a0948cd8a2cb37946bee0b5b837d12548e7e7938dfc3343  OAI/NumberTheory/PiExponent/Analysis/LogarithmicObstruction.lean
2e345fd6b467c700c736cbd64523ef354486f0c35c0e890b64f651a2169a194f  OAI/NumberTheory/PiExponent/Analysis/PeriodAnalytic.lean
b980381260ae7261c4d00de4e46c9afffe11f77f05adf7e28f3ff3e53860b7a1  OAI/NumberTheory/PiExponent/Analysis/RegularSequenceSeries.lean
1b65a1b8c04646b8fa07d735b6c5ef28458d78fd84c5b8b76a9b75a501d40517  OAI/NumberTheory/PiExponent/Analysis/TranslationCountLimit.lean
2b0c6c2d8131c89d7793946155d83ec1956abedf0609744b72b7d1270560939d  OAI/NumberTheory/PiExponent/Approximation/AddEquivSignedSum.lean
0f396823d826c19c8cf9db77431d503fc1fef9100535f27d35b415b803176e52  OAI/NumberTheory/PiExponent/Approximation/AdditiveKernelTransport.lean
baa8497f347b4afd1e6695dc9b841c8c66b439e38170110585f98b64a2713329  OAI/NumberTheory/PiExponent/Approximation/AdmissibleMatrixFrame.lean
ae810661d00d7b584c33c56862cc6cd7a4cd4d5dcbc200bd35dfae2966e6f88a  OAI/NumberTheory/PiExponent/Approximation/AdmissibleParameters.lean
e2a3075c942daaee052cfceaf774e45369963f2b3783ca2df99833a290aee33e  OAI/NumberTheory/PiExponent/Approximation/AffineClosedAnnihilatedDescent.lean
b64a34364894501a3ec6c57b11bd6f638c7492ced965da37ead51d0913873bf1  OAI/NumberTheory/PiExponent/Approximation/AffineThickeningCriterion.lean
ae0571b55edeb5be141a62a99c77ef6ec3c25888c3975a49f06a4a4bfac0b3e3  OAI/NumberTheory/PiExponent/Approximation/ApproximationCenters.lean
1242cfcc7c12814b08dfb27544551d06967023c6130d701fd8a1c3fb90f0a640  OAI/NumberTheory/PiExponent/Approximation/ApproximationSelection.lean
817e15508877f81678541584469c1c52dc6004ca6abc8c2ea57ae89767f20e0a  OAI/NumberTheory/PiExponent/Approximation/Arithmetic.lean
05c8933327b569a34b5a6c4b066c0e8c26f8a207f5c207f72f0c1d4d5bff401a  OAI/NumberTheory/PiExponent/Approximation/CanonicalAffineRecovery.lean
b35570fa5fa284604e5352ce106e14118be0a0c7376e319f6b0a92ed16a8aa31  OAI/NumberTheory/PiExponent/Approximation/ClosedAnnihilatedDescent.lean
8055cca5ba0e2b6a3b8c61acc8cae386d3bacc8766d2f0f49339f71d422b7835  OAI/NumberTheory/PiExponent/Approximation/ClosedImmersionModules.lean
7bc3a61d40bf2a31f13338fb894ee57725993671f9681a7dbf34de51bcfe160c  OAI/NumberTheory/PiExponent/Approximation/ClosedImmersionSerreTransfer.lean
8a8d7a2d649fe4de746686c0ea24d0155be282ec216530b1d86eae1eea003836  OAI/NumberTheory/PiExponent/Approximation/ClosedPowerSectionLifting.lean
f65a96cc21ab88a5cccc1de366e07def9487f98c8fd9ccf378fa07d7790bd833  OAI/NumberTheory/PiExponent/Approximation/ClosedPullbackUnit.lean
28c93a96a567e7a5ff89d17cac996e3b7ad49a0ab1ae005a4b1e32b60762efa3  OAI/NumberTheory/PiExponent/Approximation/ClosedPullbackUnitRestriction.lean
a4db2e87298dee58af9008a0356b5a71302090a85de18fb2983be07850dceb39  OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardAffine.lean
569c673ac08cff648d6472de13a52b306adc167e7e566dbdf4e507591e4063bb  OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardCoherent.lean
843ab1b252f5a109e45769de80365229163097e969bda932416bed080e7612d0  OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardLinear.lean
1824ed26f3b4deea625fad5ed86d4a409d7e625e383659ca04115328afc95800  OAI/NumberTheory/PiExponent/Approximation/ClosedRestrictionTensor.lean
3460afe1edea4650d291966c89623182072fc9717955c9a7946f8ea51fd5b10c  OAI/NumberTheory/PiExponent/Approximation/ClosedSectionLifting.lean
e15c89dc6562d77c7ac18ecfe43dd30fd339e33197d7131f3a90e83c05e06092  OAI/NumberTheory/PiExponent/Approximation/ClosedSupportedSerre.lean
5975e1f6ed43a00036679711e936832d2539fb2aa68ffc565ba95ecd72fb95fd  OAI/NumberTheory/PiExponent/Approximation/ClosedThickeningSections.lean
5db44583f7cad6562bae6b6d73520908b42bc107a34b17687d085479c2dd2759  OAI/NumberTheory/PiExponent/Approximation/ClosedUnitKernel.lean
18efbf93bef0aaa77cf63135d0dcb55f374c7b6dc8e793ee189622d47849996c  OAI/NumberTheory/PiExponent/Approximation/CocycleTensor.lean
10cefb653c2338678a146b2b203b93e9cc68b21cd05a13ac412e56ebff69196a  OAI/NumberTheory/PiExponent/Approximation/CocycleTensorIso.lean
bc912f42e241154f11c0f7d7b1b4bcf4e46e923de406024a1eeb3bb40edcdd27  OAI/NumberTheory/PiExponent/Approximation/CoherentCokernels.lean
ce45e3ae96da0409eb64778e15d5a7c5152db1aa11d9bfab76f88b397db4c52d  OAI/NumberTheory/PiExponent/Approximation/CoherentTwistPresentation.lean
df6881f91c8f685b04e85d1eb2c0a37eacb1742113c3c95d278815482f384d84  OAI/NumberTheory/PiExponent/Approximation/Comparison.lean
810eb34c434c1cbb00f9147829b6e4d7126838c44d829bb70e9293af8ba17b4f  OAI/NumberTheory/PiExponent/Approximation/CompositePullbackFrame.lean
b02a42891625547107702a75ff0ba9f53ddf60d6ab3655f035fccdc9f3807d47  OAI/NumberTheory/PiExponent/Approximation/ConstantPullbackDegree.lean
ba1941a966c8c155ed9dc52f35ede9c2679dd601b877c0a08d9aa08ede44eec6  OAI/NumberTheory/PiExponent/Approximation/CoordinateFrameIdentification.lean
1a40efdf8657059aab3cf72e93749eb544098fe5ab0c645aac0460fd1ca4773b  OAI/NumberTheory/PiExponent/Approximation/CoordinateSliceComparison.lean
cb4cfd57a21808245fa210e68fd8a17aea729cf484704a655dd1a3a05147c1d1  OAI/NumberTheory/PiExponent/Approximation/FibreNormalRigidity.lean
779b38a00cf27d7bff5b660a82c86039dfc278a0c21c0d5caba7277cb60129ce  OAI/NumberTheory/PiExponent/Approximation/FibreWeightSeparation.lean
ec7d672691bf4144dae87bd3a027948a7286fa0c0c69da425d360752a08b90fa  OAI/NumberTheory/PiExponent/Approximation/FormalMatrixBridge.lean
2cde478a58b6f790d00946d08eb52d45c09f6b7b4d9f972f734698fae3c0ac17  OAI/NumberTheory/PiExponent/Approximation/FormalMatrixSurjectivity.lean
dc500e8d15e3b2e08c8754a74f472bf11f8fd571aa3a8ab68cec2644d51b8b35  OAI/NumberTheory/PiExponent/Approximation/FrameEquationFamily.lean
8467c148d08442884ca2d0abaa58cf2e10646c3d005085f12b2534fb58bf3448  OAI/NumberTheory/PiExponent/Approximation/FrameResidueDirections.lean
84a87f565d27f71d43955ac06b9ed21f1d0a434e00e653e19b6f8715ef0acf95  OAI/NumberTheory/PiExponent/Approximation/FrameSections.lean
b7de160851ba423eee1d99ce6c552e67bad116885b3ecd10b42522c0238d46b8  OAI/NumberTheory/PiExponent/Approximation/FrameSubopens.lean
afb0a7a3891b5689e65f739999d3b25c79095d56a32b4881746dcd8cf0c91ad1  OAI/NumberTheory/PiExponent/Approximation/FrameSubopensCoherence.lean
a95019d4fe97ef9fcc2ad4183ae1be402dddda000df5c7fbbb798801fc9257fb  OAI/NumberTheory/PiExponent/Approximation/FrameTensorPowers.lean
7fec52d3600fbcd01a993ae538d62e4220b3a2355a17e0dfcc84081fd9286b2e  OAI/NumberTheory/PiExponent/Approximation/FramedPullback.lean
45dd5cd0d7dad0c88a10ed1f413b70b516f47dddba95608eea2eb2bbb0cedea6  OAI/NumberTheory/PiExponent/Approximation/FullSupportNilpotence.lean
e30dd0adaf16bda7b447ac18f19653917bf557a3bc1e12da84bae1740f4a91a3  OAI/NumberTheory/PiExponent/Approximation/GeneratorsSectionCover.lean
765e527475760d8146da52ba36868de5eec07c24caa90480376fd83e6abe6945  OAI/NumberTheory/PiExponent/Approximation/GenericFibreRigidity.lean
f5b5167dfd40369a00b464b7899c46dddf39a18ad59696e3519085afecf628d9  OAI/NumberTheory/PiExponent/Approximation/GenericNormalRigidity.lean
e1cfe7ca03552ded1b58164101953e483c8075f7e5cf5bd2030159237627674a  OAI/NumberTheory/PiExponent/Approximation/GlobalClosedAnnihilatedDescent.lean
3a7c04e7f6658f28a1f9370b5c7e031b67df321de2978fd7530275a932503843  OAI/NumberTheory/PiExponent/Approximation/GlobalSectionClearing.lean
19da1699da242c17d8459264be7d121d5177ed702f01b9fd545451c294b64748  OAI/NumberTheory/PiExponent/Approximation/GlueGlobalGenerators.lean
145a438d2547bf8cb60330ba30c625cfb0ba1d460cedc1d69b8fb98873957e36  OAI/NumberTheory/PiExponent/Approximation/IntegralLineSections.lean
9ca02a51ee8df9664c1b9bf994380d094ae49815c93ffd33529b5972d13b8c69  OAI/NumberTheory/PiExponent/Approximation/InterpolationMatrix.lean
4bd44ade147c01b84ea6634ecd8c9e73fe627a3dfbb3836bef9c116a3a90f66b  OAI/NumberTheory/PiExponent/Approximation/InverseDualRestriction.lean
64b5d669bb823cb647743026c14cf26885f7506d1344b532f8bfb2ce5c565124  OAI/NumberTheory/PiExponent/Approximation/InverseFrameRestriction.lean
06707502baf3dfed32bfbef76b6c141481e11c7680817f828eea2c746b67a58a  OAI/NumberTheory/PiExponent/Approximation/InverseFrames.lean
cf15d4a1d5cb588c372d59b1a963a8d3ea4fa95fe4b4db05676ce9f6bd777b9e  OAI/NumberTheory/PiExponent/Approximation/LineClosedUnit.lean
eee571838830c510d854b2d1d038df77e1d3173216c7a2c29d845b575522a4f8  OAI/NumberTheory/PiExponent/Approximation/LinePowerLaws.lean
fee50ab5f48fd393ad7d975ef9b324943dfa2c0e7ae1eb6857047df3f85bb0d0  OAI/NumberTheory/PiExponent/Approximation/LinePullback.lean
f6711d697d192ec52a96f725e144189757662e6ff4acfd49065f3ec06bfafecb  OAI/NumberTheory/PiExponent/Approximation/LinePullbackPowers.lean
2a3e4d4bb77fdfca3fd525d6c5eb143add0e7e017b3b064d2df7f8cbd3db5f2a  OAI/NumberTheory/PiExponent/Approximation/MatrixArithmetic.lean
2d1177d49399a6bd5f6f0dbef1a5d981c0e3228f72f39bc95d4303683a4b333a  OAI/NumberTheory/PiExponent/Approximation/MatrixCounting.lean
1496247d0c1f66f9784100de840f5ef5fc6bc8a127eb4b7a07340785b024415d  OAI/NumberTheory/PiExponent/Approximation/MatrixTranslation.lean
f96a30c86ea5a7030f610f196826d8a895440b1619c85ee2e0355b799eb40dfe  OAI/NumberTheory/PiExponent/Approximation/MatrixTranslationBounds.lean
3281ebe1d0b9a0aba3d80a1b09cf50cc8b74cca986f2ede92df4c974af0a8454  OAI/NumberTheory/PiExponent/Approximation/MixedFrameExtension.lean
30534f6ab576d3e330c218fc5158269e856e5a85e9d5ea1ebba2b50cb1c03daa  OAI/NumberTheory/PiExponent/Approximation/MixedSectionExtension.lean
d8714925b07d1b2f88c40724f8bfa08270909a53a0b58c690077dd7087b833bf  OAI/NumberTheory/PiExponent/Approximation/MixedSectionOpenExtension.lean
fd9bdc14c0902e29b5ca53408e798aee930509d6e123fc859628476e06f003b0  OAI/NumberTheory/PiExponent/Approximation/ModuleLinePowerLaws.lean
9f676607ee5e6088ac782962929faf302c834cd298423279aa529581bf646e22  OAI/NumberTheory/PiExponent/Approximation/ModulePullbackCoherent.lean
eb6753628971a73aa079237406a8316ad0ac23d2b5ad0ce7f7bd0dd0cf43765c  OAI/NumberTheory/PiExponent/Approximation/NegativeTwistPresentations.lean
3a1305a690ae228bd46aa294a84d41196725082b04bb95a76a78264a12187431  OAI/NumberTheory/PiExponent/Approximation/NoetherianPowerExtension.lean
a27c8b501afe8cf20228dfcb2c8607ec3efbb8eac897eaaf867a08e1fe7c3bbc  OAI/NumberTheory/PiExponent/Approximation/NumericalMarginRestriction.lean
328e062e31dd4890c010904fb9547bf5f6bac749ebe578006563a7e63285259b  OAI/NumberTheory/PiExponent/Approximation/NumericalSlopeInduction.lean
f888d9e93b2a140cde20d8c4a27660a1ac17ea133d9ef280cc0474aa3216901e  OAI/NumberTheory/PiExponent/Approximation/NumericalThresholdStep.lean
74b2989fdca0e195e661adf549f79bcf112bd1a27ae60eeb43e5c39cbbedccdc  OAI/NumberTheory/PiExponent/Approximation/OpenBaseChange.lean
4ba2dcc701b9d19e2dc8234403730be1f8a403d147c42ef5321898ced07b8a1d  OAI/NumberTheory/PiExponent/Approximation/OpenPullbackUnit.lean
9f9d18832a272d54a4b12df17fc338c5d3db055905e2f83887a0c958dd1d67d8  OAI/NumberTheory/PiExponent/Approximation/OrdinaryComponentRigidity.lean
5dac71b47ac5b01310a208a9de747e48784e992b703d2d9d41f6b3694e0a3269  OAI/NumberTheory/PiExponent/Approximation/OrdinarySliceComparison.lean
e1c1504df82173dccc6f98e33455c0ba04e835a8fb20294ec3d56c676c836f21  OAI/NumberTheory/PiExponent/Approximation/Parameters.lean
2b34a097fb2ef600e18e434999a6316b56a68caaa47290a61969bd059f2ebd6e  OAI/NumberTheory/PiExponent/Approximation/PersistentComponents.lean
f532829d2d30e3c874eee8f3c78213dcd73c16fa60a9a702b8768cf5f2c000bd  OAI/NumberTheory/PiExponent/Approximation/PersistentWeightComparison.lean
6b1211fd8e01e737e5b2a620f7b03479dcb4f090fac59313636475041ebe6bae  OAI/NumberTheory/PiExponent/Approximation/PowerSectionExtension.lean
81900e443285eda168f1d98dd6889fa603aabac6325ddb64ddc43cc0b1653a47  OAI/NumberTheory/PiExponent/Approximation/ProjectionFormula.lean
6ffc93f7912af52140e0debee2de7c796d118db53c9dba8d4e953eb49b32f389  OAI/NumberTheory/PiExponent/Approximation/PushforwardOpenSections.lean
be7bd3a01980abc72283fdff70fa0a10265e403e1a88ab99a763c69b38a5b775  OAI/NumberTheory/PiExponent/Approximation/PushforwardSectionComparison.lean
5d6ed4e074fc65e6bf7073cbd6991d240d96da17009145347847b61d7c0e90f6  OAI/NumberTheory/PiExponent/Approximation/PushforwardTensor.lean
e4388908d395f07ad297c313f75c258c8a2ce304e969a02ce8f98c86daeb85e1  OAI/NumberTheory/PiExponent/Approximation/RectangularVolume.lean
677ff698cda63fa3480c888004d0b8b1c02fa8e51ca474c839521ef9606f4c2c  OAI/NumberTheory/PiExponent/Approximation/RegularComponentSection.lean
2a4c523b2276edece3db77535c8a8406e4ae438ed92aa5af917d3a65c6817b12  OAI/NumberTheory/PiExponent/Approximation/RegularSectionChoice.lean
a1006a4a2f665e64f61afa4504a663532e580e13f496ea95d8833742dd1febc4  OAI/NumberTheory/PiExponent/Approximation/RegularSectionMono.lean
1d862e44be56db3af66fa0e14869fcf89d5102762729840206f7321b9fc9e4bf  OAI/NumberTheory/PiExponent/Approximation/RowTranslation.lean
218968ef198ad9593e3149304fbb9271523a9da11e7c76b3ae5773651149f5c0  OAI/NumberTheory/PiExponent/Approximation/SectionDivision.lean
b194236bf3378eb99e6624f8452467c68ce06ca1e8aaf02c92355bbe6d03c0bf  OAI/NumberTheory/PiExponent/Approximation/SectionImageSupport.lean
3d373bb1c7f225b5f666a7c2b9c379b331dbb30395063c1573bf54755503e92b  OAI/NumberTheory/PiExponent/Approximation/SectionOpens.lean
aaa4f044bd891dcb235c1ee709f678d9e6496757147da885c883dea878bbe326  OAI/NumberTheory/PiExponent/Approximation/SectionPowerFrames.lean
17720d4718e96fb6e145a7a110bde5606a0719db0aae337c1619f00e8d9222b4  OAI/NumberTheory/PiExponent/Approximation/SectionPowerOpens.lean
1e24d02852690ac42824701925b062f14d2cc831e42add11121392e344afb152  OAI/NumberTheory/PiExponent/Approximation/SectionPullback.lean
27324fd75094f3b2649dfd87134b6d05e1acd0b0c548ae24429a716ff35c22ba  OAI/NumberTheory/PiExponent/Approximation/SectionZeroSupport.lean
fb48f89356322353fb0967b61e3c85a41c4512d6ff3e4098e1bafdee5b292bda  OAI/NumberTheory/PiExponent/Approximation/SerreAssembly.lean
b031ca43082a2a38f167ed04f1045d4b0237404b36b57029dcc45d3475a7a056  OAI/NumberTheory/PiExponent/Approximation/SerrePowerDescent.lean
0c65918067dbb04441db31a6b0cc1f70a2ab56f1d154968b494642aca6637b32  OAI/NumberTheory/PiExponent/Approximation/SerreSectionLifting.lean
b66cedb529e79257004a6f2ec52857fa7fb750aeb2b9394a284616b6fce54c6a  OAI/NumberTheory/PiExponent/Approximation/Sigma.lean
0252842442955d99e1a5dc954fc59b0d87f8f80a771b504bc015f2d6fdcd0433  OAI/NumberTheory/PiExponent/Approximation/SuccessiveApproximations.lean
d6227c3a15a08a8ef1cb7274d98598a1623adf8a28048ab458adb4fef1b0670b  OAI/NumberTheory/PiExponent/Approximation/TensorMixedSection.lean
bce8eab61197a359e6610b9e858c7861cdd0e9004bbebcca6c052e9c1b2a39f3  OAI/NumberTheory/PiExponent/Approximation/TensorOpenBaseChange.lean
bdfd1c6cc39885c27605a0426850f4185cf787d5c552663fab767078c54de581  OAI/NumberTheory/PiExponent/Approximation/TensorPowerRestriction.lean
544f87d9505294e8d86b740985c5b0b00b7ac9b39cc7fffa8b701029aaafd4a1  OAI/NumberTheory/PiExponent/Approximation/TensorPure.lean
6bb95e79839a22a9074717699416699de362e64b0d14d4f2c760dfd5bbce4af3  OAI/NumberTheory/PiExponent/Approximation/TensorSectionOpen.lean
5e54cbae9b99af49e56c69b6fd31c8f60606d4df20a502bfac48f4880cdb44e7  OAI/NumberTheory/PiExponent/Approximation/TwistGlobalExtension.lean
2496b96f1eef30d194491bb473f65d86af3b6688ccabfc23c14f3206c4bc9213  OAI/NumberTheory/PiExponent/Approximation/TwistPowerSection.lean
7b00242f9729298847aff8946004da60f966b278840672aae082dd427b1f6c79  OAI/NumberTheory/PiExponent/Approximation/TwistPresentations.lean
71a6f038fec5a9f3fffb7e8ce57e46fcab88bb18235309b850d3c9b8feb3d798  OAI/NumberTheory/PiExponent/Approximation/TwistSectionClearing.lean
006ef6b2e6c5cbcdd736b116258e4d5883f2e01cb0c4f6eba87a9bf4f64f14c8  OAI/NumberTheory/PiExponent/Approximation/TwistSectionScalars.lean
18a6eab637d89ad8ed76ea1877dad3514281a6f2f0b8010e102cc235469268f3  OAI/NumberTheory/PiExponent/Approximation/TwistSections.lean
52b674ea5894236bf4c5d8824c663a77d753cdc47423e088e386e39379fa1eac  OAI/NumberTheory/PiExponent/Approximation/WeightErrorMargin.lean
6cb0dbe1d14b3b2f1b4ac564a90a3569516759474e753f0ccb7bb12d44a59f4f  OAI/NumberTheory/PiExponent/Approximation/WeightSeparation.lean
46a52f970c54f8c36c5fdb8dbbf3c7e538d9f17157d88ef5f7d26f77c01353d5  OAI/NumberTheory/PiExponent/Approximation/WeightSeparationConstant.lean
5f2474c3a91a54bfae4493b7c0d90aff0ad323092168d9b46063c24164b5e74e  OAI/NumberTheory/PiExponent/Approximation/WeightSeparationProducts.lean
ad74e43a8367de14b2b327ace42ff1637cba4c8c49673f0d30afdf2ef004740a  OAI/NumberTheory/PiExponent/Approximation/WeightedAffineParametrization.lean
62e7758cb161fd6894a7ad4c866722a2ece8e1afffeb3f9e537359bf2796d02f  OAI/NumberTheory/PiExponent/Approximation/WeightedCompactification.lean
c38be62f0d96028a69f7a8130371eb8cebea5b155a1161470e1cbf196cc6ab14  OAI/NumberTheory/PiExponent/Approximation/WeightedCompactificationGeometry.lean
e48e15eee3998270acf0c67c11d3c392a230b518a18978ebb8a97ef5a66a2497  OAI/NumberTheory/PiExponent/Approximation/WeightedCompactificationImmersion.lean
78c5e6461e0f90a844c51e3ee6db52a58044dfa2d200e052385a267e247a3dfa  OAI/NumberTheory/PiExponent/Approximation/WeightedFrameDegree.lean
c3c3d9d30c8b74092043e865a95fd52fb5b987f9707afef1a849a49a22035cb9  OAI/NumberTheory/PiExponent/Approximation/WeightedGeometryScale.lean
795e319dee6d3cb340846362242977459ee6107aa10e7071a82c1f0cdd4d4f8f  OAI/NumberTheory/PiExponent/Approximation/WeightedGlobalSectionBound.lean
0d9bb4c9e6939cf489da80bc19dd9e94ff91f8037e51599d19e8cc9c195637ab  OAI/NumberTheory/PiExponent/Approximation/WeightedPullbackDegree.lean
fbf974f61b52733d2fcfb7ac2b6f0d1bdebc640b185002f1870ad678ac9e3bd8  OAI/NumberTheory/PiExponent/Approximation/WeightedSectionOrder.lean
a21d61e781b4c26fe9a15be598c2f1dd3690cadb5a1d7e78f00e388684e8667b  OAI/NumberTheory/PiExponent/Approximation/WeightedSliceDegree.lean
7dc30f8958f94bbdf6394b44a50c400a9ae85c53269fefa6ad8b86eef26c64e3  OAI/NumberTheory/PiExponent/Cohomology/AmpleCohomologyFinite.lean
37228b87fa555d97527e2b2855b270ec21df252c855164077c43e2c3a9e16b80  OAI/NumberTheory/PiExponent/Cohomology/AmpleLineCohomology.lean
7001fe11089f1cb265933d9c0b70fb55f32aa9e36df7ee6f29e6243d310b50ea  OAI/NumberTheory/PiExponent/Cohomology/CartierEulerDifference.lean
88b7a0a4c408c57870a811a5e1a49215654d6eb8213717cc2aea951034f3ae4c  OAI/NumberTheory/PiExponent/Cohomology/CartierEulerPair.lean
e06f1b055f434e83ac315d581bf94f75e6134309c898794ed100bb927ceee218  OAI/NumberTheory/PiExponent/Cohomology/CartierMixedEuler.lean
2acc65e3c4d094eb5537af4a81968f9e72c8bd36558d865a60de6308b9eda7d3  OAI/NumberTheory/PiExponent/Cohomology/CechExtFinite.lean
954aa63edfb3f80abe7e9cb2f76d6bb76fb89ea9d882be2a58a9d005fa97f2ca  OAI/NumberTheory/PiExponent/Cohomology/CechH1Transfer.lean
317ce8d0d1debf13b20cf0412fbe2107476622e1ef13e30167b189e2812e8925  OAI/NumberTheory/PiExponent/Cohomology/CechHigher.lean
deebf043f698bbc73b8933b49680ce3ab38577f58abf538c858fb4b4ec11b825  OAI/NumberTheory/PiExponent/Cohomology/CechLinear.lean
7c65b9675cb36ef236efed4a1b7d9b308d7bf119ba0c63b27829166724e95b21  OAI/NumberTheory/PiExponent/Cohomology/CechOne.lean
dd85183173064be799a727575203428275c0ff001278ed7eda6aa332c4e338da  OAI/NumberTheory/PiExponent/Cohomology/CechOneConverse.lean
ff2ae50c8926a1568e345cdf5462c6dacf8c94c66b066063e439435495c91c9d  OAI/NumberTheory/PiExponent/Cohomology/CechZero.lean
6eaf62601961293f73e35029a6da71801d76b0cb1fb94c7e93f843df00981de7  OAI/NumberTheory/PiExponent/Cohomology/CechZeroAdditive.lean
68da8ff2994a7070593af23fe7b73aa2d3727810a71828722ccf51ff5010cec1  OAI/NumberTheory/PiExponent/Cohomology/CohomologyFinite.lean
1b90ef9f6510ed3e45a6c8eacbb5a9b6361eb2510f4562fc6be24af8313ac5d8  OAI/NumberTheory/PiExponent/Cohomology/CohomologyIso.lean
d6bab3cfac29d47559da7f2cb00ad2bf79137222b63851423489652d1f4850c1  OAI/NumberTheory/PiExponent/Cohomology/CurveCycleEuler.lean
9701269969989d9b85ef91d61af54e8220559edee672fe2f6331324247e8a5ef  OAI/NumberTheory/PiExponent/Cohomology/CurveDerivativeVanishing.lean
5902b92584a8431394bfbcf5c33b3a29861c7ef0fabef16a2afc919e6481628f  OAI/NumberTheory/PiExponent/Cohomology/CurveEuler.lean
dabcfd26d55d95ec64d01ecf5a38f83fa9cf7c4ed6d345d109220fbc4c683ba0  OAI/NumberTheory/PiExponent/Cohomology/CurveFinitePushforwardCohomology.lean
99373d66afcd38fd61bf8d5455ecefb6560ff5898ca6cf2ef60dc79555dd676f  OAI/NumberTheory/PiExponent/Cohomology/CurveNormalizationCohomology.lean
0de6478553c6296b9f4f9373ec3c44b5a5f3e9b245bef2be68babf79db418769  OAI/NumberTheory/PiExponent/Cohomology/CurveNormalizationEuler.lean
02e2f29003cf0879d3f317fac2c5f8146db184da8aab5598582097916642876c  OAI/NumberTheory/PiExponent/Cohomology/CurveRegularEuler.lean
ab62103f2a84773279d28e7e9e81710f709c8a135612e1dc8a761b38077d7c58  OAI/NumberTheory/PiExponent/Cohomology/CurveTensorEuler.lean
50d4c59c16e5abac941b5bb6a987e4a03d1a23227a4f503d3e0b829ddd82a5ac  OAI/NumberTheory/PiExponent/Cohomology/CurveTwoAffineVanishing.lean
ba35a0bc562706e6c0c96247c8644b0c62aac39b845c5dbbc9e8f81dfa47c696  OAI/NumberTheory/PiExponent/Cohomology/CurveZeroEuler.lean
cfec0c095dfeaa811fe0f1ac3b8245ad6afecc63bfadb35f00b91c8be2bdb11c  OAI/NumberTheory/PiExponent/Cohomology/EndomorphismEulerAdditivity.lean
c9e4f551c2e566d3a973b7d616cf2a3374887683453d9cdbb279568291dd44d0  OAI/NumberTheory/PiExponent/Cohomology/EulerCutoff.lean
f81362a728f04ed28a3d4f817ee8d6fbaae5273a6a4129deb85a57d60e8296c7  OAI/NumberTheory/PiExponent/Cohomology/EulerDifferencePolynomial.lean
66f30032919d8734e6701dbcae4f377b64299f6f2fd5ae9ea3225aef51b70ae5  OAI/NumberTheory/PiExponent/Cohomology/EulerExact.lean
a1c6d95dd050fefe49a89cd032cdcc814fe81c38c79ef1ec8638abb28fe9cccf  OAI/NumberTheory/PiExponent/Cohomology/EulerPolynomialDegree.lean
12e4c0be77ceaa70a02f17663a0a12830fb3c1f10660fb4222aa8b8354aa4767  OAI/NumberTheory/PiExponent/Cohomology/EulerPolynomialInterpolation.lean
7d8b1fb4717607394be5cc5b3314f2ed3b389a7cb294e05d4881a423c1f89aae  OAI/NumberTheory/PiExponent/Cohomology/EulerRegularSections.lean
c460625789e7a4e730d4804308b3006be1c39608a05e19f625729581a2a099ec  OAI/NumberTheory/PiExponent/Cohomology/EulerRegularTwists.lean
c859e683ff0bb7804d5ea0b2649e7bb8aef56ee560a4d4d7cf736e9c72955832  OAI/NumberTheory/PiExponent/Cohomology/EulerSupportDimension.lean
5f0492d10439c137b30c42ab259d9132fd16d5beda22487dfe50c408f8ba1150  OAI/NumberTheory/PiExponent/Cohomology/EulerTwistTransport.lean
02e60764c9f4c2daf38b1013113f7f5f3e09f7a7e3e3038a2ced56f0685ce525  OAI/NumberTheory/PiExponent/Cohomology/EulerZeroDimensional.lean
b38bb44faf4929448a25d21040c38e4f47cb25eb9ffcfa6cb13975bee2cdb9f7  OAI/NumberTheory/PiExponent/Cohomology/FiniteCoverCohomology.lean
9129353595bcdc59b4c4021a381c38a2383b43a74df7053d0db520b3bd4e1d1f  OAI/NumberTheory/PiExponent/Cohomology/FiniteLineEuler.lean
9ee24e64e61ae1e36038f40e01688507b799e7d9c0e72455dea9364409776729  OAI/NumberTheory/PiExponent/Cohomology/FiniteSupportCohomology.lean
77a24610210281264baa404d1725cbde0a418028676e5737ee497a9d2d1850e3  OAI/NumberTheory/PiExponent/Cohomology/FiniteZeroEuler.lean
2b73cceb3a6a91f6c5e83e028c8e679549780b0f317594cc834e209ba9ea0f95  OAI/NumberTheory/PiExponent/Cohomology/FreeCechResolution.lean
cf403c0cd6dba39f3ac4c4652bb559c8b475648f4ef4ee2cb859801084146aa4  OAI/NumberTheory/PiExponent/Cohomology/FreeCechSections.lean
52f5b210f31eef46a6f25385fc3812e06b631435138e35fdf88b2fcbf498cac5  OAI/NumberTheory/PiExponent/Cohomology/GradedCech.lean
47e7090cd41e462c815eedef312c238d8c7a8deddc4c53f49629345e24276924  OAI/NumberTheory/PiExponent/Cohomology/GradedCechBound.lean
f7d42ee981f4d18fffeeeb0d2a84be6da5769b74c9e796fc8dbb196cb673748b  OAI/NumberTheory/PiExponent/Cohomology/GradedCechExactness.lean
e882243a338a47d5265f9dd5e26a240043a0ba93e6157dbf314de03310883638  OAI/NumberTheory/PiExponent/Cohomology/GradedCechRecovery.lean
b5a7a2f1f15bc19fd9b6e830d88032bda3930d53c6f3fe5c471a9cd99c866bce  OAI/NumberTheory/PiExponent/Cohomology/GradedFreeCech.lean
303551e9c8fb6cea6b025a72f06e4235f8ad98c90e29743dc79ef109a58f33df  OAI/NumberTheory/PiExponent/Cohomology/GradedH0.lean
95c223418041bf04b262c64da3b561787b4d5cf0c64cd56c65447a0fab240aed  OAI/NumberTheory/PiExponent/Cohomology/GradedPolynomialCech.lean
23afe707e2e946875861a69497e568ca06c09edd6ada7f7ad5be41c021999c23  OAI/NumberTheory/PiExponent/Cohomology/GradedPolynomialLaurent.lean
75703880c5671eb2eabde5d3fc905a9201e7e6f16ed6627763b75d50626bf363  OAI/NumberTheory/PiExponent/Cohomology/GradedSerreVanishing.lean
732116520a6c56d63167605fa5079637e6ce5537f0df333c56d1d915a75d8ed7  OAI/NumberTheory/PiExponent/Cohomology/IdealPowerCohomology.lean
124957f404f2c9ad0ea2cc03c66a908b07e4c06a839c98a300dd231b32233712  OAI/NumberTheory/PiExponent/Cohomology/LaurentCechFinite.lean
6d6a74534627d54e8fef2c5033afc49ae5c99c4f4ce520280849c9e8095c8d66  OAI/NumberTheory/PiExponent/Cohomology/LaurentExtFinite.lean
11245b40191d2ce268920018b9f2c8b0f0ee76443f73c5b3112e3ff361c3264d  OAI/NumberTheory/PiExponent/Cohomology/LineCohomologyDimension.lean
94d61b5aa53e3af368ddb39eefebe007bce83b40f6136c398de1f110b71c671f  OAI/NumberTheory/PiExponent/Cohomology/LocalIntersectionEulerFiltration.lean
cc2f31630669fabac4158bd823f04a45e25e0e61b5c410e3ee74e1b1598c3fda  OAI/NumberTheory/PiExponent/Cohomology/LocalIntersectionRegularEuler.lean
54dc69c6496780c988cd9ed3766eff9df822c8eca35e906dfed858a9971003d2  OAI/NumberTheory/PiExponent/Cohomology/MixedEulerAlgebra.lean
92b551a603ac3d743ad0a6d2fe7d6433d8c7729f5a325bfaa86d7bf7c156dc37  OAI/NumberTheory/PiExponent/Cohomology/MixedEulerAmpleDimension.lean
29b1831f4f473325d0abb2a5a7e540cacdf94bb7fcdd416fcdcdff411fd135c5  OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCartier.lean
2468c46291c92b0d51625a6760f5b4f686082f0490fe8351954e9bc4c564ad42  OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCartierAmple.lean
f0d57b98deeca23e8978ef5def108a1c169947303f460f05c85fa22fe40dd3e2  OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCurveMargin.lean
5309efd3ddf3853ee9f05690ab3553c9b8fcf4b6e58f0ca1ba1255dd4e371027  OAI/NumberTheory/PiExponent/Cohomology/MixedEulerDimension.lean
024aca939dc8fbd05a0cbf454681152fa369ac5ab0818aa1447d6b1164f24cee  OAI/NumberTheory/PiExponent/Cohomology/MixedEulerPolarization.lean
0667fdf037c02690229a8c602a07eb6afbc28cd0dd4ea6e23d2a839a3290b8da  OAI/NumberTheory/PiExponent/Cohomology/MixedEulerPositivity.lean
55433e9d6c29679ca5e78cb02a6758aea1da7bb408558adce4b0b6d14a68836c  OAI/NumberTheory/PiExponent/Cohomology/MixedEulerRestriction.lean
6982405645490c79e8a1e1ad2a341c887c7113caf070e6e9821dd87d2c724169  OAI/NumberTheory/PiExponent/Cohomology/MixedEulerSlope.lean
61afa5a294c4055985918dd60efa07a8586f096df445325fadb17e944b60e417  OAI/NumberTheory/PiExponent/Cohomology/MixedEulerTop.lean
13fbe5a11dfeae7575ddfff57c908b194174e96cb1bbd07d45677de9224968ea  OAI/NumberTheory/PiExponent/Cohomology/NakaiCohomology.lean
2d6f058907f2bb7ee235854de8421fc62d6367ebe7e1517a13a09ca69052cf34  OAI/NumberTheory/PiExponent/Cohomology/NakaiEulerGrowth.lean
46de2999bb601c0605cb9958a688f56c5f9d50905e957827022d9255e5d711ca  OAI/NumberTheory/PiExponent/Cohomology/NilpotentIdealVanishing.lean
661f2593a561ea4e4fbf59b524186f50ae95114ee5af1dddcbfb4ce1076eb712  OAI/NumberTheory/PiExponent/Cohomology/NoetherianAmpleSerreVanishing.lean
eab612cccfe2e08470f39df922032fa7ed587b88e6ef9982c9ec8b6585a36ddf  OAI/NumberTheory/PiExponent/Cohomology/NumericalEulerSlopeInputs.lean
9b72a720a978dbd6f83a15ab6dff196d8e99c43b0b130139e01c122b7789408d  OAI/NumberTheory/PiExponent/Cohomology/PencilCohomology.lean
0c0cc2223d18f63b1e3045247a2045811c1811a2929aed39caa97802e9389b48  OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyCech.lean
5f14540a5272b694a19ef04807f7b02e9f71bde516b787ddf5d4bc62925d1d74  OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyCharts.lean
7c649dae4cd29955ddecc2f3cc8a097855ba6a9b7175c60b0b112f14ae4be056  OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyFiniteCharts.lean
451e2aaa6754b4d1d4d1e1c8e8fda4a185fa7ef1c30e067ede6d663de90f9af0  OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyLaurent.lean
940e30560697fc810d77016f34c9f43ec5e689856fc8e2c378aa387354d068d8  OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyPencil.lean
7e10277f773c017936de3d91a5f59411f1a19cba56b7ad83c354d82e005c4d80  OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologySections.lean
8f4dafb6a9e85e6495e253d5e72027e18f517dfd6ceccd4fdf61360edb130927  OAI/NumberTheory/PiExponent/Cohomology/ProjectiveCoordinateAcyclicity.lean
03b435b05d59a4d2d02d5f4230d4cb366af47548b087a77c0ade654908d15695  OAI/NumberTheory/PiExponent/Cohomology/ProjectiveEmbeddingCohomologyBound.lean
1c690a7e4242ada63637650ef05b68a7a4285005177ffdcd1ba1e326f410e411  OAI/NumberTheory/PiExponent/Cohomology/ProjectiveFramedCech.lean
599d269ff7893db11ac539c761bcdc2f56bb5a097a22073d5a146dcc547ad507  OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLaurentTransitions.lean
94708e88d1b26dd18494a00f4af1d84c09715f7205a7e8efe8c871c181876847  OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLaurentVertex.lean
345b0ada1462f2cd044b2403b41bbfe595e2dd2aa814946680a7fd1ed5b5b38b  OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLineLaurent.lean
3c70a8c8147e1eeacb029504cb7f74e978f941648f9db1bd8c3c0f26f0c89e82  OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCech.lean
d444725e61f91d5d8256c18119f837d3f1b4fd0078f2410781e2d430c8598e3a  OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCechHigher.lean
cc4b80eda69e982e3e88cbcecf07eb03a2753a3d58f9d64eca503c83378061a0  OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCohomology.lean
0f9b11f3d1995f10337abbff9e5c6155841d7b75eee7652c126669254e2670b1  OAI/NumberTheory/PiExponent/Cohomology/ProjectiveTwistAcyclicity.lean
0e80255ad9e72840f6b81bde26febb2f9a35794248235ac90853c1e6afcb33d3  OAI/NumberTheory/PiExponent/Cohomology/ProjectiveTwistCech.lean
53b90d4dee0183e6e39fae85d334b973a24dc1ca20751c6c411997a7419d2548  OAI/NumberTheory/PiExponent/Cohomology/ReesCechInjectivity.lean
28ff9d7c8c35a19d9dc328db04a6622c7c2827adb7cd1ca4378eb7117d66fe29  OAI/NumberTheory/PiExponent/Cohomology/ReesCechRecovery.lean
0198432f5bb272493f4e17a8bb48fed7cf99518a4ceb5cbe6b58d7b3c43540b4  OAI/NumberTheory/PiExponent/Cohomology/ReesCohomologySetup.lean
e18d292facf931ee43b0f5de47f02444cb19e59548c56cffdb0e7faa10ff143e  OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechBase.lean
a29899814b44a6c0fcd1129e86435b36a10018cbdc0facd467fae331d2d7e11e  OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechNaturality.lean
137d9ca981f8bd2585a9711f9e94f569c720f14710a004355830fb4462a8f67b  OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechRecovery.lean
ac8c295b894736b31bae90eb380463d096a47f316b06579ebd4119ab96b94201  OAI/NumberTheory/PiExponent/Cohomology/SerreVanishing.lean
94017d880e0380301e80f6714d7aab33c88186ea97c057c3efa00716ceee180f  OAI/NumberTheory/PiExponent/Cohomology/TupleCechBound.lean
dbee7aabfd15a1e23195fd49edff9dbe4d0badffda199cd391111d48a197ebb1  OAI/NumberTheory/PiExponent/Geometry/AdmissibleCurveInequality.lean
5f2735dda687bcdc753066c1f542a6a29fc8a1c7c6bfc7ed98e6e5344b9ecdb1  OAI/NumberTheory/PiExponent/Geometry/AdmissibleCurveWeights.lean
5cd44b67ad54edd44fa500f7f48f591e13eb6ed6a3d1e9ab81ee1e04516db780  OAI/NumberTheory/PiExponent/Geometry/BirationalOpenIso.lean
1029679d6cfce868021ac883382fa68a64ba58ed752082ca5871f0faa83bf4a3  OAI/NumberTheory/PiExponent/Geometry/BirationalValuationStalk.lean
0c77d351b1425a445f2827ebc30fc46f2ae435a3de9600f04f6ecf8a514535af  OAI/NumberTheory/PiExponent/Geometry/CanonicalRecoveryProperties.lean
60fd1b76d5aa3015da63f37667374c4ae4a44f6192243d10631fad8f3ee67eeb  OAI/NumberTheory/PiExponent/Geometry/CartierDegreeLength.lean
34c04d48b16fb547f9338a730a267bd6e230aa9aa95730d72304d201e409dffc  OAI/NumberTheory/PiExponent/Geometry/CartierPowerFrames.lean
1c77063e60d451b4d86e78bf489424860bd442bfb0ab4d3e0772689b34428f39  OAI/NumberTheory/PiExponent/Geometry/CartierSequence.lean
a558fc27a55d48e12f47c72c4325677b54963c1862cda20bfc006161c6fb14ff  OAI/NumberTheory/PiExponent/Geometry/CoherentProjectiveFinite.lean
147d1b7e5463abd7d52be2407a6cac0090fd29151529edf2f546c5bee8a0c8e9  OAI/NumberTheory/PiExponent/Geometry/ConePrimeProperties.lean
b2fa74a3291e16762ba78b95ee0037026b7975dc13e4ab45f210aa55ab8e885e  OAI/NumberTheory/PiExponent/Geometry/CurveCenters.lean
d0742deea42532ff24d71e787e864c9ba87059dfdae47618b9b3b5dc891d0901  OAI/NumberTheory/PiExponent/Geometry/CurveChartFunctionField.lean
0088b1710392f80d42485f5e3d8975db1d2f29a316a2d63ff4b787290008fe6c  OAI/NumberTheory/PiExponent/Geometry/CurveComponentCutLengths.lean
eb5e2b6a733a0898034a5c7f6ba1be5b8c033cf26ce810b783bb9a6f8aa7fe28  OAI/NumberTheory/PiExponent/Geometry/CurveComponentIncidence.lean
7f13ed3bf4a6047c06ec12ce1b2e2b0d0ea781b1f0e10fdff9ae25f328fd05bc  OAI/NumberTheory/PiExponent/Geometry/CurveComponentLocalLengths.lean
dc49d6e879f33658aee68b1c344ff4148853875c3b5622d5ca4f194103fbcc49  OAI/NumberTheory/PiExponent/Geometry/CurveComponentMultiplicity.lean
2eee97f88bbc09922acbd2ddea03da23f8af8a5eb08732a8aa5a86dd572a42cc  OAI/NumberTheory/PiExponent/Geometry/CurveComponentRigidity.lean
0f7c26c374fd98d0e8b4e05d1c339ec80025b3701993672ff38f626f83bcdd56  OAI/NumberTheory/PiExponent/Geometry/CurveComponentStalks.lean
88c1fbcbd1d337c2f38c7fa22dfa8cfbc354c82eee32e7c7cbe716c7b9152d8b  OAI/NumberTheory/PiExponent/Geometry/CurveComponentZeroPoints.lean
e3f0348efb967172f6111aa507cebd5c4753e790d9b87ef4f1b356836b52f22f  OAI/NumberTheory/PiExponent/Geometry/CurveComponentsDimension.lean
6273d140ad530bb3893fc06e7caccc0b0c02c5e1b58f5e5c639e692f15421412  OAI/NumberTheory/PiExponent/Geometry/CurveContact.lean
21167ee66f6882fd456644ef5a0f7e47291ac012d2e9643a24a85e319cb3af99  OAI/NumberTheory/PiExponent/Geometry/CurveContactFamily.lean
6c239f82c384b6f8decd9c2eca6006d279ab996811c63c1597fc6d5078f4ca8e  OAI/NumberTheory/PiExponent/Geometry/CurveContactSum.lean
dd7ae5de4c2ebfb42931c461c4e929e56f5abacc346582ea4d64025b3a720789  OAI/NumberTheory/PiExponent/Geometry/CurveCutQuotient.lean
22f93453e13032eb1115d6d14efafa8941658c2223f8389e5e34f71dec79f7f9  OAI/NumberTheory/PiExponent/Geometry/CurveCycleLengths.lean
41f18ca87d57dfe4c92ef8490360f2e0eb6f1eeb92023dee342d242514d78e5a  OAI/NumberTheory/PiExponent/Geometry/CurveCycleNumerical.lean
85e6c27474f1ab8ffaca12936c5bab9564842d1abb14c87f13b01ed49fa2518f  OAI/NumberTheory/PiExponent/Geometry/CurveDegreeAdditivity.lean
bf1cadf17691b9782b2be1c91cb620d82036a9e8629e5441be36475c71b296f3  OAI/NumberTheory/PiExponent/Geometry/CurveDegreeLaws.lean
5fdaa134997be5d6e862493ca989c6b5d3f7bba6947b2a72c6eb1498f83dba74  OAI/NumberTheory/PiExponent/Geometry/CurveEffectiveTwist.lean
75aec87d1df6811390ede37de9b015e3968ffd468253236f3e0b7bb663e4d913  OAI/NumberTheory/PiExponent/Geometry/CurveFieldRigidity.lean
62481f3f0fd0f00d8389603100f56b7758bab5e7d91d178ec161e7f5c919c743  OAI/NumberTheory/PiExponent/Geometry/CurveFinitePushforwardCoherent.lean
1ce71f2bd9aec3aea65c8cd73f5e7a0d34a3fbfa6e8c41ee9621806d3c728231  OAI/NumberTheory/PiExponent/Geometry/CurveFunctionFieldCompatibility.lean
583a28e6912b287f1129c47506585553d6e69f413824e71611e7cbd9b100cfb6  OAI/NumberTheory/PiExponent/Geometry/CurveGeometricFunctionField.lean
d228110028f6a188181bcc8ac76bbd122142ced0e2ad2840fc2d36cbcf2f470c  OAI/NumberTheory/PiExponent/Geometry/CurveGlobalCoordinateOrder.lean
c00d529a681f5e08753b351ad51008a63ce4669b3ccf854f76974e773c4d2ab1  OAI/NumberTheory/PiExponent/Geometry/CurveGlobalMonomial.lean
200dd2353206cee919360958091712465b8bfbf655431ad9ee07a433515f9b29  OAI/NumberTheory/PiExponent/Geometry/CurveGlobalMonomialLocal.lean
8ea742595b4940481e66d37c9621b2bca658f74d831520f6dfafca52aa1f0d9e  OAI/NumberTheory/PiExponent/Geometry/CurveImageAffineChart.lean
3b5edbf899d6d98bcd5bb7d65cf179e5287cf166a06a9914d2f16b9d6119c43f  OAI/NumberTheory/PiExponent/Geometry/CurveImageAffineCoordinates.lean
10a064f807ab4dd7fd3380059b11bc84f5ae329cdb573d779f459530bc42e7ad  OAI/NumberTheory/PiExponent/Geometry/CurveImageOpenLocus.lean
c3551baa5fa67549f0d6c815a284fc4aeeff7257807a4a0fec9aa2100451eced  OAI/NumberTheory/PiExponent/Geometry/CurveInequality.lean
154ff9372d6b31af144bda0d5a8038d47dbd747af5a732b25fba8f9d923bf21d  OAI/NumberTheory/PiExponent/Geometry/CurveInequalityIntrinsic.lean
0dbbd994247cddf6e849f0dc40e40b4732d9956302ac57157440dc314b481790  OAI/NumberTheory/PiExponent/Geometry/CurveLocalAssociativity.lean
eef9fa1da3e26229dce629cda7af6222d3d53eccd4e0f0ba931cda02320e0632  OAI/NumberTheory/PiExponent/Geometry/CurveLocalMultiplicity.lean
fe99c2dcdb68f65bc1e16d6dffcfca475fbad2a149e61b94464e9d2476454518  OAI/NumberTheory/PiExponent/Geometry/CurveLocalOrder.lean
b9ef7aaa5855e7ee27a8e870235eda73940266dd46b0866d3f670c1fa971cdf5  OAI/NumberTheory/PiExponent/Geometry/CurveModelFieldEmbedding.lean
68b17533960f2d38fbf0bf463b9c00d93b054635a9ad57e4ed5727a2d4d9e092  OAI/NumberTheory/PiExponent/Geometry/CurveModelGenericPoint.lean
813561812bd9689db1d253b8f991938feadfba2198f7c197efea1be05b2d36eb  OAI/NumberTheory/PiExponent/Geometry/CurveModelInfinityGenericPoint.lean
f84ad047a60b6822d662bfafc1883f66af9131fe0ad3a84978081189540c8677  OAI/NumberTheory/PiExponent/Geometry/CurveModelLocalOrder.lean
9598ca3a6d06d33213445c6d1ec39dcbe60b2dfeec97f41fa9c0a5375a286c56  OAI/NumberTheory/PiExponent/Geometry/CurveModelPlaces.lean
e2d11c7cf3c077b613f685a96f545ef68433282777774837d199791d0f4ecb47  OAI/NumberTheory/PiExponent/Geometry/CurveMonomialMap.lean
c31f41a42d45a616a8fd46881329ee5dad7e277552caacc9b774383f1143d657  OAI/NumberTheory/PiExponent/Geometry/CurveMorphismFinite.lean
e800d9041300792107bb948ab1800225b77adc4e55235ff9c4249f23c48c1b3e  OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationDegree.lean
3fbacd6ce657edf646ddfb46a2aed3423ccf9a432bfde73764f538ac9875d7f1  OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationDimension.lean
ed8045cbacc89a8501cccf963c0c2ec90903c435e25bf8ab6c583154840e154d  OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationInvariance.lean
b05527e4088de00523b02eaffef05457c2c919a3fcb1e2a6f719eb7d01b4fafd  OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationLocalRing.lean
36b73009539e3bb5385bc7a8666c6d4c7342e53d93fd1897160522aa70b75e47  OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationModel.lean
6f2698c629630c7b98539d4b5ff7ad2de5bb0293b47819469bd54be73c99907f  OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationMorphism.lean
5dd740087f1b58fd4cceda850d13d4b28b5b0bb349a4e93b17004eac08d9b70c  OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationNonaffine.lean
4005e2faa911485943576c5748f6e94f4c8faf6fdde918d12173ad46615d2e02  OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationOverlap.lean
3b92c6d2eff1043575298e646b33732c5a45c05f83b1b34b00170266598c5e3f  OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationProjective.lean
4b8e4ee27c3bd3bcbce2558562340dfc287f00fec1946c5421d9d7d90802b5f4  OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationProper.lean
e2d4a2463d5394714c2f1259ef19003ec03430e629f7ab6696e3ff3f85dd202f  OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationUnit.lean
e5f32a9dd3d7c83f272bc758b7085d30feffee094c454079e263ea1d1dbc5fd0  OAI/NumberTheory/PiExponent/Geometry/CurveNormalizedDegreeTransfer.lean
ec6840bade41de3e85f31f904e6725f5252cf7f3b93d6b60050a6cb0eaab5704  OAI/NumberTheory/PiExponent/Geometry/CurveParameterFinite.lean
ad9e76415d2aa340b1c094bdb716c33ab8aa37a225f7153237cd953d41f1257b  OAI/NumberTheory/PiExponent/Geometry/CurvePlaceCenter.lean
0bd71e158e5c2d8d56c75db539dc7dfd94bbd0cdcd77e944780e805dfd3ec5ce  OAI/NumberTheory/PiExponent/Geometry/CurvePlaceCenterStalk.lean
e8800c7726f571c77c69525ab35699e63659ba27ed8f4f237cc51b76148b854c  OAI/NumberTheory/PiExponent/Geometry/CurvePlaceSectionDivisor.lean
3f6a029c032c143a95f668d9f8f5bd421c2f5e57aebed614f5f3461ca7492b71  OAI/NumberTheory/PiExponent/Geometry/CurvePlaceSectionOrder.lean
78f11e2ffe50dc69aedb37fb8afd34178a62f1a373b1568bdc2e08e5c00503d2  OAI/NumberTheory/PiExponent/Geometry/CurvePrimeHeight.lean
9b90c103a21a40e0e0b173acd1dd4501f03a4bedd5bbb39bb868984139dfc147  OAI/NumberTheory/PiExponent/Geometry/CurveProductFormula.lean
75a1d33fccf545ad7534c8b84f6d870228c8faa33a11da274536a5ed7e2802ee  OAI/NumberTheory/PiExponent/Geometry/CurveProperExtension.lean
d442b916cb46eb4e23f9e7bbde3d35339a701179db8e9e01797642d189494865  OAI/NumberTheory/PiExponent/Geometry/CurveProperImageDimension.lean
a8e3ed78bc232d3882ff73a3b62a0d4a752c55388cbb9dae63ab59fe6de410d0  OAI/NumberTheory/PiExponent/Geometry/CurveSectionDegree.lean
e20c32b32bf0a6c67769ef4e5e20148d6d8580d25abe7d54d1bcf259b7f4437c  OAI/NumberTheory/PiExponent/Geometry/CurveStalkGluing.lean
bd26005b3e839c281b5242361f0c664fcb40b1cfa67729779c430f0ffbc88452  OAI/NumberTheory/PiExponent/Geometry/CurveValuationCenter.lean
74ad7755ff0ab710340de0cd3a3d6398acd5396dd7d087db86ea4a2183e3f81c  OAI/NumberTheory/PiExponent/Geometry/CurveZeroPole.lean
a5ebd29b2bea950b74d9bfc07d7e8f77116ac2648cd807ab84c39a94849175cc  OAI/NumberTheory/PiExponent/Geometry/FiniteCurveZeros.lean
df0dae884a12af7f57fcf71c2fd4a90cf9435784cb2b6320d7acb978c86396cc  OAI/NumberTheory/PiExponent/Geometry/FiniteNormalizationGrowth.lean
be2a0e09b3f304a64b25a7308faa2c76d2d5787283ef2103169e364d4cbd0270  OAI/NumberTheory/PiExponent/Geometry/FiniteOfNoContractedCurves.lean
e1cbc6205cc66e8dfdf47c435c98f1a8e9314ffd406146fa3e5d22231e9da736  OAI/NumberTheory/PiExponent/Geometry/FromSpecStalkLocalIso.lean
a87f312fbb3518bb480b775dc3465639605a1d15c87a7173b35b4f9ff1ad88c9  OAI/NumberTheory/PiExponent/Geometry/GeneralCartierDegreeLength.lean
ddd7c4776fec39d55d1f9ec0ea3f0064f8af2de1c878325d4dc9035c0bec7f15  OAI/NumberTheory/PiExponent/Geometry/IdealSheafPowers.lean
df613020461bcafc4570aa33aec0a46e1aa895843c0ba8bc83c517bb15923897  OAI/NumberTheory/PiExponent/Geometry/IntegralCurveExistence.lean
0887ae5d327d16f9544cedf8a1f50a0dff17194669140e4e61836de43b46664a  OAI/NumberTheory/PiExponent/Geometry/LineBundleCoherent.lean
f5ee2c44be829b45d8cc0aaf21fb34647421b75cdaeb01f0014ea39d2255dfad  OAI/NumberTheory/PiExponent/Geometry/LineBundleFrameCocycle.lean
15d749415915f3dad8d8b95ba2cf5d608ec2aabbd2d52ea46e44822d99d186b3  OAI/NumberTheory/PiExponent/Geometry/LineBundleGluing.lean
aaa95b7eb4d4cce32828d679fb665406535d0820bb73d62a97e81062652b2881  OAI/NumberTheory/PiExponent/Geometry/LineBundleGluingSections.lean
21eb46dfc435fd5f017996598d97aac71bfeda7bda49f8b7ad536604c806a1b3  OAI/NumberTheory/PiExponent/Geometry/LineBundleGluingTransitions.lean
501f0d586edbd59cfe64ae69099cd2d6f1fc626fe88ef948723e9e95f9208b23  OAI/NumberTheory/PiExponent/Geometry/LineBundleInverse.lean
66887cf3a2fdd4041162b481309f586a5a3c535cb3f8558dc416e302a6f6792e  OAI/NumberTheory/PiExponent/Geometry/LineBundleProduct.lean
3e6d54f7d8f9fae32979fe0530ee3913caf9ec04594d4b78b6686e03d8674b6f  OAI/NumberTheory/PiExponent/Geometry/LineBundleTensor.lean
469e4b59f1668dd0a9d350d5ae30327d93e472981b6de803d7eaf1b85cb8f95f  OAI/NumberTheory/PiExponent/Geometry/NormalizationGrowth.lean
a059349c095e004627f8e613da0e3489ab11ed91a1303dbccb36fc4bfc7ca6b9  OAI/NumberTheory/PiExponent/Geometry/PlaceCenteredBranch.lean
09555766eca98adb365a4ef7a8e37c3243460bf1b2746f63913d64602158219c  OAI/NumberTheory/PiExponent/Geometry/PlaceLocalRing.lean
f4e2695124b5e09363924234bfc056a3b2f6f626749791e7eb9291f9854355ed  OAI/NumberTheory/PiExponent/Geometry/PlaceParameterModel.lean
5c8391234df821f06fd90fd4a1f66c828a437582b6dac1a79df364458a373db7  OAI/NumberTheory/PiExponent/Geometry/PlaceValuationRing.lean
6ba776076f61496b6ee44e8ed1aa69fb7feacf373e4f113583713b6c495a49f4  OAI/NumberTheory/PiExponent/Geometry/PolynomialProjectiveStructure.lean
a68736ac4ce9fa456eb8bf21844f18e8c9d53447e8db543f3e9c59da3c864ac2  OAI/NumberTheory/PiExponent/Geometry/PrincipalCartierSequence.lean
2471600928a08bf3ad90320fee1fc9a587b4d65e4b5badc74064941d12937c0e  OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartOverlaps.lean
a083bc4928b0edc79403d83bbe6bb296c385d2984bf0e287628d2efbd7c6fde8  OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartRingNaturality.lean
cd59990add72c3f85b45133b4779c3c0c75d64f5c3d9a2ed559ec036e54765ea  OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartRingNaturalityCore.lean
955226f1563f50b34f1e2a8895043147f67d44d30a881cb81920237e91d8b278  OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartSections.lean
a0a854c943493e59754201410c6edf9f264e8f02a324f7194409d8c358b3f9ce  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCharts.lean
75ebd2af9d585e3dfbd2b24b8aa8eb202e537ae9d14274b9239138d951f4f02a  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoefficientBound.lean
2d2c63fb849ee10f144316a96d5b44f29ce2c2064b3f408b8dd6caf76189347a  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateChartMap.lean
950c2fa6888e9d522e8b4ddb1325a944177236d30770f0a6a75c9af0798b44ee  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateConstants.lean
8297e745606f18a709022acc6f04e1dff0b5a951ec1ec041e24bbd7fe942fa0b  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFinite.lean
cdd81d583dfc7fb7440f7fe9dafbccae35bc5fd182a0b79854860eaab59c1372  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFiniteSections.lean
d7ffe94b4ab010fa029a78c65b83bdb0294dba0bac817cfa23462e8557df16cb  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFiniteValues.lean
1b1d52db1487b4ac04544e11acfd663b01aa0e7f8db2a254353466a361c0d28d  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateOverlapNaturality.lean
0b29c539b3fd5b9def999740ca88c7032e691228a6b2c8d28510ee8eb956e7c9  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinatePullback.lean
de61e386263ae2f93abd97fb23f489c3eccd773f6363638b736b772b1a917a09  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateRatios.lean
b21975c5ec9220158a324c78b9614a91db89af60a7df4d48cc1676aa7861f618  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateRingNaturality.lean
cf2034b7db26e90c8b189c578cf63902ffe678327781f7c8c37efb9e656b1242  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateScalars.lean
3aa9360a24987b083676913234df0649a7a1e73b36a68bbe4f07ea3193fd06bd  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateSections.lean
035a8f7c7f43061b99227ee0298eacb05baad9a52e090864a2c1c5d26a4fcc83  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateTransitions.lean
7b1756ec05c5a8e0df9f28a6b25abc71bf0d49d984d2fb01b7d582482ab7a86f  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateValues.lean
7d4643e73cf5ddda0465d3a575619a9e46bbfb5ab89bbca99533b690af2bb687  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinates.lean
4a3840417b9096f0ef0d0d16150a9ecdfde57c9d034e9e448eda93eba0e45a66  OAI/NumberTheory/PiExponent/Geometry/ProjectiveCurveTwoAffine.lean
68af089740c6a772966bbd588df3bf98410283efb87642cccb071b8ea48a1e28  OAI/NumberTheory/PiExponent/Geometry/ProjectiveDenseChart.lean
dce81a9ca22594e75444199dd180b736f887492101d034b94e55829504c1a7f9  OAI/NumberTheory/PiExponent/Geometry/ProjectiveEmbeddingCharts.lean
e5911a959f94984ebffea5388c8ac39c544ec80bdc1aeb1f2e97ca57a856bc1f  OAI/NumberTheory/PiExponent/Geometry/ProjectiveFiniteCoordinates.lean
6e3224f81f1d34abb3e05b438408ab53999900731e3eba2637faea6b3a1f2596  OAI/NumberTheory/PiExponent/Geometry/ProjectiveFinitePencil.lean
3b7b325be49406e907fc772680ead1a11c64707f1b8016e2571074453ecb7ac2  OAI/NumberTheory/PiExponent/Geometry/ProjectiveFrameNaturality.lean
ebbf9c13e13740ad70304a67184bdff16a9c866e6a2f4875b14be854aa40097e  OAI/NumberTheory/PiExponent/Geometry/ProjectiveFramedAtlas.lean
e18710af955ffbc2e0296d95b37248f95afa62232b88a4010c21d7c76661e2aa  OAI/NumberTheory/PiExponent/Geometry/ProjectiveFramedSections.lean
146628806c97c90e4a24bdd3362701d635bda85bdf57d8effe9434d8cdf6ed26  OAI/NumberTheory/PiExponent/Geometry/ProjectiveGlobalPolynomialAlgebra.lean
8f40dc74e4186c3ebef49e081f91a18ed7550863ec4a72138cc34ee9764498e5  OAI/NumberTheory/PiExponent/Geometry/ProjectiveGlobalPolynomials.lean
41b0e332b80a2ebbbf7d84fb902f1eb7316af690016d4371ca4356082d4ec91d  OAI/NumberTheory/PiExponent/Geometry/ProjectiveIntrinsicCoefficientLaw.lean
d14e47fc9d38956a2dbb3cda2a659c059330a48f4e7df53239e9ab1a4019517f  OAI/NumberTheory/PiExponent/Geometry/ProjectiveLatticeOrder.lean
c915bcaab516ec093d0defc6eda62945b4ad3642b5e1e02b6f19b1fd1730f2e2  OAI/NumberTheory/PiExponent/Geometry/ProjectiveLatticePullback.lean
fcb5dab7970f9708e720898b78d7752157f307de5ffa6b354fa89d3f42b025ae  OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineCharts.lean
2daaa00be6f89fc57c09119841d4673a00ceee9a1e74367b5cf7a2800fa8163f  OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineProper.lean
c6350bd4d820c081cebc556894383be6710cf63acc1ea73b1ac16d7d13db062f  OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineReciprocal.lean
d731f3ac11a5f72dc7901b9baa9fa078e6aeddba57ed079208e93bbf0d757633  OAI/NumberTheory/PiExponent/Geometry/ProjectiveLocalCoefficients.lean
30eb621d0a986ef0f3c6eb7f645bbdef65ad9cd395dd942d456cbc523793e55c  OAI/NumberTheory/PiExponent/Geometry/ProjectiveMonomialFinite.lean
85fe8d5e7cfdbc9f6657561c39a4a153d29dd08af53ab40d1f2f74424464cc0b  OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeCoordinates.lean
3631600385f7d5bb06412d699ec40463a7cb75922416d14045d5bbc1ce540e39  OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeFrames.lean
f9e02e513182655cde7cf34185fa5ab7bc784cb14bf0ab93e9350725cb08ec5c  OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeScalars.lean
a4080a4ab340b9bae727d515c0319ba484a131e7bb036d8b4cef1b869e5158df  OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeTransitions.lean
3b67327982d437ad1b2854ec7b864cf6d9f18acb9c818c5ac130f1ebf6989d2c  OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1ChartMap.lean
ed892c2b6fb30ec0addfbd721fa2153e99ba7bf4efc3bc11aac361b2f1b85373  OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Identity.lean
a20574e9ddbc6215c24e1b864f23acc148519a78e4787bb72811de046bb5162c  OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1LocalIdentity.lean
de56e3c7abe9683932a5772092bdf97088532c3f966e2866cb4cf9f645ebb0ca  OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Morphism.lean
b83f8cf34674c2d4df3ba58c58df5ab43636bc3b526b83a9f76bf6c47f6fefcc  OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Sections.lean
29ff9086e08463519621593884103f29e4a438e910227c656d138e1188b50ad2  OAI/NumberTheory/PiExponent/Geometry/ProjectivePencilScalars.lean
fb5281dd9f9acec49510639da2c9e9477fadd3939fd1a9d3248710c8f9246d49  OAI/NumberTheory/PiExponent/Geometry/ProjectivePullbackFrames.lean
16c626685874dd89fee27ca6f17974fd43e57d170db4d3ec0c1cf521b1715255  OAI/NumberTheory/PiExponent/Geometry/ProjectiveRatioCocycle.lean
f3eba095d79aec275152a44a2ad3376e1fa6c707832072ef3ae8e3b1d6005c58  OAI/NumberTheory/PiExponent/Geometry/ProjectiveRepresentedCoefficient.lean
f4b7fc6c8283917f05c5960d8f6fce21a4c97c4814e7a7069aff12ea835c8045  OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionExtension.lean
e731046ca5284c366aeb8f1a8f107586154e3f01caa9ae4ea69ce726295fce0d  OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionInterface.lean
42d8b726570dcdc64cde814132c5a13f91d15b4cdfccbab8af6a219e916560e4  OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionPullback.lean
233a2d0ab11042c151880c36d9638f6f0b6f73b9e8a57105aa947e99fd7b53c1  OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionReindex.lean
a00049cbff7bd68316c0530df35a9788f4e844f2f97c9bcd0d64f899059f4836  OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionsPullback.lean
d609b593cc2e6dc00e3725e076d8f5b7285d6d52a07997a19b456fb7d71ada0a  OAI/NumberTheory/PiExponent/Geometry/ProjectiveSerreTransfer.lean
d50ab72e6cffd3a7497234e3adaebb311b55eac76f229c45f772fa86e4c7d44f  OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceBasics.lean
f387689a77b66445f1fdeee3c855201a17599d4c5af696e5df3d313893774b79  OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceFinite.lean
b901a77c0aaf26a512dc90e21887cd3f69925854b354dd6cc1ac82af705ec95a  OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceIntegral.lean
0b2d13cdb5170e924b8815be81c6fc9be1c14bd84d132d6a6993dd86bf137adf  OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceSerre.lean
cf7692fc6911835eee08e67624c9806ca770501ef8905938385034e046f8ada3  OAI/NumberTheory/PiExponent/Geometry/ProjectiveTupleCharts.lean
145b315d6bed34177396ab9fdb964585941d4e7a66ea0e9c4be4920a01c3c6f1  OAI/NumberTheory/PiExponent/Geometry/ProjectiveVertexCompatibility.lean
68fc69da054b9d1d3d6fe2791b74c85cb2f6fa2e5e9685038d8583a500e0c9e5  OAI/NumberTheory/PiExponent/Geometry/ProperHypersurfaceHilbert.lean
2b5ce9978396e31e476e652f6c4543ca3bb60e21cdeb473de97aba91c39c56c4  OAI/NumberTheory/PiExponent/Geometry/ReducedComponentStalk.lean
b8b3befd5c53d4e20679d96c074b01e8891a35ca778bb09cbc9357356aa29084  OAI/NumberTheory/PiExponent/Geometry/SectionCartierPower.lean
189fc2fce8c02f48a1e7f2e8eb8d850b909efdfea17d2d821de5908e314e13c9  OAI/NumberTheory/PiExponent/Geometry/SectionCartierRegular.lean
9f1fc9587fa75c722b5e239c365748e1f23f8fe71072be77ee5e11dd2f715191  OAI/NumberTheory/PiExponent/Geometry/SectionOrderDivisor.lean
4f1f08369aca04a92fd2012a88680c2f76f10c3b368fc9425cffb1039487f0fb  OAI/NumberTheory/PiExponent/Geometry/SectionZeroStalk.lean
78c097820385af9749a4b46974cf88edd7ca7f2154eef00d89790582bcff8a2d  OAI/NumberTheory/PiExponent/Geometry/SheafSectionGluing.lean
c63ef8e7c3f8e3851f8e3de20e4c111ac3f639fb9ef84dea51b86fc2d55140b4  OAI/NumberTheory/PiExponent/Geometry/SheafificationUnitIso.lean
97c96f6c35af8abad6516723a7dda4aff999c8e6b0458c4c0d614ae025455967  OAI/NumberTheory/PiExponent/Geometry/SupportedSheaf.lean
b85c6740ca7852f6ff4beb5e2f45cbea233c8ceca8bcb5ef212b8d2ac0e52e5d  OAI/NumberTheory/PiExponent/Geometry/WeightedCurveDegree.lean
1a036a839544ff1c78e6df66fdafee3d36375fe70ebd2e655c3a23161f92088b  OAI/NumberTheory/PiExponent/Geometry/WeightedCurveRigidity.lean
5617eacc8cd42c169355151a714332bcb1579714083e85b717c9d2b3e5e9bb84  OAI/NumberTheory/PiExponent/Geometry/WeightedLocalSheaf.lean
c5ff0859138e18daba7a996cd0b5b4c6309fa10cb3f02abf71d2d068c0873d61  OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveCurveDegree.lean
17b0582d3b177722c0f31f3b4d0ee603c381290cdef4544ed86ddfa5529244c8  OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveEmbedding.lean
830d212ab81aecf3f8ff1425f2ebff5f2fe69a65496ba7c1c38b50205b5ca54a  OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveLineBundle.lean
d64be197895e286458ce05dc46307a208ab60b8525e2c2bcae6bbfade1c5e98d  OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveStructure.lean
29cb06ce859918cc7fb32b7c51f1179caad273979ebc3146a4c8e2fe3dde4383  OAI/NumberTheory/PiExponent/Jets/AffineJetCoefficientFrame.lean
e250b1133baf719a7324545cb86ab5dba377087070e8d8c745914086c9b8ea49  OAI/NumberTheory/PiExponent/Jets/AffineJetCoefficientInterface.lean
ce2e0c6cf041412a0a53b8c1bba0668515134c02ea72b98ade6093c344ce5133  OAI/NumberTheory/PiExponent/Jets/AffineJetFramedPackets.lean
4bf28d7ca640c7d536c8756021f81c3045128d44ea3b9c8da9bb6289dcd61d0e  OAI/NumberTheory/PiExponent/Jets/AffineJetPackets.lean
a99d9884a5d275249fbb1c6647b453017e8ba2a5502e43ec199da1383faaf58e  OAI/NumberTheory/PiExponent/Jets/AffineJetPolynomial.lean
da14e091bf34f6d76cbb8c20afa7e62f05ef1496e41ebf128ba7030a31aa4979  OAI/NumberTheory/PiExponent/Jets/AffineJetQuotient.lean
801010282ab33e61587c81ee891e93232d8e44bfbf58b2fe27c683ac5042f542  OAI/NumberTheory/PiExponent/Jets/AffineJetSupport.lean
b929dce86c8e1939348c0cca5b28e08e1b90983af003218c5675af5860f463c3  OAI/NumberTheory/PiExponent/Jets/AlgebraicJetPackets.lean
a7567602fde07048c55c04fa0915684cd5eaf6094a90874417506abc0dea80d7  OAI/NumberTheory/PiExponent/Jets/AuxiliaryJetMap.lean
d9c3f54cb942ebf2b6f3bb89741ac6a02c42bcc0b782dfa445125a1d4cdace7c  OAI/NumberTheory/PiExponent/Jets/BranchContact.lean
7b99527310c672312446dc428986364244fe6f9074d00598121598e1d57725dd  OAI/NumberTheory/PiExponent/Jets/BranchContactIdeal.lean
ff5009aa9c01a7df9b5e8c99ab2e7ad0e5d4102f7a3ec1a884829e0feb9fd8d8  OAI/NumberTheory/PiExponent/Jets/CommutingTaylor.lean
b7196e8ace969bbe2175bd7d071f26d11cf985cf7a8acf0f695bd054165a4af6  OAI/NumberTheory/PiExponent/Jets/CompactJetIdeal.lean
4d0b852d6e4def1449f37fe3ea9b9a9608d923d337d2e26267acb9da5ff711dc  OAI/NumberTheory/PiExponent/Jets/CompactJetIdealCoherent.lean
59da90bcdc034578c860bc222fc74087f0ace2e200805eec5b58b892e638de4e  OAI/NumberTheory/PiExponent/Jets/CompactJetPolynomial.lean
ece2c76db3ac9359aa8e334041848cfffebd99bfb34f09bb5517b8f31d9dbafe  OAI/NumberTheory/PiExponent/Jets/CompactLogJetIdeal.lean
886e51b7e313b3dfbc7b2338b2c6d1aa2ed17b8c806bb4b600fdc9e37753ce17  OAI/NumberTheory/PiExponent/Jets/ConormalPairing.lean
056f875453377b14e83c33a76c2606b7d2315f14d36dbe47656cceca57bd36be  OAI/NumberTheory/PiExponent/Jets/CotangentGeneration.lean
b83efe27a61c0c1a08c7208a974aba377c3554f97d1a036b58bcae3908895988  OAI/NumberTheory/PiExponent/Jets/DVRBranch.lean
f9dcc8e9498e6eaf6cd10722441bc2adb623b4cd21574a568f534eea3e92ad46  OAI/NumberTheory/PiExponent/Jets/DVRBranchExpansion.lean
5e58e949343a2c30a747a978be6e50473c07244cabd0726051d83c4c11022e7e  OAI/NumberTheory/PiExponent/Jets/DVRBranchJet.lean
813878c191120e0f9e3aa60520a33f40ec3906a0c2ecfb3a00625d16a1dae1fd  OAI/NumberTheory/PiExponent/Jets/DVRBranchOrder.lean
1240b4de038ace679ea40785e20559abab5f4f895b12758984ab34d043f1ea5d  OAI/NumberTheory/PiExponent/Jets/DerivativeIdeals.lean
46c7de38028279b304250cc9137f679b7539338359ef07a552f34770cadd33b8  OAI/NumberTheory/PiExponent/Jets/DifferentialConstant.lean
a5c1498f97d80dbaf4ab115c3ab84fd5b8db2452ae6a294a6f66e668085ec6a4  OAI/NumberTheory/PiExponent/Jets/FilteredLength.lean
0289753d5dde1904e399ccf4d46ec3974b6c10d6446179cad67c4e2b54f3d28f  OAI/NumberTheory/PiExponent/Jets/FormalAuxiliaryJet.lean
48109b52d14d0dbdb88d16cf0dfffb5821781702f7388385ed7ed2a74144e03b  OAI/NumberTheory/PiExponent/Jets/FormalBranchContact.lean
8fd157600d8fde4dc7db379c763269f19727c9228df11508ba75613786472809  OAI/NumberTheory/PiExponent/Jets/FormalBranchCoordinates.lean
adbfbb5d59dc694b229ec04d682563fbb1f2dbbed603da508cbcbe0091944eb0  OAI/NumberTheory/PiExponent/Jets/FormalBranchEvaluation.lean
dd4c32b51f31c6b451e1caed8f0eb99af595e412b05f08df5eea1a1a78edf482  OAI/NumberTheory/PiExponent/Jets/FormalBranchOrder.lean
e5e6804e56eaa073904d07792ab91a5874fb9b08325fef20fd1803b1f2ad187a  OAI/NumberTheory/PiExponent/Jets/FormalBranchOrderRational.lean
3ea1e0e5f0d838bb70f28076c16ee706558eaf552cb9192c3a24e4d08d7cfc61  OAI/NumberTheory/PiExponent/Jets/FormalJetDerivatives.lean
43bb00ab9ef7e3028e8aa2cf09faaa4a8a2ee1bc4866e95c1250137a2f038f12  OAI/NumberTheory/PiExponent/Jets/FormalJetIndices.lean
47b6966c48c98180726abee87046aff36217df4df9f75828f2ee2e13a0e9059c  OAI/NumberTheory/PiExponent/Jets/FormalLogJet.lean
fbd47c59b76447bb520513f40e6a199ef18f0b75278c52e8624479bfee952efa  OAI/NumberTheory/PiExponent/Jets/FrameTransverseMultiplicity.lean
b2c3fad20be616435a4fde67b447c277851477b29ddbdb23da5cb568520eeb15  OAI/NumberTheory/PiExponent/Jets/GradedGeneration.lean
0579b2b11c85be0ef67a7a024c9ae89e4c6082f635e2a22c188f4afe78b8a370  OAI/NumberTheory/PiExponent/Jets/IntrinsicLength.lean
9610df2d55eabd39b479438f22051e2214d0db3363e8d754b29ad991e26d80c9  OAI/NumberTheory/PiExponent/Jets/JetCenterIdentification.lean
376d0d08fd0749c825544178004beff5f568ecc05995b02499568916534b0ba4  OAI/NumberTheory/PiExponent/Jets/JetGeometry.lean
04ca19d269c6377334f431fccf56c09399d0c01d7ff76ae356a17e159b1d427b  OAI/NumberTheory/PiExponent/Jets/JetPowerIdealCoprime.lean
3f7c16dcd7dac406cf7595b54a309fa507168460b175e8167867be2e712a1d15  OAI/NumberTheory/PiExponent/Jets/JetProductLocalization.lean
57896c5c9007ff23147aac8d0743d376d120bf18de4b0fddecf15248f436228a  OAI/NumberTheory/PiExponent/Jets/KoszulTopDifferential.lean
7a79743fa674fe9faa7796a2ec09dd5a137d4fb20d3c41ba869aa01d870ff976  OAI/NumberTheory/PiExponent/Jets/NormalBasisProducts.lean
138739f281ea6ca8e0f4c90d80373afc9b36dc72032409f704d2715cbe25e2bb  OAI/NumberTheory/PiExponent/Jets/NormalBasisRigidity.lean
294c62feee84b9dda399772fd183dd10b9a98103423210e898a278d4890f3272  OAI/NumberTheory/PiExponent/Jets/NormalFrameBasis.lean
f4c988f8a7054ee772b7edf9c96a1e90ce6ce6a4b05ce14e7019b9c427533f27  OAI/NumberTheory/PiExponent/Jets/OrdinaryAuxiliaryJet.lean
183a9bf5a75235c20f1c86c3749f4e01e0a8cbee72f67266edbec993931a912a  OAI/NumberTheory/PiExponent/Jets/OrdinaryBranchEvaluation.lean
ad5a695fe76bdd7a4d97f0442bbdc9eb615902df72aab6d6e4304ba8ee705846  OAI/NumberTheory/PiExponent/Jets/OrdinaryDVRBranchJet.lean
c83b3709b21d0e0861056410f98c3ed7a23820bb9f557a20d8afcd8e910b7b8b  OAI/NumberTheory/PiExponent/Jets/OrdinaryDerivativeIdeals.lean
9fd4eadeb311c0d6b84a7ec38e50feed74382b812e93b23b734da02af4acc95a  OAI/NumberTheory/PiExponent/Jets/OrdinaryJetDerivatives.lean
48ac4c1bb03227e8d9877093ad409247466336aef09227cd64a4fccc7688aa15  OAI/NumberTheory/PiExponent/Jets/OrdinaryTaylor.lean
abc058703872363934034988e3d23b18cca4bb6607b3f0dc19435b63ec1a5bf0  OAI/NumberTheory/PiExponent/Jets/PolynomialJetPackets.lean
81803ece3f6aaa7fd8838d15c5752abdfa07902c9d678e33bb872ea664768563  OAI/NumberTheory/PiExponent/Jets/PolynomialTangentDifferential.lean
3f06ccd8dbb3a07cd20b9c78d87122cc1c42690386ce2ce31c45ea1fbd61879c  OAI/NumberTheory/PiExponent/Jets/PrimeNormalCotangent.lean
9a4531ef4a0e5562ba3b5c65af0407cbb08843eef5fa4c1e511dd8e5a035419a  OAI/NumberTheory/PiExponent/Jets/PrimeTaylorCotangent.lean
10d83bdd7e6c0c706c6eab8a762ca5d93ea0752b2a9512a11ac48f572c6b9b8a  OAI/NumberTheory/PiExponent/Jets/RectangularCotangent.lean
c1a44d407280071f2f1aa0902461f4a7f3f4759cab29a1fb63959377fd5b8e8d  OAI/NumberTheory/PiExponent/Jets/ResidueConormalPairing.lean
5e2931972c6e59985ccf6417818c269f24d5066e1a74b58d0aaeab684cec143f  OAI/NumberTheory/PiExponent/Jets/TaylorRectangular.lean
df912c229a201c02ad20a0ae06c9d8467fafbc43cfab4fde155132b963790cc8  OAI/NumberTheory/PiExponent/Jets/TransverseMultiplicity.lean
d2f8de676394ec8ef664898b9c009c321212ef034742f81613eff8df004794a0  OAI/NumberTheory/PiExponent/Jets/TransverseSliceComparison.lean
00925b1f17a5bf311b1cd9e68bd2363797f151068336d3b98086c4ac8e8699b3  OAI/NumberTheory/PiExponent/Jets/TransverseWeightedMultiplicity.lean
03d9248d475c157d7f8192243d2c762d02c880d02a1aa3fb9bd2a2c25d7c8ccd  OAI/NumberTheory/PiExponent/LocalAlgebra/AffineClosedPointLocalization.lean
bdaf32068fedca5a1af3889a19fb15eadde7e0d146b05509f5942547bd0b82e2  OAI/NumberTheory/PiExponent/LocalAlgebra/AffineIdealSections.lean
9bae0f057bb66b0f15d5879f5225de787976394146d35448a2508c1f98d72a70  OAI/NumberTheory/PiExponent/LocalAlgebra/AffineLocalRegularBezout.lean
751192a5c410f2155b8dfecbe580868cf365c465198d1ce14c9a6e803c27c45d  OAI/NumberTheory/PiExponent/LocalAlgebra/AffinePrimeDimensionBridge.lean
daa526b41d3e5ea013dfe8dd821e1291e31d219191b2c8cbd17bfb74adef4030  OAI/NumberTheory/PiExponent/LocalAlgebra/AffineResidueTranscendence.lean
9c8da8b4b044148ab94831d3c555c2bcd1cf0ce26e92c7c7ee6172404c6c1ed7  OAI/NumberTheory/PiExponent/LocalAlgebra/AffineTranscendenceDimension.lean
a5b41ecb17f789a62d1a2125b42f98789ce1d5082312e322ee709c597569e0dd  OAI/NumberTheory/PiExponent/LocalAlgebra/AssociatedPrimeAvoidance.lean
eb2c7b44c8dfc49484999d07f1b7da4d06902490b408f4c675f48a2fe9d2e397  OAI/NumberTheory/PiExponent/LocalAlgebra/ClosedPointLocalDimension.lean
06c71bcd005fdf48cce64cde0745eb040fd61f6b5a3aaadca52a17d676b9d201  OAI/NumberTheory/PiExponent/LocalAlgebra/CoherentExtFiniteness.lean
5e8177852cb3721751946709cdd7c14ae431d83e511f5ed4a9579cb3e5a760c2  OAI/NumberTheory/PiExponent/LocalAlgebra/CoherentInverseFinite.lean
e1abf585853420f8856328def7ff3cc73ba284ea4ea73eea83a7025f7f06e55a  OAI/NumberTheory/PiExponent/LocalAlgebra/ColonHilbertStep.lean
cf381fb2b98ec408b85dc32a9bc1de1c5f16f6c8da40aa072b99a2d923736ae4  OAI/NumberTheory/PiExponent/LocalAlgebra/CompleteIntersectionComponentBound.lean
2f9de5c928d64499e64c4f788b63be76fcb1d70472330fbe858b4f38d686d62b  OAI/NumberTheory/PiExponent/LocalAlgebra/CompleteIntersectionHilbert.lean
3218e617cda76c194b89db291ee05e8272e9d97310491a1dc73d13a729e7087c  OAI/NumberTheory/PiExponent/LocalAlgebra/ComponentMultiplicityBound.lean
e94244d70f711c459de2dfa4ec768f05aed237ea860982426ae6da8d3479c161  OAI/NumberTheory/PiExponent/LocalAlgebra/ComponentMultiplicitySum.lean
30e09e7f37f454bd3985d0966d32e8e83d810834f76716d32431be8bc14fe8ce  OAI/NumberTheory/PiExponent/LocalAlgebra/ConeComplex.lean
660f0e675d8f9bf435c84e208bb67fbfcd543ca7e214bebde4835ecc7915bb18  OAI/NumberTheory/PiExponent/LocalAlgebra/ConeEquationLength.lean
aa4e392c2076cd9998e55b0f379f101f2531ba8b6b0297506a42048b59fbfa89  OAI/NumberTheory/PiExponent/LocalAlgebra/ConeLocalLength.lean
40ca3da838df4dd9abe11c67608a92b40dfff42dd9052947f203601879ca0c65  OAI/NumberTheory/PiExponent/LocalAlgebra/ConePrimeLocalization.lean
5fd8a413e37576533a150926bb290d299e21b999046ff42564fb479957ef2c1d  OAI/NumberTheory/PiExponent/LocalAlgebra/ConeQuotientAugmentation.lean
b79620ba1834c1fcfea6290aef5aa260183b27ce82f198e43af68ff2297bc93c  OAI/NumberTheory/PiExponent/LocalAlgebra/ConeRegularSequence.lean
d026162ef9a7773fe8c239654f900bfe06401f060dddc57bc2a41c0901888763  OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateBasisSplitting.lean
b1528d8923ae4472f5941ae645e541ad6cf9e8ab28b4fb25a245cd3897ffed6f  OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateContactBound.lean
bc41c38cdaa0e4284d50c55c93c06010c55b80e5fab6915aba78944b8be5de0e  OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateFiniteSlice.lean
afb5a5097355c9b59ff622f1ef632f3596bfc3dde378190d16de4e496d6d94b1  OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateSliceLength.lean
80817c1c77ae2434b72e95103bcf7d25a0e556e86acdfd5140525e78c8f868b2  OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateTranscendenceBasis.lean
6148e526503fff7efb49db4aa4c8258e75796e9c0a610ece40cbb93e7aa71c7b  OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateTranscendenceLocalization.lean
9b77c620c9aef6de52aee9da1a7bd9705c1975a51b1a274515b35d1b8d53c356  OAI/NumberTheory/PiExponent/LocalAlgebra/CumulativeHilbertSections.lean
2cda4bcff27a215d91907a1806bb281243f4217980c0debccea5779c2a22e53a  OAI/NumberTheory/PiExponent/LocalAlgebra/CyclicPrimeFactor.lean
93e30cf62c4a7b61284ba993f09b5a8b9b56bc4d6e9421ca0c7e97d08aff3abb  OAI/NumberTheory/PiExponent/LocalAlgebra/DVRValuationUnique.lean
f9552758953b425239d53ef97259de8577267e9baf893cdce79fd56c7f2170c1  OAI/NumberTheory/PiExponent/LocalAlgebra/Dimension.lean
d2f9ca7a6a9e23b655dd45992a789b069a33151d3d383c8b02779bf2ff24ed2f  OAI/NumberTheory/PiExponent/LocalAlgebra/EquidimensionalRetainedCut.lean
7960a9c4e97ba14b78cef2e2b61c30879ed52b914206ecc19afe49244598d627  OAI/NumberTheory/PiExponent/LocalAlgebra/FibreContact.lean
b8c5f66734027b15c11d75bf31d25e342654d76019248ee6b52c58a838bfa00d  OAI/NumberTheory/PiExponent/LocalAlgebra/FiltrationLength.lean
bfa966c8f90a906f6cdeaa3a201413dda7f9b78c79206c1739e1a2160873add4  OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFreeExtTransfer.lean
1494d8a765333089acbbc02393a6c2f11a011738758d379bb5031455945d8c90  OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFreeResolutionExt.lean
cab14f700ea0f7372e41c0e62a408aa9f4a2b39f7a6aca2cf88ac14396a96462  OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFromClosedFibers.lean
9bf3f3da51a44264ee4767e9b49ceebf1bdce8fc33a85dd2a5c5b80d0dd9bbe1  OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteGlobalPresentation.lean
8c099645fbef31fb802e2756e5483dbaa5ce61fe69e7855ab8dff05720940107  OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteSupportLocalIso.lean
3210d2b9032532e483ccf62979a442761b4090fdc4920b5a8bac9fa539d90d47  OAI/NumberTheory/PiExponent/LocalAlgebra/FinsuppCandidates.lean
b9b205bb0abbdb041ca255776febc469f7407437c92a9d67d72743f47d1a10d4  OAI/NumberTheory/PiExponent/LocalAlgebra/FlatLocalLength.lean
f723cb93938afd1889559276a63dd012fbf5ea4be09e665204114ef35fda5772  OAI/NumberTheory/PiExponent/LocalAlgebra/FreeResolutionAssociatedHeight.lean
cf94e8b1acde4b3dd11584876909490d181c0bbdc3aa6748aef9bc4ff52a0ac1  OAI/NumberTheory/PiExponent/LocalAlgebra/GenericCombination.lean
ed039e70931be41898e4ab1da8c2e7bf429fec6e0f361c3b28c5ff8d5082a7f8  OAI/NumberTheory/PiExponent/LocalAlgebra/GlobalInvertibleIdeal.lean
6a075e56970b5baa6be21e7a41cb5f4e37ec18a33a62dfe17d5ec6c33b0a777b  OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertDenominatorReduction.lean
16c398d78fb03fdc5a7f343651cb1a754f116312091b9a92ff2854df92804f68  OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertDifferenceDegree.lean
b50b9e627c6b07c79c28fe8aebfcde515f6bd3a44bb580fcd26cf98e70f53e12  OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertGrowthComparison.lean
900b76b3b28a7b6eefbd5ad6170e8ebebcf49541b2e137a6853e19c8fb68a043  OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertMultiplicityFiltration.lean
2a1dbbee015ad88ce06de336e906772a313b993b11bbc2a6479da0297902aca2  OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertZeroVariables.lean
84f6d806053c22c150291b32e6642bcf0cc4d5c90474ac521c86d9df84f6c7bf  OAI/NumberTheory/PiExponent/LocalAlgebra/IdealFiniteGenerators.lean
c49cd84a1b0cc6bb72e0e38e29f813abc78fa1237fdbd3bab225fe7e72290315  OAI/NumberTheory/PiExponent/LocalAlgebra/IdealModule.lean
a1ad83d3fcff793009ea6677737ace775b696e98ed0a90444691c88d59e1579b  OAI/NumberTheory/PiExponent/LocalAlgebra/IdealModuleRestriction.lean
83c6a332f491ab5fbb02f54892eb7d4839c2fc196861998f3ec7112d592778d9  OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerAnnihilator.lean
86134bca48ba0bf4b34881172e00b05f59bf58814e672ef36d2ccc11cc863e4d  OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerDescent.lean
00b16d53dbe28863ed3fc2b80e272667c788de1c0f582ece0e6d571e690cd8df  OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerFiltration.lean
8019733b7a92d879bd97f680cc5a57a0aad83d576d58146ba05c51379852f6f5  OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerRestriction.lean
0e7eb207a1682778ca427915deb90709b34137102c8b22d87e014fbdee21ad9b  OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPullbackMap.lean
d7c11602b13293786e04505a79760d2a30ec111e54f6ed7925c0c472464e6d00  OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPullbackOpenSquare.lean
f0c36649504ba6f489eaa3446525900e083d9ed8129b12669c8c95cd85f7f198  OAI/NumberTheory/PiExponent/LocalAlgebra/IdealSectionRestriction.lean
44f0cdaea4a3f0a69648ac89565b26945ff2f9e44f194eb65ef7761df7053c33  OAI/NumberTheory/PiExponent/LocalAlgebra/IdealTensorPowers.lean
018e427ba517cfde306a17c1f7797a2301c529189483cbde7205baf43536bee1  OAI/NumberTheory/PiExponent/LocalAlgebra/IntegralAffineOpenDimension.lean
c360a0c43ee04fc1078ac8b8044959a6c7395613102aa04a6a9f5670cc8b4b36  OAI/NumberTheory/PiExponent/LocalAlgebra/InvertibleIdealAway.lean
641c36bc38d77047e121b0d62aa603ad19a1734a5e1dd1220fa019e2c31e14cb  OAI/NumberTheory/PiExponent/LocalAlgebra/InvertibleIdealLocal.lean
5519111f293cb9beb95d38c22e2326302f073236509c5f3f3d7dc68a1596c77e  OAI/NumberTheory/PiExponent/LocalAlgebra/IsolatedIntersectionSteps.lean
14e8ea7779a18c1453c19d59ba1c4c88a9d07ff9f91c87e16e9f8950d978b594  OAI/NumberTheory/PiExponent/LocalAlgebra/IteratedKoszulExactness.lean
7b37e6b0daf65d94c9b08c80e868d657f6af849d8681fd0d66e5980bbbaab199  OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulBounded.lean
9fec12391f7bd767a2fa3d51b4df6012a52fd6a28fca68b5b6ed847b9fece6bd  OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualBottom.lean
955a9b51cadada55343b71655b59334c99719567706a3ed2b9b8ec49200353e9  OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualCone.lean
aa25d1ed80081c42e71f8581559cdd75f0147ec82d92fd9ccf8bc5dc3e539ff3  OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualEndpoint.lean
8bc1a891e82d7e4ae50e57b527d53f4c76b563762a210ad63bf0d37983489f0c  OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualInitial.lean
cdd1c5a14414a4bc0a35d3558d1951ad28fe4bcf12cb8bd47f7da24f0a3c8092  OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualStep.lean
d14241b62aa4a50f9ff192837722e06a6dfc8be187f37b74d70cb5288928e66f  OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualTransport.lean
40da6d072403f76571ef37d4032d52f87baf4caffe99f013ddd3d74429e586a3  OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulFiniteFree.lean
322c40ebbd20de52dda01eaa2e28a740c9005815397c3557a00577b4c7a2108e  OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulTopAugmentation.lean
b2f802617c2fc396860b5c047521d7d713801c610c146e43a2ef8a96843d5301  OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulTopTerm.lean
35076874a9bc7640bc5c454226648a942574381accbf376caad37dd500150326  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalBezout.lean
017d169daa347eff842d9469ea9972934948e56dd6a5ef9e049a5936c3b4283b  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalComponentDegree.lean
a60690edba7d10cb4fa59a804f7a2c664f3a1405e11c10878a9b73265d7a665e  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionDimensionOne.lean
315070d1bdd1d8b4817d53b845305a67f77587e6511f39bea08d22a0ac9995d0  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionExactStep.lean
236731da5728f5148445e6ae405ef1d15d386c92156a22a923d8da638d7bf5ab  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionFormula.lean
0a16a3fa43f5edd2bbc5a7d0b3ede12523ff4a4c66697c9f704422bb7559ace2  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionLength.lean
5818bfd09af3e9e2328a9b12ee93a177b65c63e3a8b240e98789f8ab424c6168  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionMinimalSum.lean
1d7a0d884a4d8c755663b6242e7890c5bc00aa7d92255ba159230acfb22389fb  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionPrimeFactors.lean
8331236e8946bed201752b8b6db2966c948110cc6fdf4df77ac5e259f652c2ca  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionPrimeFiltration.lean
f34173dd013069e7e8326f194742860179ce71304ca87c32e3481f3c13efde40  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionQuotientTransport.lean
f9c1cb1a1b8e67dcba0841f046a115cd94dcb63f84f7e590f369e55d8c929a62  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionTransport.lean
2b3c72e17b5b202e188090800ab34ee8e35fe57421487f41110d4e08a5423006  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalLength.lean
bd420f41e3765720198845beb0aaa404aedcdb1b0b507fee266a757db68e384d  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalLengthTransport.lean
a1e221fbc9d0ecfcdca580b3426870e497529725019dddef59c33568bd15718f  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPrefixCutDimension.lean
b15de7a6350a97c0d163b4ceb484a0ebb5f579d0511ff1b534a1d413837aafb4  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPrimeTower.lean
ece3b9d4cc1b7fc5dccf09418fe351377b60fdfe941ad4fca1ad79a64f872a6a  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPullbackSectionOrder.lean
66ab61b2fbd8e643f5defa11514e09988971bc927e29ed18c4050b6026dafd75  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalSectionOrder.lean
b7e7d7f7351585ba754ad9b6ab2d49e46a43f4fe52eff48171a6dda0e3ca8dc7  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizationQuotientParameters.lean
98e2ae6f50779d65641d621c7bac773af3861b833001f39717e3edd05229cab3  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedAlgebraEvaluation.lean
52771c5d429f49e7f4de84f484c410fa899c4ba5db88804feb0515ba9503684f  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedComponent.lean
2dfe9402453d22dd1a02c255f553321727a53547302339410af61f81d5814ba1  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedCyclicFactor.lean
c5124eb5b9f1b0a80ad2a1e3300330b419b7e3d1c7ecf0b2f6c0ad5e9cee5c88  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedFiltrationLength.lean
e16e736fce1d1cc6d3da5958070c98ce1c2ba699cf1bdf9932bf3149a05b6d05  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedLengthEquivalence.lean
7786dfd43733eae78721bc6da33de0b38c7d02b2809514dc630fca4692a0f14e  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedMinimalPrimeFamily.lean
0eaf3c5af2da0d64b63cfc95b6393469b0a56f4001368234cfbf698e5687c4ed  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedOneCutPropagation.lean
36cb44eb27f4f90b1a403886dc3af1cda5f0cf532032733bdfca6077ce12b998  OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedRadical.lean
230070f560606075724d9dafd3121a0d0ffa8ffede306532c487b6ebaf080952  OAI/NumberTheory/PiExponent/LocalAlgebra/MultiplicityCycles.lean
443dd01385593daeb51d8e4ff0de64d1602919e1686f3d8cd6f90048303b8511  OAI/NumberTheory/PiExponent/LocalAlgebra/NaturalMultiplicityPropagation.lean
0423577f4752bd4f80482c6fd54643f063b13cfac903ffaedea068497ba4f7d8  OAI/NumberTheory/PiExponent/LocalAlgebra/OpenIsoFunctionField.lean
828f6357e532e60ec930570557802ec434df5d721efd884d7358f129044b5ef5  OAI/NumberTheory/PiExponent/LocalAlgebra/OrdinaryMultiplicity.lean
13e42bb361db8f462bc80af7fa768aabeac887ae8abe2327f5e8d9e79760c426  OAI/NumberTheory/PiExponent/LocalAlgebra/PairResolutionShortComplex.lean
306f7e2c23c6c778c357b4f2d1ac5ccd9958122f2b4dddf93dbbd9d0ee675490  OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterCombinations.lean
ece399502ce875a78224c70dfe57761a2e39032e2699a887d2486a8797efe4c1  OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterKilledFiniteLength.lean
f070b99f7944e9a911ec78a97a5b7363c5c7b492e4aaad2c2ceab4c982f4ebc5  OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterResidueField.lean
1506ff7a14e765f3e45aac1939d24488a72ac096f10a5865c7eebfd325116d1c  OAI/NumberTheory/PiExponent/LocalAlgebra/PointLengthEquiv.lean
91bd597762ac877e3e27709bc16ad12fdedd3ee7844b35079bf5254b79e2ba8f  OAI/NumberTheory/PiExponent/LocalAlgebra/PositiveCoherentExtFiniteness.lean
d9b8ff54fb20bb0dbdc1f3d60c09498c3c16db6496d389e9740e50355b0b0a53  OAI/NumberTheory/PiExponent/LocalAlgebra/PositiveDimensionalHilbert.lean
7ca5b3436becaf72a6241893cca4c72ea6d2bb7524c10f95d35fd1262a9d1fbc  OAI/NumberTheory/PiExponent/LocalAlgebra/PresentedIdealIso.lean
eef80535a2b49e6ef4f0a2e0be8c08ce152668a3a183c2a18d1ec938266d9a83  OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeCutBudget.lean
9ea85a8de7236af0435dcacb9b1b54624dd74a2ac900a1c0fc534f97cfbec957  OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeDegreeExistence.lean
8fbbe540347c0cdfc6e71478d4aae15a82facde0c9cc2c99045a3c1b59e18219  OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeFrameMultiplicity.lean
fb43ccd050111eadc26ea68d83d3762aae3eeeb9309ec021bd495fa4ccd1a933  OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertComparison.lean
f0de1b05c1d68e217ea8b01fae42bfcb5e4854c73abc5274a899fa05a4f90196  OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertDegree.lean
bbf97262cf19687eedb56f1ef663b2cd01325f00689c5cebb68ad8d8891b00f6  OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertDimension.lean
8d470954e3a98326ac07300878428ee53fe7c4a0461b3b3c2828705cfc77420d  OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHypersurfaceDimension.lean
af2a8786a87188ae09c4e55e7212e0fc1f6abe8e648b21014e74e7fac335b814  OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHypersurfaceEquidimension.lean
20c1d03aaa8d4f13b167e2a6848f2542401ce236959c86b0c5875ac4c73f7ca6  OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeNormalKernel.lean
8b1c1350db37fd8c9038b30004d933abc88d7f08e545999e4406b0749c8143d3  OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeNormalRigidity.lean
3908914de76c88f9ea7c8d3bc55dcb4193da5fe34fc5d0c3c8f15f330c5eec76  OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeResidueAlgebraEquiv.lean
04c1e18a6ac6516bffeef8876c1c9fe48b95e1a09409194bfb14e1a5e85bc7d7  OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeWeightedBezout.lean
a335d625033a041f5d90faea612bec749e1b653cca69a9b3bd6f3eac10b8fecc  OAI/NumberTheory/PiExponent/LocalAlgebra/PrincipalQuotientDimension.lean
72462325e3b58c49e989f83d1293537c361c25623027152ae3a6168874c84ad0  OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientLengthEquivalence.lean
313416fa85c3ff213ed9d73ff914e4c9fa36d2e959fa22d3adfdc8980374fc8d  OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientLocalizedLength.lean
3854fcf33dd00c2fd0ce39a9b29e878dc30fbc7e81447f4f41741bc28176c0de  OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientPrimeResidueBasis.lean
1bdf8db34640d93e0b6e1f5d4608750e50cf2c897b5ec8bde437d190ce391747  OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientSections.lean
6bf8f5d71b4222836d12c624c9038c9d217e54770ad3107986c7b7e6f50d0627  OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedLocalLength.lean
453863a22f7896e6418a6ded746c3614f851aabcae40bf1138b2aaf17c11cf76  OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedLocalization.lean
e43f65cdbd1496d0dc2287a71f1069114df7bc051bc0c13395309d08d7c35371  OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedPointMap.lean
6e378c25f028fab0195a2ad14bbd35bb475e89a6b3eed098b2fe8440a02b1e59  OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedPowerLength.lean
954d421d3d1a84605061f1f343ed578edcca6a419fc55247de171347e7d8ed25  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularCutHistory.lean
fe398258d7ceac40b59eb63b535d15edd0c8044378142f99af1a0af3478cebbc  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularDegreePositivity.lean
bb31fd92208e2dff81c6c924d9579f5b9e31bc1191d73bee119e29fb106396c2  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularHilbertStep.lean
55c5baa2b345b4f9e37e7bd8d526931ab1873e3acd666fec2469783133d73b22  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPairExtObstruction.lean
e7e42425a51d8a61c38aecdd367d32e0b1d165c840399bac3016788273a8ca08  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterAvoidance.lean
e730a115d62db15af0e6a40ee58cb1017811148daf157b30d58a167a101e988c  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterSelection.lean
b1099ab8931604999cb5f7efb073405d22e8467cb629768a3f221153c83511d2  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterSelection2.lean
297ab3f287d631933ac978ed7bef48047fe157accf288b4373df6a10f13d4d59  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPrefixLocalization.lean
c66b92fad617341187ede0b37f31ec33b21d1af6e6786b123d2fdfeb2539911b  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPrefixes.lean
0f0b4a353441a988a0cd095e9296d997e82467b090bc3c6351cc1da3179f5c4a  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceAugmentation.lean
abd99c289543d6648786109c03a2a95b9439fb0a103c668e03df9f4dfee8da35  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceDualExactness.lean
e57b44fd389de26d56f85b08451fb79facc2332bc419f6f35ae3b465b5c91d4c  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceExt.lean
8293c4bab767c7928c7cf28116c277ae4b29b5438bc932a9969a44dc219a8b9c  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceExtObstruction.lean
dace37f5331958315bc7acdd78a60e745405fbf0fc3c2012d608a22a1e665a44  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceHomZero.lean
1e7a88b3e364593b3d6149e0050b819db1fe6aa4fcbc7c1e6ab6c53aafbbea6b  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceLowExt.lean
00c403dc82c23a79227770ce81b337e76473ab2bdf4ad9af6c97daa66ed91962  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceQuotientTail.lean
6c0ae6da59fe7c1353796692fedaa96254cd036d607f70e64f9fab7334612d91  OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceResolution.lean
f57d924eae311a2541b915fa8d9b684b987acba87be31961459b86c3be0dc0bc  OAI/NumberTheory/PiExponent/LocalAlgebra/RetainedIntersectionCycles.lean
bd47f6e72406738cb73f5241477a3ec94b024c34406d81f74d43961bf4a8e574  OAI/NumberTheory/PiExponent/LocalAlgebra/RetainedMinimalPrimeFamily.lean
8f4b745806b1ed0b1cc4834602850cdbb0d96da0779f7390a6a0dffa0fc579ae  OAI/NumberTheory/PiExponent/LocalAlgebra/SectionImageIdeal.lean
236f9b5c69d1919ebf7f614a49de3d31f179d82d492b958e248b9e89073cd910  OAI/NumberTheory/PiExponent/LocalAlgebra/SectionZeroIdeal.lean
cf41662c785ac872e468d13aea6cc0ae8ef51aeff17c43d354733af8ee58dd89  OAI/NumberTheory/PiExponent/LocalAlgebra/SeparablePointLength.lean
3f3dd17847eb3e039d10920153d2e9f1ebd98f3d9fef188c0c412d8f9d6f0d63  OAI/NumberTheory/PiExponent/LocalAlgebra/SerreDimensionShift.lean
5fc1e62e3c78a62c63437747a95f89a9421e81722339d8b1b4fda3da8e171b77  OAI/NumberTheory/PiExponent/LocalAlgebra/SplitClosedPointCompatibility.lean
2ad1d5d8bac2455412b12b31c8c6ed4d7097b6be7a42bb02922434dce288acab  OAI/NumberTheory/PiExponent/LocalAlgebra/SplitCoordinateClosedPoint.lean
36c6d49c21a3a1a58da6f98d202f8a641e8492da910a8ba51dcc0526c2025732  OAI/NumberTheory/PiExponent/LocalAlgebra/StabilizedColonPowers.lean
fb5926fe488f476514023500df411894119b67baab8341705939b716f8e34457  OAI/NumberTheory/PiExponent/LocalAlgebra/SubquotientLength.lean
d03f6f60222a58080439b5bb1b489b5cb20cff253dd6869ac573d0b61abed761  OAI/NumberTheory/PiExponent/LocalAlgebra/TensorIdealInclusion.lean
67fdf2d1c16ced39f9973cd32f9bb03beee04aab9c5f514097fd7c9f83582b27  OAI/NumberTheory/PiExponent/LocalAlgebra/TranscendenceBasisReduction.lean
8ffb7637b9f30b9b1ee750a105ef79c55f2bce32be68371f6f50033abb1cced4  OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParameters.lean
81dd22899d9b0a3fb8d1a16e4a3ca0e785fef0f17ddb5ea30dff6e06011abc8e  OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParametersAssembly.lean
a50325fa6fa38c985155459544bba3a47bd004d47861251447cfa4866921f93e  OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParametersTransport.lean
278998b4a0f300821528323ffabea21cb5d32ef6b2b9d3ebd5132e49b858e947  OAI/NumberTheory/PiExponent/LocalAlgebra/TwistLocalExtension.lean
7fa408f45bdc46ef7a15988b4e60e91be9a3b63d96c0bbb840eb054f09e1f9c0  OAI/NumberTheory/PiExponent/LocalAlgebra/TwistLocalSections.lean
f843ded7b243a295d16a332b10b474719f265e2d511000b3942ecd854f2bd9a8  OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedBezout.lean
61363fefbaccaaf7a63a6583b7282158fed6d9f00461560ad2c8601b6fd8d624  OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedBezoutBound.lean
3423c8dbbcb418050e94e7c24e2e0137add0b687fc7b3c8818d7f55e303c92ed  OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedChartRingEvaluation.lean
f6a0197731d5878cb4f6bc05262d46cfc04aa17d2559c0f3f8a928014f1729ea  OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedLocalLattice.lean
1dfee001a9437a1e093b8561e65f0bbf9db6eedd8e6a7f724942f62a92a8fa4c  OAI/NumberTheory/PiExponent/Polynomials/AuxiliaryPolynomial.lean
c20e7719d0319725f1a2f4eb1691d88f6e3e410937df183e74c58781f4467547  OAI/NumberTheory/PiExponent/Polynomials/CoefficientLocalizationMaximal.lean
7806c46474452e215d0550c54e2ec763778ca17befed9dd3a4366633181b66fb  OAI/NumberTheory/PiExponent/Polynomials/ColonHilbertPolynomial.lean
4b656853acfc8bae2c06c13fb843468a022009950a281920fe9b5b2a331ac35c  OAI/NumberTheory/PiExponent/Polynomials/CompositePullbackCoefficient.lean
99ee6b1be251bb85a2bcd526b650bfb219b4efb60e63bfe484b26239fc86366a  OAI/NumberTheory/PiExponent/Polynomials/ConeHomogeneousEquations.lean
63beaa2ad57838d1d633ce6b7a0b0b940000febae008a9400db14cdb47a0d078  OAI/NumberTheory/PiExponent/Polynomials/CoordinateQuotientGrading.lean
57e9a1b7f5560fbea1a51aed463b53202779c0bb36c587fd14519f6a829b447a  OAI/NumberTheory/PiExponent/Polynomials/FrameCoefficientLaws.lean
efb49603296e9b6db89377e386dabf8197133ee77594cbff636463f93b5c994f  OAI/NumberTheory/PiExponent/Polynomials/FrameCoefficients.lean
43b526c1b8683202340ed382f8bda52f88978983296195b053225f3467b903bb  OAI/NumberTheory/PiExponent/Polynomials/GlobalPolynomialCoefficientLaw.lean
2a7a9566450f28a0236b433ac70e89b6cf75235859ad541a51d845f60ad3155b  OAI/NumberTheory/PiExponent/Polynomials/GlobalPolynomialWeightedBound.lean
0e2361a1255ee06b1e7589a2efe2b9d9dec860f43b73aa0056fe8f71b766a06d  OAI/NumberTheory/PiExponent/Polynomials/GradedLocalizationExact.lean
7eb5213049cd4698c8bce6c422265bdf43f0750cb11d3db31ecf103c862591ac  OAI/NumberTheory/PiExponent/Polynomials/GradedLocalizationFree.lean
661b5a9661110bf0fc2802c74350fdcc72f72b04fe8588b90d06cc2e62ad4b41  OAI/NumberTheory/PiExponent/Polynomials/GradedSerre.lean
dd96ceae88d1187ca030b56adfa232b05504d448cc8632987ae7bcac4ced5dda  OAI/NumberTheory/PiExponent/Polynomials/GradedSerreStep.lean
eb5c7d6d64da4dffdda266be77870702e8831ff5eda5c14a8564955e3dcc07f9  OAI/NumberTheory/PiExponent/Polynomials/GradedSubring.lean
08900b26f8b922c0ab00817b63ccdb2417158276ca8e868f1413c7e79ec3c80b  OAI/NumberTheory/PiExponent/Polynomials/HilbertPolynomial.lean
2750cb53db51004ee62c52067ac362306d08849599c99c69db19239b4c1c84b4  OAI/NumberTheory/PiExponent/Polynomials/HilbertPolynomialBase.lean
f8927a9c96065a12badea19b1b46e3659f69ef34eeb52841ff9b980540739ce5  OAI/NumberTheory/PiExponent/Polynomials/HomogeneousComponentLength.lean
0b7f6b5ecae8a9e0a6fc5aa5ef22c7050d0f3d9eba91ac7d7577c0b1779e1e18  OAI/NumberTheory/PiExponent/Polynomials/HomogeneousHilbertExistence.lean
5d3aabcb77b93b791d7843bcf03fb2ae992a0fe744ba1490640104682f188282  OAI/NumberTheory/PiExponent/Polynomials/HomogeneousHilbertPolynomial.lean
ef88f638e7ac845e2c7fef224bad56b20e81b19838eae1b648066fa433eafe0a  OAI/NumberTheory/PiExponent/Polynomials/HomogeneousIdealStep.lean
05e511ea2acb3cf0a9ce1316ad70a0c03d476732232d2c8e6236a1880f938c34  OAI/NumberTheory/PiExponent/Polynomials/HomogeneousListHistory.lean
27fc72592ff6a9e4f3635b194ff59f8dee8da214a64d560790b51730ea4e9f57  OAI/NumberTheory/PiExponent/Polynomials/HomogeneousPrimeFactor.lean
10e798a2e710447325d9a602bfff8bb47b3cd08ebba2747868092f6522dc0393  OAI/NumberTheory/PiExponent/Polynomials/HomogeneousPrimeFiltration.lean
1742d55dbb4c2e9471ac437c5e2761d22aefa00412c2acac256a3fe2d0f6b388  OAI/NumberTheory/PiExponent/Polynomials/HomogeneousQuotientDimension.lean
a02281d970f72021b5ab59a34110b7305f39aadcf66a21e1cb923d3b900a455f  OAI/NumberTheory/PiExponent/Polynomials/HomogeneousSections.lean
a46ae190fd5d73958d466fa4ad6197a3bc5f1e17d2163e9e73edfe528cccad45  OAI/NumberTheory/PiExponent/Polynomials/HomogeneousSubmoduleGrading.lean
20481500f4188f7351d4ca0998d33abe667f0038947bdbdac22ad478a8e2a99d  OAI/NumberTheory/PiExponent/Polynomials/Homogenization.lean
8580fbd8d52dfc47cffa1de24b1a2ec38d3aa620a2489b951a13eb07c1aec944  OAI/NumberTheory/PiExponent/Polynomials/MixedSlopePolynomial.lean
bac9f0fa0e294306fff3cfc2cc8a57935b208115960d70e125b19b3ed1d3e378  OAI/NumberTheory/PiExponent/Polynomials/NatToIntGrading.lean
20a4f54e666d91629399d2587ad0047aa0d4c2d308b958c9eea6859732440ce1  OAI/NumberTheory/PiExponent/Polynomials/NestedPolynomialSwap.lean
3f5bd426dbd3c4ce6e251fee8bbbd53cb2183cfcaf53f4b5fcaa25a4e20ee43d  OAI/NumberTheory/PiExponent/Polynomials/PolynomialAssociatedLocalization.lean
498970fb0baf3cfca26cdc7a8038baf49563b038ff88fa82713ae4f638856bf4  OAI/NumberTheory/PiExponent/Polynomials/PolynomialCoefficientLocalization.lean
b6f3796a54094cb34d1a530c66ea7a9b996c6fc96cc9fd3fcc355bb9f69a0987  OAI/NumberTheory/PiExponent/Polynomials/PolynomialCoordinateMinpolyQuotient.lean
75c814b18a4f0ff670833177144c89b2bac34971419240104dff7f9bceb3ec85  OAI/NumberTheory/PiExponent/Polynomials/PolynomialCumulative.lean
c97b9d83b9e5f102dc1182a8559af59eafbb218f7f057bc5703c148417778320  OAI/NumberTheory/PiExponent/Polynomials/PolynomialFrame.lean
8bf2057179f49784181774b0c0a767f23a4562316bf7e03e1fab3712329180bf  OAI/NumberTheory/PiExponent/Polynomials/PolynomialFrameDegree.lean
2f1ce508e75951b6e967280fb9af92054e3dca290dc4d4fcbfde2fc6b4d0827c  OAI/NumberTheory/PiExponent/Polynomials/PolynomialGrowthRanks.lean
b7761cf3e29fcb7484c9ceff23ea84fd0e703af5a94d572a5018c5c236a55cbc  OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalLowExt.lean
0f671ff5dddd6921587bf70d6c1395041128cbc29c2dcd72c025f873d918b796  OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalRegularParameters.lean
db540043c83a157428c76d3d9086479f23c658ad96a3e3e364e86dbec5b9448d  OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalResidueResolution.lean
be4284f92a8a54875dd57f028e8e53f22cfa8b49374de83cc4f5ed2067953e8f  OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalUnmixedness.lean
7fcfeec38118cbb60e16ea53dcc5e909ff3b2e08ddc10cce1a2219227791ef91  OAI/NumberTheory/PiExponent/Polynomials/PolynomialMaximalHeight.lean
5850578aa967aaebd3671da5e8b8134ad9febdaf24a466ee3ae2e839330efb0c  OAI/NumberTheory/PiExponent/Polynomials/PolynomialNormalNonzero.lean
66ea790778c39f677c9932edde6528bc4fe49ba63d216c2b17bb94565018c7de  OAI/NumberTheory/PiExponent/Polynomials/PolynomialPoleBound.lean
caf740e2678490129edfd0e3318a97fb5f9d3215cd1caa88a83904759fbd3dbd  OAI/NumberTheory/PiExponent/Polynomials/PolynomialPrimeClosedPointEquiv.lean
e2215339904916f529df979a98e850b86925ff44f53f97a0a216a764128348b7  OAI/NumberTheory/PiExponent/Polynomials/PolynomialPrimeDimension.lean
26498ecc4f42e834193a562074a581da3ac6cfb5f84e4d00f3af4810ea27c2ec  OAI/NumberTheory/PiExponent/Polynomials/PowerCoverBasis.lean
16c0f280bf974cd97b32813059eeca7e6db0ecd2592b374eeabf1f3245d687f9  OAI/NumberTheory/PiExponent/Polynomials/PowerCoverExponents.lean
0900da2da41c35c6e08145292ef77850a13b3aa9f4d46a54c7e09751cf73d133  OAI/NumberTheory/PiExponent/Polynomials/PowerCoverSubstitution.lean
33fff3988a9daecae0aec368bba03b1cb8a6556de3643ed14a63c36daa33984d  OAI/NumberTheory/PiExponent/Polynomials/PullbackFrameCoefficient.lean
62ac44c005af19288037f27e93b1240282e5843d5fb6b48b0c6cc75979a4b073  OAI/NumberTheory/PiExponent/Polynomials/RationalResidueCoefficientField.lean
4d9b5a6df407520d0d4c9a1d549b98ec401a0da807534d4fdee2e38796988884  OAI/NumberTheory/PiExponent/Polynomials/ShiftedFreeGrading.lean
c64dab10566809cb7db6eee772116f3bfc6c033505b4f0256e90cb46dee131b1  OAI/NumberTheory/PiExponent/Polynomials/SimplexCounting.lean
8d292e7a4b72724f2008caf5d1c0efbeaf6a05cbaf0b66fe14abac4de03e433b  OAI/NumberTheory/PiExponent/Polynomials/SimplexFloor.lean
53b392c9228651d9e7509d66ef38cc1ef3886f5dae6b031d8e78a2c700d5b5eb  OAI/NumberTheory/PiExponent/Polynomials/SimplexLog.lean
16f2b97142fef42d0ba4dcbcb4d4e77eb951c5b32ba041e06a315dcf90b9a7ed  OAI/NumberTheory/PiExponent/Polynomials/SimplexRational.lean
5c875c46199935db5a3b15d40a792fc5dc3b1d772c21872bb25e112c72f108ed  OAI/NumberTheory/PiExponent/Polynomials/SimplexRationalWeights.lean
c8fe323f756d8137abd699053f8f3b16913834b9f5de791cf3898b2d564b43e0  OAI/NumberTheory/PiExponent/Polynomials/SimplexUnweighted.lean
029167c0a2e1f703761d3fa0e00c4542c141e0e66da18f03a2c1c7b1ea1719fd  OAI/NumberTheory/PiExponent/Polynomials/SurjectiveGradedMap.lean
1e4b601c513f052c3b3238ed1b16352c08138aff07776f5a845d68a62520c002  OAI/NumberTheory/PiExponent/Polynomials/TranslatedPowerCover.lean
5a39f008360ee1c20b0742341932522cfbbf5101a1e3931af80ed8591d061bf2  OAI/NumberTheory/PiExponent/Polynomials/WeightedHomogeneousSubstitution.lean
c3ec6e7c7807f9cc56618610f56887096ce1c289e593f64dae28f9d675ccdb00  OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialFamilyLattice.lean
1fc9c3b984ba5d63689e51619e453fef0707ec52abc429aba69ee8263cb6b9c3  OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialImage.lean
84f5c4bd14a5a8417005346db48c93bbf37bee73b02099b52ea072fc181d45b5  OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialLattice.lean
33746d9cb2766a39de79d2e2418599cde1a5e88330165b077ac95d85e59bd9d8  OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialMap.lean
c987ea7f544f824e4d97197ca8f070f81be91f23092124a6cc3ff9f8c59d7ab8  OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialPole.lean
636ee54dc0e4f7450149c62257c4035e7e71a009b69d009bc3508fff5e13d2e5  OAI/NumberTheory/PiExponent/Polynomials/WeightedPolynomialPole.lean
a85e8bfb2f9c0e89a4d0b6f9670c171cd88d980baaf0d6b70afb7555e2619df9  QuadraticPi/ApproximationSelection.lean
4bb84de05017463b93141480f7f5186a16b3d31c01e8b5906d08735b25ef5d9d  QuadraticPi/CLogAuxiliary.lean
239635984cb06a86291c0dfa265bb9d31130082eb1416bb5d4a3195098e1611d  QuadraticPi/CLogBlowupAmple.lean
741cf3f83f02ee64235f9373eeee7fe3d710fc17e848b259af470faeda67e46c  QuadraticPi/CLogBlowupGeometry.lean
99d4be79d615d0f00cf0a0b1f7a12537244c41cd1e41304c4e4350dcfd335aa8  QuadraticPi/CLogBlowupMargin.lean
5b1c1ca174a2bc4c639c118ab353bd92bcff6f7829131cc5b13b366c48dbd4f5  QuadraticPi/CLogBlowupPolarization.lean
2ad5761e1d318992d9e6698d254320874047ed35cde1015f47e779594ca4fa39  QuadraticPi/CLogCenterIdentification.lean
eb2dd3666a1b34255d17c15d31aa11666b0b8b5c0be57582cceb62df98b1c888  QuadraticPi/CLogCompactJetIdeal.lean
9a5a0ec179f78a51678450f02ea9f701c27bb033add6e93bb3b934155357535b  QuadraticPi/CLogContact.lean
a49aa5705421b821d5b2f4cb5a5fef721a3c3d1bf6763935b217e59a67ff3617  QuadraticPi/CLogCurveBaseOne.lean
523e9d316110c0c1b0a2043d6611e10a6b9de8ce4f28e0f68ec08174dc4ed8d0  QuadraticPi/CLogCurveChain.lean
f5e49e8246b1a00c2beeb801c754284e011166eda464ebfee75de7dc9baabd3c  QuadraticPi/CLogCurveCoordinates.lean
552faca7764734752ee7064ee16ab3f75d9f1557cf301c724808324a09434d95  QuadraticPi/CLogCurveDegree.lean
93868df21b4b32281321df36784e5de4fed1ce27542e0e1dd18a2a80e8326b72  QuadraticPi/CLogCurveDegreeData.lean
4972e2a83a30a929b7a5350f4ab7fe2bb57f7c52a66349e69636497ecdf76871  QuadraticPi/CLogCurveExcess.lean
418232288c2481b959d6a26ee155a6e1af51170ecc937a3d558a808318f433af  QuadraticPi/CLogCurveHyperplaneDegree.lean
8d4cab452adb8f3d4a2a4f40a0585b0fd7ace7617d1c5ee9b7326059f565f5b0  QuadraticPi/CLogCurveImage.lean
4ce9055c2e646e46332e2901698e0254901b1c30979511596c5dfd6c17f08844  QuadraticPi/CLogCurveInequality.lean
e673bd2b84e5c372ef054567163e2047958c0ec60c9b5d2772796dfad74f9cf2  QuadraticPi/CLogCurveMargin.lean
4c299337bbf409816e3527c0711acec7f8e7fc393ab0b4c2d37f3f825fe203b0  QuadraticPi/CLogCurveModel.lean
bac1d6c2051ed109a201bc838ed6f071df5ec860b2a025a291f47f32e53c4275  QuadraticPi/CLogCurveModelDegrees.lean
69cf17086c08aa2351151bf5ccc91e9dd91bed2c03fb10d1fa51c431ea5a5039  QuadraticPi/CLogDataExceptionalDegree.lean
96a315916d72aaee9c059633ceaf4f7069520d35ba04c8986f1656d012453b76  QuadraticPi/CLogExceptionalDegree.lean
8145fdf2605152bc48289a3482f1f27eda24dea9f87775e9ac215c49a575e322  QuadraticPi/CLogGeometricData.lean
e478b90f70fbc53d81276d0fda7a72f2e08a9f68bda44cd794c1b5ecd56f14c1  QuadraticPi/CLogInterpolation.lean
5c259b2c86d8bfb5ebcf37fbec13aaf34a92bbe2b92077e53635657068943389  QuadraticPi/CLogJetColength.lean
d7e4da74cd3d9558fb30641973d0699e3968e44ddb8b188c43e82a0313c7ca69  QuadraticPi/CLogJetIdeals.lean
6aa486fce7716a5c5de220231745ac8dad7685fed3d2430b7640d8b096b41bff  QuadraticPi/CLogJetLocalization.lean
cf92bc2ff23ff21bf81bd538e519bd8a4f8ee034a0f2258e467d29056d343b91  QuadraticPi/CLogJetSurjectivity.lean
fd5b480bd5e3f973e7d1065a96c9075fa308d0b75e7fd7ab9bc46c6b26eb4924  QuadraticPi/CLogMatrixFrame.lean
ff9a5077517e7e56210c01f454028dd5ddd08a596545e43085d943f04afabded  QuadraticPi/CLogMatrixGeometry.lean
763159db0035c09fcfce98dea958ef5fe2d7a9b98fa7702a96bb536cbae9412a  QuadraticPi/CLogMatrixTheorems.lean
810f2a24e3e5cde15e95d947a15d2b4ac9ad7721dd9ae97bd80307e79044e0dd  QuadraticPi/CLogSectionBound.lean
d596b8035a81051c464d5c5d3609e701ed3c7637b68cce338fa49e5d61792303  QuadraticPi/CLogSectionPackets.lean
503fc3a7f6457b087c94d93b994bf519ebeff3c19bf439f16aba2e8ab92fdd0d  QuadraticPi/CLogShiftDegree.lean
9edb45865b184a53bb172be3afc18266e200e5fde0789c09558b264367adab4e  QuadraticPi/CLogTranslation.lean
aa06a7d5eae71af242656d3bc6dc50785a312d2126ea8424a014268907e77a30  QuadraticPi/CLogUniformCurveMargin.lean
c43704a640e9430afc4073d5930e18fcad421acd27e574abe8718cae7a0e3dfd  QuadraticPi/CLogUniformData.lean
f3aacfd4726572f7e02e955e8c84a69f9f74f1155576a45de28835f2502b6fba  QuadraticPi/CLogUniformInterpolation.lean
de2fd63866fe786fc458d4253c06b4a4ad2989636e73f22110dc400f06a5ff6d  QuadraticPi/CofinalComparison.lean
81ee435908a50e1dd9da3328d3f8ea8034fd1a3d23cb2e1008eaad182fdd73b3  QuadraticPi/CoordinateShearDeterminant.lean
52f194e9f33d02533c34d86d54c7420f7e1f1eeab9652b05a31abfbee7fe4177  QuadraticPi/Denominators.lean
05edc46960e1f94cf5fa02fb90343b82c93f5abcb8f618934bac01d3d2d51a83  QuadraticPi/DeterminantLogBound.lean
7f15ea30e40fe69108173f3ac1336d5f4012a9c1175e3849fff8aeb4f66926a8  QuadraticPi/ExponentConclusion.lean
bb20624c44f830910960ab5795cfda5ed0021a9feaf6b8a90b62b36fcd44e0b1  QuadraticPi/ExponentConverse.lean
282fcdcae20e6ffabc46eb057d92a46a173261da4c73bc37d7fdb688b4e254a7  QuadraticPi/FiniteSpectrumConclusion.lean
cdac68e734c4e3289696ccd34a493b7452a273b504bfabbdb8be0556673cd633  QuadraticPi/FormalLogBridge.lean
82a60ccf3ccecd15e9137ed265d43035afcf46005de3d462bfdccc84ba65f27b  QuadraticPi/GaussianMovingSupport.lean
f928fe1a509ebc136dd7d3920aba60bfd36a4a664f4cadf92b57dcd20ef6ff0a  QuadraticPi/GeneralizedData.lean
6d39c5df828de1eab13cf3deddb7868be543f9ddd06f2ee589b397499f24b93e  QuadraticPi/Interpolation.lean
6737662283b310f54074f47a9923729edcf4498e27e6a621ec42365d07f54238  QuadraticPi/LemniscateArithmetic.lean
68d7343ded696f00741c3124fe8bd99e92e9ab6167bdc76fb56a9c5a4e1aba1e  QuadraticPi/LemniscateDeterminant.lean
043fc00ce9e57e99b4c405d5ce841c2e8e452b30b7dbf53f7d00c0391eeedfa2  QuadraticPi/LemniscateGrid.lean
237e8c4373a8301ef53791c5b89a65936bf1d3dc87e3e0c0035f8b78c9ee9a4f  QuadraticPi/LemniscateInterpolation.lean
6b0185ec134a97d046bc9cfad10aa5864fa5c2d260b4638a0b99f88bf9ad43b3  QuadraticPi/LemniscateInterpolationMatrix.lean
6a5e5a2129e5e3ee751925674b907c7481e6aa0b5a7d50ed8cae2d0d4dc860b1  QuadraticPi/LemniscateJetDeterminant.lean
a0fe6e42d49ce826101ef908bd7f71161fc524f3c1432690d14e14dc900f6b96  QuadraticPi/LemniscateLocal.lean
8b813d94a10d03fdd8737f905285a9a227e0c1919c53e587e980520cb4ef0d33  QuadraticPi/LemniscateLogJetDeterminant.lean
7f8bc6c3b962c21ec215fb3528891a8bcffaf979527542bcc57493395568d930  QuadraticPi/LemniscateWeightedBasis.lean
307e07d9fdc6e6e067edb3cfe8c87b7f3889ec73985c8d5fad39a5c1aad60262  QuadraticPi/MovingLogAnalyticColumns.lean
1b92bf9ba5ec426f4921bed24863690b88a01d96341b3b537a31655188dba52f  QuadraticPi/MovingLogArithmetic.lean
8cee2e9d198333bec4e90160ae86a5ff7dafc866eec54d8397f19d42018950f6  QuadraticPi/MovingLogData.lean
b20f7e6fa210991fa00203dfe07489467f3f8294c79b9b8867e6d2ea498aaf60  QuadraticPi/MovingLogGeometry/AuxiliaryPolynomial.lean
1c842a5d43e2d6e9839602bd79184e85a0564318631769f7ca50e51ef0540c22  QuadraticPi/MovingLogGeometry/ConstantFibre.lean
4793a14c4a2d8d2a6b0532c954e69c6503cd3b3802e8ae23385969af48b34a3b  QuadraticPi/MovingLogGeometry/ContactFamily.lean
e9efe8ca04212303a4c935171cc20ecb17b56afd699f23d5e3b67ab4a6e56511  QuadraticPi/MovingLogGeometry/CurveExcess.lean
8bb916fe731efc323705d60cf04c70b142264730308fa80011d98c3ff061c76e  QuadraticPi/MovingLogGeometry/CurveInequality.lean
a21a3eeb0be2cf26693946ca9dac78ef63ff4245611a373250791f9298079698  QuadraticPi/MovingLogGeometry/CurveMargin.lean
c8aac5a76ddbc872049bf495a688d8c7633be4ecc02a5cea8fe3c9f9b073f81e  QuadraticPi/MovingLogGeometry/CurveRigidity.lean
37c6a3b870b19f34d4fbd2f5c868e0f27f59f43716732882a099c1139e5d008a  QuadraticPi/MovingLogGeometry/DerivativeVanishing.lean
fdebe0a534996d9a52ade7fc3aece37f02018f842079a4d45c6c782ab7b2c316  QuadraticPi/MovingLogGeometry/FibreComparison.lean
c294ad5b9e610ae0dae2ec20c6d202d3a92b02bc21d49dd4f685c35e28978379  QuadraticPi/MovingLogGeometry/GeometricData.lean
1cb976b65886b0536648b8242ac2d9262eeecc741f303a2be881da785b921e87  QuadraticPi/MovingLogGeometry/ProjectedCurveHeight.lean
c4ae42720055cd1b44842a38a8151f502feafa7bf6b95c95bbe1033529603d8f  QuadraticPi/MovingLogGeometry/ProjectedCurveInequality.lean
6a16b14b8b28dde44f6ee69955701b348561d8c448294a7b7da7e690a23b8f8e  QuadraticPi/MovingLogGeometry/SourceRescaling.lean
7a577a7255e87ec1f212f58b12a29df2185fac2a36f71caf74937aa62c4365e2  QuadraticPi/MovingLogInterpolation.lean
4c22cde191aef3fadd8ee159cf3ab565dee0f95c4eb072d5e6ff906d6a48031a  QuadraticPi/MovingLogMatrix.lean
850db37414b53a06953cdaef2bd11b2e8e1836fb85eae92767e3f64d27c88b2c  QuadraticPi/NLogActualMinor.lean
ab90a2e675934af6e49ae412b8dc87729da8235418e12159544c3864119126ea  QuadraticPi/NLogAlgebraicJetPackets.lean
a65bb0e0b14c47f09863c660e163a3ed1a6ba61c61d16c4cac79328ad88cbb4f  QuadraticPi/NLogAnalyticColumns.lean
4fa6bf14bde0390aa2d6d4a63f03ce8b89ecc4bd4089abaff184b8c05071a94f  QuadraticPi/NLogAnalyticDataIndices.lean
5f87aa0ff3e948868233a5e855e591b85518a43802f64f748c51645cbbbe35c0  QuadraticPi/NLogAnalyticSeries.lean
175984c6e166198fad99107f4281223f50a208c468d5e22e574f1f5aa5d05606  QuadraticPi/NLogArithmetic.lean
fc20292368aa53984989fdea94905d42006c5aba104eb620dfb76197cbd1ee80  QuadraticPi/NLogArithmeticBounds.lean
8a864ea380e3f6d4ea6ec9cb8f16fdd88e129d3b34bdc9b32b5dfa3520ec892e  QuadraticPi/NLogAuxiliaryPolynomial.lean
5c55817fbfa9dadb04bafa8ad82db6cc69efb16a9d6de2eb2822a9db5e67b9a5  QuadraticPi/NLogBranchColength.lean
fcd082b05658fa88f33167ea446f203ebb6398b4b26fc00b012e2278022fa5e5  QuadraticPi/NLogCenterIdentification.lean
0647c84bbc057c5a15a553110fa8a967622eca76eb0338028b245b1246214f20  QuadraticPi/NLogCharacterCenters.lean
3011df03fd60fdd81e0dd3b7d53884dd62891748ce84602f5698e7117bf574c4  QuadraticPi/NLogCharacterFiberBranch.lean
2388cadbbd8f1561c5134075e8bd3e53235dd06baa4faa8792776f6649cb361a  QuadraticPi/NLogCharacterFiberField.lean
d75bb5a5fc661ee26076cebfd6182bf51aa196e2a21e92891e00ac7f8fd0fef9  QuadraticPi/NLogCharacterFiberPlace.lean
be5c1e3e192dd0d2f011c8f89a9e3d5aececda1b7c2445c25bc988a274f3b3b1  QuadraticPi/NLogCharacterFiberPole.lean
c6a199c889c817e5ee24070f4329b12722c3843a1d9943d5a9e260cee2f51217  QuadraticPi/NLogCharacterFiberSum.lean
a4d0e733e327918e6c34937f1c2d080b148535922385a5361ba976bb3964eeb8  QuadraticPi/NLogCharacterRigidity.lean
7e8efd71f32e9dbb0d74d1e7877964a52424f108727799d0e8c1a8fc430973f3  QuadraticPi/NLogCollision.lean
b25ce94901e593080f4145e7c9beca33ba0bec385fbfe7c44299a74f172fbd0b  QuadraticPi/NLogCollisionCombinatorics.lean
7248b86d5f4708d55c8b0a51ebc6c2e6ab83789d62e1f41082dc28bc58de9ba1  QuadraticPi/NLogCollisionExponential.lean
a08a2791312b1fc8129d3c21717696df5e7cf766b83d5fbcaab1b77598823e81  QuadraticPi/NLogCollisionGeometricSum.lean
bb249755dc4372fadb9e642d3f7fb7e2aa3585df6cf64ef805cfec1b07cd6f61  QuadraticPi/NLogCompactJetIdeal.lean
94a6b2a27c168e34881042dd5700c31ad5d8a0ab95a48adc2a6d8ff5b75d50b0  QuadraticPi/NLogConclusion.lean
18af18be7a46a544de580414d762ea05c677da07f10391693b35d33c1ac1dd76  QuadraticPi/NLogContactFamily.lean
bea069b74273469bc0f9558a6ea8233aeece42211d6ea09529dd48010091d74b  QuadraticPi/NLogCounting.lean
ee48b2f4581ee31a2d51886966297b3d7397599f6a31dfa75e01da35f3b57901  QuadraticPi/NLogCurveBase.lean
71089c36d5bf53fd45ea2ac1e8c7f47a15e466ea9b2a99a0f3d28dab9cd41752  QuadraticPi/NLogCurveExcess.lean
007b83c4885ffe0f32f4b17cb1c226577d52a56760f49f0d09e1f126c2b5d37f  QuadraticPi/NLogCurveInequality.lean
9ab9263aa0b33476a5a0f1ea2a64134b7b06d1a159992465843fc2b6db3df677  QuadraticPi/NLogCurveRigidity.lean
adc3b1fb78ab1395ec5497d9494d6c7bc355f32bcbd5b6c838acf38ccb29c588  QuadraticPi/NLogDVRBranch.lean
52435c8f826a6cf50dabe5f6ad90c7d85c8c858e4f6e5a034a97ce3ff23fecca  QuadraticPi/NLogData.lean
ea7a4ac07bb3bc9a15c73d221ba64121062e61654b44fcfdefe1cc88a5070c3e  QuadraticPi/NLogDataCounting.lean
986abb949a85170a39c3f06cc9cc805da7ee2d7c4a98044720a1d45a40477f43  QuadraticPi/NLogDeletionSeparation.lean
6c5d2397d41d5e129b8709c28c0abae53aebeb77b344f1d57d0dc8d2aef3c7a2  QuadraticPi/NLogDerivativeVanishing.lean
3e994563d56a8389afedf7a16f8e1ea1c1e7ba9e3a0d431dc9d2bcc54e644dcf  QuadraticPi/NLogDifferentialFrame.lean
64d562a7693a4553c912093ae1312b44b771407778a8fa14aaaab4ef67a7036c  QuadraticPi/NLogDimension.lean
6388c4516b2e726a68028c27616924df520e43c5babda1e9fcf851be802038fa  QuadraticPi/NLogExceptionalDegree.lean
490909a4395b84d9e0d1ae3540bed034aa7392d3abd5ab479127e08da448d11d  QuadraticPi/NLogFiniteCollision.lean
18ff351c564859179590021d19c3181c59ab4c91b47821d4b541acabcdd24152  QuadraticPi/NLogFiniteParameters.lean
b1be35e7dada533cea0739a0f79049020f4cd994d5c85cbec7b7dc3491a0edd5  QuadraticPi/NLogFormExpansion.lean
f05fe316fa58b8edfa318a42b9eba363256019ffe9a202c01dd0b9dfea47d4a3  QuadraticPi/NLogFormalBranchEvaluation.lean
f9ab1e986186ed2e792f355565f25a93bdb1940521082b1c716b4cb65365b7cd  QuadraticPi/NLogFrameDegree.lean
5723652a5de726d3364e2ebad6671e7c20682c9a728f37ed5fa87f46571eae9c  QuadraticPi/NLogFrameEquationFamily.lean
ffd08c9bc94d1347116a55de9133551f1854caf6ccf793d15213dc8efd5f478d  QuadraticPi/NLogFrameResidueDirections.lean
3831b605a878cc628f2dcc431864e4ba0f22588e42041f5d1e0ad51dc07f3c39  QuadraticPi/NLogFrameTransverseMultiplicity.lean
6845b36328d1e6dbffa0af516995787bee3fbb7aa01ffd533d51628cf35d4459  QuadraticPi/NLogFullSeriesBridge.lean
53d1677810437e46d8f466d569c7d06d8928690741392739fc6cd28830c068a8  QuadraticPi/NLogGeneralPosition.lean
7c19bb0e509b99e9f91d1d216074a4d07a53c1efa8e9fd0bd3b9e9f6207f1a96  QuadraticPi/NLogGeometricData.lean
ab61150a461536fd3b039b9b9044b55909070cd5c59d3ae9752751f3d508def6  QuadraticPi/NLogGradeData.lean
fc76d94ef999a173732166c4b66da572c334049f111625728b7105272a2f2ee5  QuadraticPi/NLogGradeDichotomy.lean
a1871b40ab7d80f0f33d41d268ec5fd9bab37e65cc09f6a3a03694d5e35e1dbd  QuadraticPi/NLogHyperplane.lean
251db3c592966b4ee7b432a3a9296bd31074b8e480d7ac5b76ecfacfc0ab110d  QuadraticPi/NLogIndex.lean
cb61fa094e4426e4f920ee7f3de02b79be0907e5d91ceee9a0e27fc7307a985f  QuadraticPi/NLogInstances.lean
2b36293f65fbca2a8463781a468262aa729ae90650924d957e092419d926f523  QuadraticPi/NLogInterpolation.lean
86d33ca1fa4b20be4368eac3819acee067889625302a92196e98e85275d41fa8  QuadraticPi/NLogInterpolationBase.lean
b55a4552edbc03ddf6d44f45e53643d3725e9a72c6a7a7fdb197abe0ab141984  QuadraticPi/NLogJetColength.lean
42be21a330fe979d4b9853a755f726f5ae4f525d362e7f01db72c75d8ed57e9f  QuadraticPi/NLogJetDeterminant.lean
5011741317671433e3d11eae1c737901c0a9182f4f0f85254877eab610400eb3  QuadraticPi/NLogJetIdeals.lean
48d6a6402cc479b9c50eb59aa73e8fa3d1206a83d877a183f6f10cc826f3d9d5  QuadraticPi/NLogJetLocalization.lean
4036b8239fae2f5a9a804ddb15261f62a21bf4f9a2a2c8b01558db19f80de03b  QuadraticPi/NLogLowCodimensionExclusion.lean
1857cfc9e64c324d76062bb5e74e95013021350a8d80605d0fac47445102ca8f  QuadraticPi/NLogMainPeriodBridge.lean
372e4f8b2e86b7d1af4fbf3773e574f9713c796e55703ef50f06c9fba913077e  QuadraticPi/NLogMargins.lean
221f7d89a91ceb4970c8f3e3ab5911c590ec6f36c2552cfb17894b99ca72f6e1  QuadraticPi/NLogMatrix.lean
2ebd56cdef390e93e7a23c4bad93269bb362898eb92d2a99016638fb9cfdb518  QuadraticPi/NLogMatrixJet.lean
04a06674fc0967c69f56e7d071df18ee0f4a02d5640a90b28e3f5d4907a44254  QuadraticPi/NLogMatrixShear.lean
1e0387d57faad01141d5b301ae92ed61cabf0c885e23f2df201544c637501185  QuadraticPi/NLogMinors.lean
9c7e7927c533829cebca7e4790678abddf7cc90d99903d48c8f47f5e99d4ea47  QuadraticPi/NLogNormalFrameRigidity.lean
b092cb12ae81e9ac0170f2037f2a4b3abf21d29ae23eb505ab14b33503e1d165  QuadraticPi/NLogParameters.lean
4e981604baf4dfd496087cc1fc60f31c35b96b8ed9b81987f75695c1519d0045  QuadraticPi/NLogPersistentComparison.lean
c11f9499993b1daa08114b4c2f3c4a23ac82d6280c1f5057f2c9bae38b2832eb  QuadraticPi/NLogPersistentComponents.lean
60e77dfb142875d32f49d0b04a11a4ff7b84cfe013e7fb9eb8dfbd9a53a89f4b  QuadraticPi/NLogPersistentRigidity.lean
1b564af12d1b92877585115970ae44b9aa75447ecbf83784ab9c12059e1a8499  QuadraticPi/NLogPlaceContact.lean
e9178c31c473c947a53a6a767d071ee46b7385055692f62e1a4aa57dbe4ed420  QuadraticPi/NLogPolynomialChart.lean
f7097dbb9a60bcdadd3dedc74ba83eca6819c0e30c727ce4059f0fe19c47e0fa  QuadraticPi/NLogPrimeFrameMultiplicity.lean
2a98a16f15f8721b0adc1e02939362008f4f01031e34715077ee3f3ad3b03269  QuadraticPi/NLogReducedSlopes.lean
cbea8b94816f2e800cef3093f9e8709d9e0c79cf5e165ecf80716293a8329666  QuadraticPi/NLogRowExpansion.lean
68a74519bef4f0141cdfde4dd408cca261af0311f573ab01c2a99d07d903e5dd  QuadraticPi/NLogSelection.lean
1b353da57ab6ca1b6884cbd0906749ae0926ab2c63e04bd9e84067ccb20440fc  QuadraticPi/NLogSeparatedCoeff.lean
98ea52ab507ce11e1fa7f744ba47bc4958f5dd87da3dd99869d3a48cc5e5f1e3  QuadraticPi/NLogSeriesFlatten.lean
1c20a16d4091c3842b5237882043633bd6034b77df69b74d4eb6fe251d6396f2  QuadraticPi/NLogShearFiltration.lean
44ca2d37058a8af398919ca7b4075149eddd166a5f582672e956134c5f56c769  QuadraticPi/NLogSlopeMatrix.lean
796776b764677ccc8fb815f04190763aa2e2578a40fb11bb4bc904035b4e09aa  QuadraticPi/NLogSlopeTranslation.lean
1f09e3736e2fafe2f4f1ed8a5eec5695913bcb87af3a8d34bebadea44f262f20  QuadraticPi/NLogTarget.lean
643302ff294a9f393fbaf36d4da9ca343b1082280c437ec265de09f215401e5c  QuadraticPi/NLogTaylorRectangular.lean
c24ca8a9aef490f77e4d936ddfc7f118db8149166d629385f0473f3d2584d027  QuadraticPi/NLogTransverseSliceComparison.lean
9be0bdc9e47b52c507d0444999057adff1d1bb1b8ab73db0cfffe405ad46a74b  QuadraticPi/NLogTruncatedBranchContact.lean
05fe6a2f89f1b4f0a6ce3c736fda334c0db51a66020e33af6896231e1d8cd87c  QuadraticPi/NLogVectors.lean
a531bda699da2c320c9f90a399bf0a76959ba8ca554c52cf4cde1d90daaef02e  QuadraticPi/NLogWeightSeparation.lean
a2fcf8f3ba84c73f6972bdc902a11a8d21f7249debee60e1e27ec9d0f0e6ac6c  QuadraticPi/NumberFieldDeterminant.lean
47cdd2f5303f473fc0b16da96b77f9bcc8b1500ea338ff059fd660213f2d70d3  QuadraticPi/NumberFieldMovingArithmetic.lean
0ac1862ef57a38d882b2ebf5a4a8b3433e18175436db0c7793ee83c5ccd50a72  QuadraticPi/NumberFieldMovingMatrix.lean
4172654a956d31cdb919c8d12e3931908b8162c59250a87ee097e7819b748748  QuadraticPi/NumberFieldNormProduct.lean
fcf61a4046659b6c3215d4bbbf2aedf3153abf1b72d9af36bb64fcf28e1381bf  QuadraticPi/PAGeometricBridge.lean
f2174ef18832ebd34ea0637254ce51ce49826810c9c3a2917e2a44a39de4f9bf  QuadraticPi/PAWeightGeometry.lean
c3677395899f10581c0e22c5555facce1e23da6f9d620bc150913d3f717b23d6  QuadraticPi/PAWeightSelection.lean
e09cbb7e70d0fca7d55af425c7c00f8189540ead788b79c237b0f9317e4c5ae4  QuadraticPi/QuadraticRing.lean
981e0414ec5cecee694fcd185428ada352b5be8016f8048da0f1ab5a1b4255ff  QuadraticPi/RationalLogRatioTheorem.lean
b83494d7b88478c052c9144042bba62f9a375dcf6663ac8b05dd92b0349fe489  QuadraticPi/RationalTwoLogLinearForm.lean
a6c73ad85b3073aef7a12023872175213ed91a29d642a28000ca302a0b9493b9  QuadraticPi/SeparatedWeightPA.lean
07c110033e7ae04d4f00d91b3f78c2d356ca829e0cd9ac770bb3556be9ca8f3a  QuadraticPi/ThreeLogActualMinor.lean
e166bba6447e92a121ad0b60b4d49c83555e206a549b3881cd85e8f1436c9cd3  QuadraticPi/ThreeLogActualSlopeMatrix.lean
36bd9c964523e545887b9a751e0233a141c094124e9dde097c0b0734dd725552  QuadraticPi/ThreeLogAlgebraicJetPackets.lean
39ada26d0fb839da795ccc85afa283ef68ced95213bfaf7968306c67c177eb32  QuadraticPi/ThreeLogAnalyticAssignment.lean
f0f174e671364ff1eda3704527c128f0ce78df0a86fd1d59a8d143e58eac1c68  QuadraticPi/ThreeLogAnalyticColumns.lean
3fc50427ca76315ba1ec50792d78d3b8506bcf3035d797a0e728e6c427834b63  QuadraticPi/ThreeLogAnalyticData.lean
93ea9319bd0722f1714c79bc96b67c70d29ad83cfdc1be6a6f6e093f646478e0  QuadraticPi/ThreeLogAnalyticDataIndices.lean
3e835929973fc47940758c1671229a88435ce0e85ad2125db9c3042108eddfd9  QuadraticPi/ThreeLogAnalyticSeries.lean
af3a0d37383d31e24a48670e09139ae34f445da101b01752d42f225526e03ec9  QuadraticPi/ThreeLogAnalyticSlopeBound.lean
4f628d83855bea19acca073cdd41af2df3072b6749d9d905090a442dd815db2d  QuadraticPi/ThreeLogArithmetic.lean
d206894b3167d6af6d7e56fe03d82f00db2d69ea9a9cfab7dcdcfc09e5fd6604  QuadraticPi/ThreeLogArithmeticBounds.lean
57d75c079a3b46904dee0bbc721afb9eb4bd595cc466453d37fbaef4177f76f1  QuadraticPi/ThreeLogAuxiliaryPolynomial.lean
f0ab67ea56afe46e56935807bc785bf6c3e0b8bbeb67a253fca7c07b65283096  QuadraticPi/ThreeLogBlowupAmple.lean
0215bf4b6e86fa9b64aed2cbc6e69b29aeff6f82dd35af6579b95f59984fbebf  QuadraticPi/ThreeLogBlowupGeometry.lean
0bde98d634e11cd40f793a77fbadc7ca841c08748a79aa72f66af680b5983225  QuadraticPi/ThreeLogBlowupMargin.lean
cde74c0f979db8630069b03065b80acdf89378120bea0ac7782c8818be7afd91  QuadraticPi/ThreeLogBlowupPolarization.lean
57271b9f227dc39eb2071af7e6cf0e54af57e5bf61c89826d1865a80b96d4cf5  QuadraticPi/ThreeLogBranchColength.lean
34f5324761f533e5a675e3afe0a459930bfe56034e81d8797fd6fbafd19f89ef  QuadraticPi/ThreeLogCenterIdentification.lean
a5cdb92ffc2fc6b770c40dc3d0538fbfc866d5ad14aa1bb74c2013daa360c22a  QuadraticPi/ThreeLogCharacterCenters.lean
47ed3713f130bb39e525e420d54290f14a586bdfcc9497c7d3f9772a66f3a64d  QuadraticPi/ThreeLogCharacterFiberBranch.lean
c6fb0149cff392126f0184937726c9df87f86c351dfedfb4814b990d9ae02191  QuadraticPi/ThreeLogCharacterFiberField.lean
641ecf1c1f15cf16c6d07c8877463b4c93702cb48d0b6f775b3687bdb0c66d56  QuadraticPi/ThreeLogCharacterFiberPlace.lean
c09f86692285dd83cbb498b6f6253c9445531088997cff654956ff913afac16a  QuadraticPi/ThreeLogCharacterFiberPole.lean
c5130c9a82455b4a7e2eca3999a5b663486c4fe01d3ae8b792b9d0a029978b8d  QuadraticPi/ThreeLogCharacterFiberSum.lean
810745792a09bfdb36580ea8cd2d84de9d28ce41237d9cdc26d11dba1f435c14  QuadraticPi/ThreeLogCharacterRigidity.lean
1af5c4e58d1a686f590120470a647d3ceb97f80cd23c32854d64a2bd04fe577a  QuadraticPi/ThreeLogCollision.lean
acc9584c24ef7c277d9ebf073ab3092bce14741e7b9793c74d4de9510394b9e9  QuadraticPi/ThreeLogCollisionCombinatorics.lean
e816f78325a86890a8e88e574c35fbb9c7daeab114b377ef8126accc3d1539a9  QuadraticPi/ThreeLogCollisionExponential.lean
a1af035cd1e83c967ce363a693c8465f552dade1cdb0962a44cffb5d927ab40d  QuadraticPi/ThreeLogCollisionGeometricSum.lean
d6e9a584555cd54ce709a3abc85702de65ab487a6ab6a027ffbcd1e89d90cc7a  QuadraticPi/ThreeLogCollisionLimit.lean
cfb00b08d9488f7e2c797c69c8a94db1f914e69324cf99af62ff8d74a7eb2e94  QuadraticPi/ThreeLogCompactJetIdeal.lean
f9052c000a205d2ab12492b7b22decf5eaa1dc501c932ce8b196de06da15bd6a  QuadraticPi/ThreeLogComparison.lean
56f5fb59fe6db89a175a0cac4f7ccd00d707fb42934e5ba597bd9ef815775819  QuadraticPi/ThreeLogConclusion.lean
137fecd30af814e074f64652ea2aab65a91898c18e4a04f07455e9eb0eaafbd0  QuadraticPi/ThreeLogContactFamily.lean
c7d72e6db341d4b8afe4dbc185f9e7ed2cfa8db83d9f16fb454e5b51323b5a94  QuadraticPi/ThreeLogCorollaries.lean
bd6fd59fcf13aae03975e9b09a0f2695bfaed37e006ecc635079166350aa9545  QuadraticPi/ThreeLogCounting.lean
11b61277a857467a861837375c0ad42c8d0152e10eacc33ec5a5d5ff0de52f5b  QuadraticPi/ThreeLogCurveCoordinates.lean
b944cef2fe139baa342eb8d9c666fde531850f4419d9ea95e2829b2c44811806  QuadraticPi/ThreeLogCurveDegree.lean
4aa18cba7e9eb50452d0ccdf0cc4b010fc7830bc25003d5e4f62ebb9f7b9f7f8  QuadraticPi/ThreeLogCurveDegreeData.lean
e8fb28e290f4ef66c98f61427e4435bb6abdda586208796ab80eea092e99ae64  QuadraticPi/ThreeLogCurveExcess.lean
ffc00ef59a3a7bc4bb5e1be47edd7bd7d3b83576c6113ca295377c79bb460609  QuadraticPi/ThreeLogCurveHyperplaneDegree.lean
cc0ab8fa531d22325e5d2cce9d59a840fb2bffa54f6c4605f3332689793bd162  QuadraticPi/ThreeLogCurveImage.lean
75c0afff31987f9add9143792de301a902129ca0a213577e3df7190e39b18db2  QuadraticPi/ThreeLogCurveInequality.lean
8ee43f1d7a8caf0285a860e5173be2aa00fc6b659c608815e446699c390317c3  QuadraticPi/ThreeLogCurveMargin.lean
efa571f732f24ffd4b7a7498f59d07f9f8f20071d4d98436ddd6c22e94577d57  QuadraticPi/ThreeLogCurveModel.lean
e5e56cf19cb2bd55563180bc652fc98bc304c9bd0454d32520da51b1c9d41606  QuadraticPi/ThreeLogCurveModelDegrees.lean
1b589b9099a9c1cdc37e6048f08b92ebeaa6a02141c7acd386d37d537536efcd  QuadraticPi/ThreeLogCurveRigidity.lean
0d325ba07b1b92815d502245d0e61bcd283a80fd09386f0b2117f2ebc2ae243a  QuadraticPi/ThreeLogDVRBranch.lean
be9d8198180935dfa1c90dd7b11bb5a6b95a2433cf5a6ab7f4764269af76a045  QuadraticPi/ThreeLogData.lean
69be0a8bcf8620bac6bda7b17ad6df90e24483e7bc0feba3138013a980c370c2  QuadraticPi/ThreeLogDataConstruction.lean
8d5680668412c3ed097cab6e29e56aac2d0cfcac873078ed4d11a92be593cb8f  QuadraticPi/ThreeLogDataCounting.lean
3a0fc3bfc54686f1caf4c8db4afdbe2b4f2c98447d089bd49b161b47aaf21103  QuadraticPi/ThreeLogDataExceptionalDegree.lean
74df3571f5ec9779af32724063b78cc0b4708736c3f4a501bf67bc7afc2932e0  QuadraticPi/ThreeLogDeletionSeparation.lean
c3a99289c8f44caac1156139d0b658c1180269c1f5ddab5f79224edc9d16d4e7  QuadraticPi/ThreeLogDerivativeVanishing.lean
2feecb30d6a97aef8395292b0039aef76e0628f5ab9e2cb5af1b44db92a63f7c  QuadraticPi/ThreeLogDifferentialFrame.lean
6ff360b78a671e88e29bbd0928b14497a8418f358847ad7eca3097bd1491eff6  QuadraticPi/ThreeLogDimension.lean
643aef049bcfd2a4245a45e0edd5ccdc62f16eb579379c6112685c8ab4154157  QuadraticPi/ThreeLogEndpointReduction.lean
febbe8c2d0237a23b2906612ec885461a7b6e2eb27a26d1d9f3b2961c868f9b1  QuadraticPi/ThreeLogExceptionalDegree.lean
61485a79eb1c5f7293c46c394e095993d406d99ec489134848a53c6000b65a93  QuadraticPi/ThreeLogFiniteCollision.lean
6447b4f591dc55f58b2e3fa08ab584954c4012c292c545bf35a66338d09e3898  QuadraticPi/ThreeLogFiniteParameters.lean
973b056e51a31d0d0c9c0f9958d915ffb0150dc3291bac673db47b95bbe6e93b  QuadraticPi/ThreeLogFormExpansion.lean
a43d4b7edf26b894f594859b82e3fb5ea2031c175c90ac6a2347d6fe784f919b  QuadraticPi/ThreeLogFormalBranchEvaluation.lean
8ea6427a4037e5b7181ec9b1615db80200eb617a69773ab13be23c07b5fb5b18  QuadraticPi/ThreeLogFrameDegree.lean
588361fae00aebcd796ccb0850704991e66768a9e2e058eb07eecc22b9640d16  QuadraticPi/ThreeLogFrameEquationFamily.lean
d677f7681fd61ca01de1fc34f9d2b01878d7ff527b3b7a95e74c1ae7361fb26b  QuadraticPi/ThreeLogFrameResidueDirections.lean
df75873c392d2383c7ad595de7a9b80b4e250ab4937aa9a334b90c11086f5a46  QuadraticPi/ThreeLogFrameTransverseMultiplicity.lean
fa251512a3f84767bd99135881b069f2c960f6571120a734f6a065f1501c1c30  QuadraticPi/ThreeLogFullSeriesBridge.lean
f2448811fcf00128e3439ee378523e56cbd136515b1cfb47bcb4f15e32ac5f29  QuadraticPi/ThreeLogGeometricData.lean
385e35759d24a8d50d0a65842d0860a169a2673737c3d69c9df8192f7ce70436  QuadraticPi/ThreeLogGradeData.lean
5e08075205c719c0e70df1e8432855ec2a4e71ea437d780efeb689ffe5f8ff51  QuadraticPi/ThreeLogGradeDichotomy.lean
ef226b38738b5fb07cf51218bc1556fc4c301c56397f0281f2a77d0cb365d8a4  QuadraticPi/ThreeLogInterpolation.lean
bedf86f587916b2367678e66970e8ceba78ad54ffe8da2f7a920e7e4cf83215a  QuadraticPi/ThreeLogJetColength.lean
565c73755e65ab5475c22d15007d13535e5a29918cc6a96995343d5a86712a4f  QuadraticPi/ThreeLogJetDeterminant.lean
a68d453057db87c19cfab00aabc3f3ba17f2ee90ee18f50a53d23c4f67a4125d  QuadraticPi/ThreeLogJetIdeals.lean
4ea3de5cc0821e07f22352e7c5e5df76d9371cdadde5d38fe085549e6d306841  QuadraticPi/ThreeLogJetLocalization.lean
3695f7fb61fd0df6e52213db6690928f8390eed4c41aca6dfb155040d5a9a472  QuadraticPi/ThreeLogJetSurjectivity.lean
903027ad86aa5563a1e30fc8e548d63fd0b31b1efd1dc7d7095210b89128c565  QuadraticPi/ThreeLogLines.lean
467a8ac08b68860b6643444097a84f0bcd00b9e99599a5e8d8b97ba53f704cc8  QuadraticPi/ThreeLogLowCodimensionExclusion.lean
97ec3e08edb05b4dc7bee9038179b271175f5a9cfb50aa663b3d476442f15855  QuadraticPi/ThreeLogMainPeriodBridge.lean
a1c543b208c3c0d858b9c8a92e112bd50bfa7b4b8d873284359094219a1e7f23  QuadraticPi/ThreeLogMatrix.lean
0ea92a26beaf477410e77cfa29bec178c6bb50ef8ebf4cab1c29e2b19ea506fe  QuadraticPi/ThreeLogMatrixFrame.lean
80b016a374bcac04c574a9765101029a909b3a7a5856f58f6cc128c075a8928c  QuadraticPi/ThreeLogMatrixGeometry.lean
53aa8d4320a4a7839cfc0faa3349c4b055718a8f840805ccfa60f81014994e95  QuadraticPi/ThreeLogMatrixJet.lean
b0934cde76fc867406328b9aacaa13dec62c2d299b9569841d394ae253643d38  QuadraticPi/ThreeLogMatrixShear.lean
fa9affc578ab442ee64414173debb6311954de1a7dfc9970c8ecca8d01f8d4d0  QuadraticPi/ThreeLogMatrixTheorems.lean
2899067314367259029f8640e591002ea64e96205ad63c4255eb629174eef730  QuadraticPi/ThreeLogMinors.lean
07d4eaad98a8af7fc880ab07d642277a74efef79c2791ce75f7767027af1705b  QuadraticPi/ThreeLogNormalFrameRigidity.lean
fce0d5ba422e0993eb29985648c9cd6fac80ed1f760f2353ccf7a40d5d715513  QuadraticPi/ThreeLogParameters.lean
0e2b5d9306c943edc3ff8314e64ff5a9a6468d74fc0182d27a73819c60878aab  QuadraticPi/ThreeLogPersistentComparison.lean
7515a34a987441d630fe1f3f71d6eb2814860c1f6f1c62a0fb099868d9ce7c40  QuadraticPi/ThreeLogPersistentComponents.lean
3b435f2254a61258906a5b0dbcb517e600c42fa609256079a3d8270963de2c3d  QuadraticPi/ThreeLogPersistentRigidity.lean
4f6111e7b1c6d3da7a0baeea65b812517d2edc161ed36f9fc7471bd9c48174a2  QuadraticPi/ThreeLogPlaceContact.lean
75e7b08af121ad042304c18b373c87ea70dd5682cb9a67a29b37f39e7705803c  QuadraticPi/ThreeLogPolynomialChart.lean
b833b253140b7813c5d25e5724ce7597f3d7fb7f24377c2d2e984861abe34672  QuadraticPi/ThreeLogPrimeFrameMultiplicity.lean
e6e813cd7dd9f9dec18a7ef0115282f3a96b6ee5342686aed605463bd8c9021d  QuadraticPi/ThreeLogRowExpansion.lean
7dbcc34bd75af115b6d04a14b913adcb29c4ec5cc3e19d6966b01009b9a1acee  QuadraticPi/ThreeLogSectionBound.lean
c9e1f598e89cde994d20b6573c6728f986413f599a7d715924b8ddf5f8c91fd0  QuadraticPi/ThreeLogSectionPackets.lean
6bbd3ae633863a4bebd3077f20f7bfda53ce04857fbec8717a055ffd15e175a7  QuadraticPi/ThreeLogSelection.lean
4991c425d07c78c643da6300eb18bd3d23872f4052c3d749fa288cf9eeaf93e1  QuadraticPi/ThreeLogSeriesFlatten.lean
8c5fa46e5ca43ad6674a9b70c3a95323558a2497494b3682f104fec3003560be  QuadraticPi/ThreeLogShearFiltration.lean
424937c12efb3e91e718810b69b826efe6c91b3c9fadda2dda8fa953e8bd4e4e  QuadraticPi/ThreeLogSigmaBounds.lean
4b30f2cf65673f6898e227b67f80d46428bfaeb739f44b384855bd1bedd66093  QuadraticPi/ThreeLogSlopeMatrix.lean
15f6579e0f3eaeef740708d05e6ec1c8dc4be2dace019434d64b99e3210d12e7  QuadraticPi/ThreeLogSlopeTranslation.lean
b06e738962c3c144595c07b59e96c5af65aff20d4df4e52920464964401a5b11  QuadraticPi/ThreeLogTarget.lean
ea3048a6b920f50403ac9628e3adc9c87ff1ee8aad900ec568fc07d789b93f77  QuadraticPi/ThreeLogTaylorRectangular.lean
a3d0ad46eb07d375e662a8d1ba9afda499e6c9da134be535f7f8ddaf87bce786  QuadraticPi/ThreeLogTransverseSliceComparison.lean
29194a03702a1f873057129b79251740af1ffeac9e2d51ad078d6d2fd1613c72  QuadraticPi/ThreeLogTrinomial.lean
9eae612d783a8b7ac87ddbec57a822643186c392f1e2d1958ebe89bac60a2c5c  QuadraticPi/ThreeLogTruncatedBranchContact.lean
ae66b06d038d161a9f0116537fbc3172323660b5aad18af7e12971f3477afcb7  QuadraticPi/ThreeLogUniformCurveMargin.lean
867d62c9adbe3671c3b8729cbf1f6ee28f6258b27d5e7a2f97ba94f0dcc1de24  QuadraticPi/ThreeLogUniformData.lean
b0844367ab3dda7bf8a3372bfd009ee858992f60d6f8491abe7feba5a4cc56ad  QuadraticPi/ThreeLogUniformInterpolation.lean
cc04288cf3d859eb29d2e6449d63b8ff390b257a09dd655383f6a46f06bed155  QuadraticPi/ThreeLogWeightSeparation.lean
509f28cc44226a7509371d100f904aa49052b7846f343b34e7dd682033f0f1a4  QuadraticPi/TwoLogActualMinor.lean
58d068bb671abac6a77895ba37d95c688b02f07411087ed87d1de6ff87cd0704  QuadraticPi/TwoLogActualSlopeMatrix.lean
480eddb01b5ba20aaf0c70988162777515c21d01cc69c5de8e384cebcdbacb99  QuadraticPi/TwoLogAlgebraicJetPackets.lean
1be1baa03dac9a473ddd8b03cd0be0a10fd41d8b2d8dbf951ddcca28ddedff25  QuadraticPi/TwoLogAllEmbeddingComparison.lean
6b9ed28ef5595753fed90ac4ee1509d6f4f75af0a2d85818e41dfc88abf8db33  QuadraticPi/TwoLogAnalytic.lean
2ca72fd62e47abacfb0d81d179b784659d16c5a05308de636fcfa0a1947944ab  QuadraticPi/TwoLogAnalyticAssignment.lean
0c4d4018a07066efeae5468d8c83b04d942d6d61f259387c09748651c05444dd  QuadraticPi/TwoLogAnalyticColumns.lean
e6fefabcb84f3e4903a0e14084a03104dcddb7e38ef9b329e8ac020563bed2ec  QuadraticPi/TwoLogAnalyticData.lean
2dfad84f1ad26a3626f70d5f802c35e0fdb0f7a314a8162a391cefbf625cec47  QuadraticPi/TwoLogAnalyticDataIndices.lean
12682af6217aaa6c78f61796a96d7ce821ae01d7d86cd69aa781dc2a89cb6eea  QuadraticPi/TwoLogAnalyticSeries.lean
269ed5dfe40ef28f465b77983e1ed8d10358b57ec277db53685d9156bc42c05d  QuadraticPi/TwoLogAnalyticSlopeBound.lean
8a503db7833fd0b3c3863029309d2552f6f0969b8ea360d476c7b3f3442f9a03  QuadraticPi/TwoLogApproximationSelection.lean
983845a063e4e9d6816987ed9c47384df24c1aeff2e4556856263d617514c884  QuadraticPi/TwoLogArithmetic.lean
fda47c378e0dd73996fcab9efbbfdcb59d384f5693848f359fc06b34d2e92629  QuadraticPi/TwoLogArithmeticBounds.lean
e479f4e3e923bb42a5ef2d2eb4335759a0b9893e4e70e269b3f85cc3ebcb4719  QuadraticPi/TwoLogAuxiliaryPolynomial.lean
0c6ff5a4d2a5bc77d7ce35d929c699df3119986733fa2e00adff6eadf50dd5cc  QuadraticPi/TwoLogBaseExamples.lean
19df51df70c8c248a8c896b8bce3fdb7b375a66271c8822d79450305e0f58cf2  QuadraticPi/TwoLogBlowupAmple.lean
8d893909b0fc6a8a877e1dde70eac1eae2e92e95531d0bfe1a7cda9750012696  QuadraticPi/TwoLogBlowupGeometry.lean
e9cb36998215b902c749fc10bd9cb49521770fbdad16e5fc27b0309ec3bcd28b  QuadraticPi/TwoLogBlowupMargin.lean
e6c277667b305dcd8a2b7669057087e6cac7cee1190dcf284e1f722fd47782bb  QuadraticPi/TwoLogBlowupPolarization.lean
ff3f45e38857c6efe53bd28a03cd94b491089c4901c78e05886e036c382ba57f  QuadraticPi/TwoLogBranchColength.lean
e2efdd398bb4b1d5f96c2538547050264a4ec71668a1e7c6ac90e3baf8063079  QuadraticPi/TwoLogCenterIdentification.lean
007123f63eff5f1ac9bd1fa19ba3fbb68ec5b896d6ff5846c1e556100d00aae7  QuadraticPi/TwoLogCharacterCenters.lean
4891e64423c82ac9d718c354897698035c1c379707366c4fd45f8b48e7eafd4e  QuadraticPi/TwoLogCharacterFiberBranch.lean
6628d9b5a85a4bbf3100582277f347bada102d49d9cd14a06e33a906239b1ef7  QuadraticPi/TwoLogCharacterFiberField.lean
29f49a64045d8e451e85f10dc3723665c691bd263a7265cb8c69b4ab7bee3fee  QuadraticPi/TwoLogCharacterFiberPlace.lean
a0ec62a6c7204d3281ad6472bfc7241f820bca47a24027f9cb71e72f878888d5  QuadraticPi/TwoLogCharacterFiberPole.lean
bfeb16c3fcce02b86c6e9155f1fba66d0f5ab5b2a592fbb67b748c23b5b3ad4a  QuadraticPi/TwoLogCharacterFiberSum.lean
527e71f17c19589ea68b5f1d5595ab5082e3326dafa2623d4db6c23d64226c8f  QuadraticPi/TwoLogCharacterRigidity.lean
b92a76c22d91fd20c03b268d0ea1112a5bf3c95a95b49f8ed62f25b705cced5b  QuadraticPi/TwoLogCollision.lean
c8792504064c2fd7660fc4d7e11b8f6a30baf0250b8e1e1c21e9015c360ea072  QuadraticPi/TwoLogCollisionCombinatorics.lean
97b5785a78a293992f2be58460d4e249db8ff48e97c082075bc168d0da1df0a9  QuadraticPi/TwoLogCollisionExponential.lean
bf75155dcf8ea79071625cc58dafa1d7ba8415dff69cdbdefb84d57056fd1f20  QuadraticPi/TwoLogCollisionGeometricSum.lean
5843cc4ce4f0d0100658459f9e23c2f7bb05d2f0c63e7fe57fdae060b141e6b3  QuadraticPi/TwoLogCollisionLimit.lean
c03068cab249aad36e7200b17ed9a2674199ba38d064614b9095a548ef1f4beb  QuadraticPi/TwoLogCompactJetIdeal.lean
2411d02c477b67a4198ac4a92c55bffccac7aa83d36eb8d376ea1ca7de91987d  QuadraticPi/TwoLogComparison.lean
2bd8d0e662fa8c3e6446f539fab93045671953f7d9f90e94cb035e8b5a8e8240  QuadraticPi/TwoLogComplexAnalytic.lean
bbba7cead2e682c942b3c898bc0276a7cd5de29a99e764a78503cf2871df7e49  QuadraticPi/TwoLogComplexMatchedAnalytic.lean
d4d942d6023efcac68425c2a3e0608125ced54ea9fa7bfee812d095bcfc9dffe  QuadraticPi/TwoLogComplexMatchedAssignment.lean
79536f0be1931d8d5e5228f2472e92f69f4bd3737f1835280cfd0c7c65bfe30a  QuadraticPi/TwoLogComplexMatchedData.lean
c933b0cb9f663c07dcbfb7289a8541f2ceed26dd94ca9d382f9c4bcc671edc0b  QuadraticPi/TwoLogComplexMatchedGeometry.lean
9a2e967c00877165ac4ae5b10bcbb0a9641ca2ed2e651c582f2ccd3631b275fa  QuadraticPi/TwoLogComplexMatchedSlopeBridge.lean
3221ba77bc98a0010afae607e9de4159615abca8d5fd33c22d9f41b373fedfe2  QuadraticPi/TwoLogContactFamily.lean
8c149577a1aa88d064ceeabb0d28002cd9c8fd79a3de9db527cbd98b04a977aa  QuadraticPi/TwoLogCounting.lean
d982020177f742a4950c14f5d7b863d437d06985adc1e7914879a0553cf50d01  QuadraticPi/TwoLogCurveCoordinates.lean
73063dc20976a0874e29314959d7f3de0e3b07c3bc37145165d34eaf44323e61  QuadraticPi/TwoLogCurveDegree.lean
a2f63dcd9d190da497aef44bec9deb1df90050a4fcd87a3906a8950593ce37c6  QuadraticPi/TwoLogCurveDegreeData.lean
851b7891c14ca49791cb131aa0f4acfb48b5f7beb43f9e3f4992aa7fa19677fc  QuadraticPi/TwoLogCurveExcess.lean
bdd754c32ef16e02957557206209a98174053a569dc25a452976bcadf0791780  QuadraticPi/TwoLogCurveHyperplaneDegree.lean
fbd0d22d4e004f8f0e20681b5beeefe494220300e4efa3e2e9d8588de1f2fba2  QuadraticPi/TwoLogCurveImage.lean
6caed3737f9c63723d931aa589275d1a04f64b2edb3280c9d07307d007ffb0de  QuadraticPi/TwoLogCurveInequality.lean
95e2d1451129c0c793e04203970bf28b66669caf751909b7886423ca6b6449db  QuadraticPi/TwoLogCurveMargin.lean
444c395e3573c49adccf3d63e48a6d8a66d519c67836bf178dfb8b7df17542d9  QuadraticPi/TwoLogCurveModel.lean
198366f16d48eff34df9ea12b35b93abe84848b05afefacb2512956ae703f1a7  QuadraticPi/TwoLogCurveModelDegrees.lean
5a2245dc3169c1b4df2cffba7d6d005c6aca6a3c47af96b8b75ab5e08e792f4f  QuadraticPi/TwoLogCurveRigidity.lean
e824f3efc93fada032c4231629dfb8eac91656a9cee76f59e2a32f216e9ee1a3  QuadraticPi/TwoLogDVRBranch.lean
664c06ce523ddb037c328bc805d5788d85e1f4c2fdee663159aec06d821b1dae  QuadraticPi/TwoLogData.lean
5df0439af84c53126a1ee78c99a894d13290e7321b252387a5ec7755ba1402bd  QuadraticPi/TwoLogDataConstruction.lean
c2676b1c856b6c320339f03dafe4bd525f3a2ade277c48bea331b4993433efdb  QuadraticPi/TwoLogDataCounting.lean
71628db4bf416a15146346a3b3eba7ae1900c5581e4e64613dfec83b86c2b5a6  QuadraticPi/TwoLogDataExceptionalDegree.lean
a6d67d2b3dbb1f81f6ed76a2e25f6bb3d3e4d1c6e20e092b187ff95e523fb1e9  QuadraticPi/TwoLogDeletionSeparation.lean
bb49706867bd4306a6bb2e6e36816305314323db590b09a2ea8f06afbd51f166  QuadraticPi/TwoLogDerivativeVanishing.lean
248ddcc90d73847cb717779e7cf3559970b03f1d525ec68bf218468cf0b82130  QuadraticPi/TwoLogDifferentialFrame.lean
32f9a0de7142bc98717b70e3f1452ec1102df8a4b30f585d271c73f699e189de  QuadraticPi/TwoLogDimension.lean
00d46e90e26062e2c101d22eab6e9fb95609b522aa39d54cb33f58d8948bbc4a  QuadraticPi/TwoLogEndpointReduction.lean
cb6e14902289a55b9a900d93ea968bcc06784c36b928cfbb22ae9a7151a0e2d5  QuadraticPi/TwoLogExceptionalDegree.lean
2ba47d0dfd63ea4e26ebed7b13b9e9565fd60d985c160e67c50b5cb88cd116f3  QuadraticPi/TwoLogFiniteCollision.lean
475f1028c96a810efe5e8a2053d71557311310da3eb1831bf94b9f24eae34657  QuadraticPi/TwoLogFiniteParameters.lean
6b3ee7f6450ab767e7bfe3f19de0c848d9aa18625407ede26aafd9048de3719f  QuadraticPi/TwoLogFormalBranchEvaluation.lean
df2fe42b03db4b2316577399bf62580fcffea5403e8aadc5f82ef22de4ddaa8d  QuadraticPi/TwoLogFormalCharacter.lean
781d0e1eece6e54e5fb6abdfa1adbe429f215d46f23ce73244a79fdbd6d1c21d  QuadraticPi/TwoLogFrameDegree.lean
ed4ea6b4e7e45191f3fecd44e7a66dfb672f60d8d9696a72effe7ec652237c09  QuadraticPi/TwoLogFrameEquationFamily.lean
5dacf637e28681429e604b4d6d5d76b73050291637d8ccdbd53d11a0e18d50bd  QuadraticPi/TwoLogFrameResidueDirections.lean
598662971abbc8fc937633e97284035a19caa8cf07253660dc7a490d7dca3f5d  QuadraticPi/TwoLogFrameTransverseMultiplicity.lean
29b45aa195d58c5d9a6c5fc8dd4155591e7aaa315d42c7282e92fa9d1b5af289  QuadraticPi/TwoLogFullSeriesBridge.lean
cb8c4b39a543e24359c227d85e248a7d15c5f9fc824ab2fb237e26d282ff9d39  QuadraticPi/TwoLogGeometricData.lean
fa7419d6a25611efea74d741f2c7fb43df838092bb5bcee80d77c0fa0e0752a1  QuadraticPi/TwoLogGradeData.lean
cee3e963956df25b6f90f1b43730d36bf2e6dd10085a6d89e0162031629f0489  QuadraticPi/TwoLogGradeDichotomy.lean
8ebcec238d8741b2abd213014a38b83de84875c7688bffc1b740347722b54e55  QuadraticPi/TwoLogInterpolation.lean
84055facc4691d55ffa147a9929f5000440f3bb064c41eb3c2b752b1753acc3b  QuadraticPi/TwoLogJetColength.lean
4112510ba80f7a0e95281d1114f73dbc2eaa992f25832891258def99873c266a  QuadraticPi/TwoLogJetDeterminant.lean
93ec8d48f7887b3c34b36e24f68409dcee35ac9286faac25d1bc235aa04972ab  QuadraticPi/TwoLogJetIdeals.lean
54b5586e80e3fdb175ee6f9433b6029cbc904ddb704d62ade8d8ea4bf4b7ebb7  QuadraticPi/TwoLogJetLocalization.lean
6d08c2f8aedbcd7744a2767ac6ce77e6ca137401210c8792d557ac273c037226  QuadraticPi/TwoLogJetSurjectivity.lean
cf71356df6602f846c31896f78cb1f40058f16434b74de0aa9377cdb2d891a0d  QuadraticPi/TwoLogLowCodimensionExclusion.lean
52a0dd2176a9687b986af60379673f6967d227c0cbcc79c258f3f0ae529a535f  QuadraticPi/TwoLogMainPeriodBridge.lean
671160aacb813b02d73085916fcbba53e5779336c5d00f5de1e83b64314ccd49  QuadraticPi/TwoLogMatrix.lean
5d484af76e0e9c986085c45a8d4958a11984db1144a2f252c0f5bd13b04ecff7  QuadraticPi/TwoLogMatrixFrame.lean
8e0dc543deac53e198eb486fe82bcd0d8aa591f0400400f5db43187750f3ca3f  QuadraticPi/TwoLogMatrixGeometry.lean
2e9ae68da35bff32ff0ff9afb0b17a715386f7629a024fba189f90fbd13006b4  QuadraticPi/TwoLogMatrixJet.lean
9140a0f03be57baccc8356a1bb48b3787a594b5770f49cd826aed20abd558239  QuadraticPi/TwoLogMatrixShear.lean
986cf1919ee9e7562158c992fab16805ad0c30454fefb52e850c56e3f3997aca  QuadraticPi/TwoLogMatrixTheorems.lean
a13196b9430e94f864043fd566150950289689adc36eecb0437c5da0369c4dcc  QuadraticPi/TwoLogMinors.lean
2e77c54d7eaed2aa9182ee5fcbc003abf41a6be2d5cd3ce613920c6c01d57c18  QuadraticPi/TwoLogNormalFrameRigidity.lean
aec346b919695f20707cb7f184fe4b81536677c6fb0eabcc90e9d88518d6b2ca  QuadraticPi/TwoLogNumberFieldArithmetic.lean
26e37115ff6d9eefd7e940e04e9e8660ead5be44e510920c4da4b394da91b1cd  QuadraticPi/TwoLogNumberFieldArithmeticBounds.lean
be01923df10563dfe63abf7ff59011ff2a1bf15123dc697db90de48e35bb0fde  QuadraticPi/TwoLogNumberFieldMinors.lean
8e3b629f3e8578739b49b334a6f84ac3dbb48f35c095c82357a87b6f7cc83b99  QuadraticPi/TwoLogParameters.lean
f828de2e55ebc0a3c6102d3be55389a773d673e3fe24ff9d775d9eedb11d0134  QuadraticPi/TwoLogPersistentComparison.lean
075a5481e6a6b560b3a7f7f2dae0b6fa128bbd478183776c20fda5cc7af252dc  QuadraticPi/TwoLogPersistentComponents.lean
31e42543dfbd0e563f5943f77c6524ff3d80495b71ab2c2c7a11f5a284efbef2  QuadraticPi/TwoLogPersistentRigidity.lean
3e17ac288c45bfedee511c8270f65b49b6b1c2455e19395906eb217ed4d7aa30  QuadraticPi/TwoLogPlaceContact.lean
dae5af4f1b5eb3762286f06693941ca3af3652219e27f3ff1715753fa0933850  QuadraticPi/TwoLogPolynomialChart.lean
11d8c425954d7a7d8ccebcca5b54001e97b649bcc91cbfd7d64cbccabb36580d  QuadraticPi/TwoLogPrimeFrameMultiplicity.lean
29ae6c77d98f625f386a971f409592d3ee98eba167079f9daddad7e4cbb26eea  QuadraticPi/TwoLogProjectedWeights.lean
64ad9dfeb6a2a11151764eec0d66ffda11f9fef15d86efc655c1be30b6c22f16  QuadraticPi/TwoLogRowExpansion.lean
0e14ca3a0dc018b019e948fda2b2693f12a8f15730281da60dde2764a609855c  QuadraticPi/TwoLogSectionBound.lean
17cca77071a3414ad1ad88ac52423408d95c27efebcd69f00fee8a3ba4647439  QuadraticPi/TwoLogSectionPackets.lean
19b3b5109ffad0ba0cdacb80b9e0f51be34af9d90c193872a5c82590441559b4  QuadraticPi/TwoLogSeriesFlatten.lean
0186f5f7d6eae4c8ea7721a75c0422abffe2ee6f05ea9ef4fd3b7746561c4487  QuadraticPi/TwoLogShearFiltration.lean
e4ad04f7247fce39d45f7303e195ae04a08414fee8a17643299cbfd9062b0587  QuadraticPi/TwoLogSigmaBounds.lean
70d5a0b6be3b4a12cfd701057f777b0558445d57847a391826040d3133018b6b  QuadraticPi/TwoLogSlopeMatrix.lean
3c6f107530130b94e3a1c31f08ef55fa48b9b86a5171a59f437952abeab65409  QuadraticPi/TwoLogSlopeTranslation.lean
6c31c8b42ba1167099a5f288a56c4d241ef6e820e5a6a7a0a8c17b5dbf6e0879  QuadraticPi/TwoLogTaylorRectangular.lean
cbebb536b0ad6b6cd1d9002a23829f868ea06d1c97eb24095d59e395be9215d2  QuadraticPi/TwoLogTranslationScalar.lean
986ce1a03e7d648c4ea5e354b38ce5e62793fb91b5cf84ff7d4ca74c5ef8a2d5  QuadraticPi/TwoLogTranslationSummation.lean
1b9be69ef8f08002b19e180a21ad183567b8ac994e7a2cf7882400b72acfafd0  QuadraticPi/TwoLogTransverseSliceComparison.lean
302c9bd4ed5143b1db1a2053ed42f8d7c50457a95096a215e13a17e4395fdcc2  QuadraticPi/TwoLogTruncatedBranchContact.lean
0df2c81ec0e986bc06cbb526623eb471399a48e42b98ee472c54a8ce2998f4aa  QuadraticPi/TwoLogUniformCurveMargin.lean
8e77e02d95b6bb8b2fc20c83ce8438c0f251fa386f9d1b0243d210f01e34cb3f  QuadraticPi/TwoLogUniformData.lean
94466b4c950a977627c972af336c9881da9806756d6a19e35fc46a83d1a07b1f  QuadraticPi/TwoLogUniformInterpolation.lean
1050738b6aa9cf9b2065c6ca65fe8b254622ad705a74c9864f076d4fc2cbae63  QuadraticPi/TwoLogWeightSeparation.lean
e805aa8eb47b1b459f0b9ba9310c496dcbfe1dfe8f54a626f5140b21d245d106  QuadraticPi/TwoLogWeightedCollision.lean
cd3568abd7b035e1aee75ea7f1fb8ea886e020fe2293a93602af42b70e355c8c  QuadraticPi/TwoLogarithmConclusion.lean
de0c9631e31337ba82ab6243d25d2c1f5a25fa4473c31d2064042f0967693274  lakefile.toml
6a7d50a074074a6d8ac82a86b37abfc853f10e4328b36c2550a007a8bfacf147  lake-manifest.json
d5edba4e4b8faad9c1baeadb265716d20d03be4d1a2647dc5e35b0c0325bea7b  lean-toolchain


==> anc/LICENSE-ADDED-FILES.txt <==
LICENCE FOR THE ADDED FILES

Copyright 2026 G. V. Chudnovsky and D. V. Chudnovsky

The following files among these ancillary files are licensed under the Apache
License, Version 2.0 (the "License"); you may not use these files except in
compliance with the License. The full text of the License is reproduced below.
It is also available at

    http://www.apache.org/licenses/LICENSE-2.0

The files are (paths relative to the directory anc):

  * the 41 Lean files listed in ADDITIONS-MANIFEST.json, that is,
        lean/QuadraticPi/TwoGrid*.lean
        lean/QuadraticPi/NAlg*.lean
  * REPRODUCTION.txt, ADDITIONS-MANIFEST.json, BASE-CLOSURE.sha256 and the
    files in docs/ and tools/.

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS, WITHOUT
WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied. See the
License for the specific language governing permissions and limitations under
the License.

The Lean project in which these files are built is that of arXiv:2611.30820
(which contains the Lean supplement of arXiv:2610.28079); it is not part of
these ancillary files, and its notices and licences are stated there.

==============================================================================


                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/REPRODUCTION.txt <==
LINEAR FORMS IN LOGARITHMS OF ALGEBRAIC NUMBERS AND THE RANK OF CONJUGATE TUPLES:
REPRODUCTION ENTRY POINT

Article: main.tex, "Linear forms in logarithms of algebraic numbers and the rank
of conjugate tuples", by Gregory V. Chudnovsky and David V. Chudnovsky,
November 28, 2026. Compile it
with pdfLaTeX until references settle.
Gregory V. Chudnovsky and David V. Chudnovsky are the article's human authors
and are responsible for it.
The article was developed with Claude (Anthropic); this is disclosed on its
first page and in its Section 15.
All paths below are relative to the directory anc.

CONTENTS
  REPRODUCTION.txt         this file
  lean/QuadraticPi/        the 41 Lean files of the article:
      TwoGrid*.lean   21 files, 5524 lines   Part I (two logarithms)
      NAlg*.lean      20 files, 5048 lines   Part II (n logarithms), the
                                             bridge between the parts and the
                                             audit file NAlgAudit.lean
  ADDITIONS-MANIFEST.json  sizes, line counts and SHA-256 hashes of the 41 files
  BASE-CLOSURE.sha256      SHA-256 hashes of the 1252 Lean files of
                           arXiv:2611.30820 imported by the 41 files (directly
                           or not), and of its lakefile.toml, lake-manifest.json
                           and lean-toolchain
  LICENSE-ADDED-FILES.txt  Apache License 2.0 for the files of this directory
  docs/build-reports/      the reports of the builds of the 41 files
  tools/build_and_audit.sh integrity check, build and audit

THE LEAN PROJECT
The 41 files are added to the Lean project in the ancillary files of
arXiv:2611.30820 (directory anc/lean there), which contains the Lean
supplement of arXiv:2610.28079. They modify no file of that project and use
no other file. The compiler is Lean 4.34.1 and Mathlib is at revision
d13f23b723b8a846827a245b89c10fc7d3f11612, both fixed by that project.

WHAT IS VERIFIED
  QuadraticPi.NAlg.measureAlg_all                     Theorem 1.1
  QuadraticPi.NAlg.measureAlg_model,
  QuadraticPi.NAlg.measureAlg_real_rank               Theorem 1.1 for real numbers
  QuadraticPi.NAlg.measureAlg_degree, measureAlg_real Corollary 1.2(1)
  QuadraticPi.NAlg.measureAlg_rat                     Corollary 1.2(2)
  QuadraticPi.NAlg.twoLog_linearForm_of_measureAlg    Corollary 1.2(3)
  QuadraticPi.NAlg.measureAlg_of_mem_field,
  QuadraticPi.NAlg.measureAlg_quadratic               Corollary 1.2(4)
  QuadraticPi.NAlg.measureAlg_quadUnits               Corollary 1.2(5)
  QuadraticPi.TwoGrid.logRatio_irrationalityExponent_bounds         Theorem 1.4
  QuadraticPi.TwoGrid.centerSupply_irrationalityExponent_bounds     Theorem 3.2
  QuadraticPi.TwoGrid.logRatio_degree_bounds_real     Corollary 1.5(1)
  QuadraticPi.TwoGrid.quadratic_logRatio_bounds,
  QuadraticPi.TwoGrid.quadratic_normSigns_bounds      Corollary 1.5(2)
  QuadraticPi.TwoGrid.ratOrNormOne_logRatio_bounds    Corollary 1.5(3)
  QuadraticPi.TwoGrid.log_cubicAlpha_div_log_two_bounds,
  QuadraticPi.TwoGrid.log_cubicAlpha_div_log_abs_bounds   Corollary 1.5(4)
  QuadraticPi.TwoGrid.logRatio_linearForm_bound,
  QuadraticPi.TwoGrid.logRatio_linearForm_bound_real  Corollary 1.5(5)
The numerical examples of Corollary 1.5(2), (3) have their own theorems; the
correspondence tables of Section 15 of the article list all of them and the
intermediate statements. The module QuadraticPi.NAlgAudit prints the main
definitions and statements and the axioms of 42 statements; the expected
answer in each case is
  [propext, Classical.choice, Quot.sound]
The 41 files contain no sorry, admit, axiom or native_decide.
Not formalized: see the paragraph "Not formalized" of Section 15 of the
article (among others, Example 1.3, the identities with artanh in
Corollary 1.5(3), the numerical check of Remark 3.6 and the remarks of
Section 16).

BUILDING
Python 3 and an official Lean installation (elan) are needed.
  1. Obtain the ancillary files of arXiv:2611.30820 and prepare its project as
     described in its anc/REPRODUCTION.txt (with "lake exe cache get" for the
     prebuilt Mathlib, if wanted). Do not run "lake update".
  2. From the directory anc of this article:
       bash tools/build_and_audit.sh BASE
     where BASE is the directory anc/lean of arXiv:2611.30820. The script
     checks the 41 files against ADDITIONS-MANIFEST.json and the files of BASE
     that they import against BASE-CLOSURE.sha256, copies the 41 files into
     BASE/QuadraticPi, builds the 41 modules and writes
     build_and_audit_report.txt (with the audit) in the current directory.
  The same can be done by hand: copy lean/QuadraticPi/*.lean into
  BASE/QuadraticPi and run, in BASE,
       lake build QuadraticPi.NAlgAudit
  which builds the main theorems of both parts and prints the audit.

RECORDED BUILD
  docs/build-reports/build_and_audit_2026-11-27.txt
      rebuild of the 41 files from source, after their build outputs were
      removed (10216 jobs, no errors, no warnings), with the output of
      NAlgAudit, the toolchain and package revisions, aggregate checksums of
      the library of the working copy, and the SHA-256 hashes of the 41 files
      (they agree with ADDITIONS-MANIFEST.json). The working copy contains
      further files that the 41 files do not import; the library files they
      import are those listed in BASE-CLOSURE.sha256.
  docs/build-reports/package_test_2026-11-27.txt
      test of this package as described under BUILDING: a fresh project made
      of the 1849 Lean files of arXiv:2611.30820 and its configuration files
      only (all checked against their published hashes), with Mathlib from
      the prebuilt packages; tools/build_and_audit.sh checked the 41 files and
      the 1255 base files (no failures), built the 41 modules (10216 jobs, no
      errors, no warnings) and printed the audit. TESTDIR stands for the
      temporary directory of the test. The test was made with a build of this
      package that differed only in main.tex and the descriptive files (author
      line, date); the 41 Lean files and the manifests are identical.

LICENCES
The 41 Lean files and the other files of this directory are under the Apache
License 2.0; see LICENSE-ADDED-FILES.txt. The project of arXiv:2611.30820, the
public dependencies and the compiler are obtained separately under their own
licences.


==> anc/docs/build-reports/build_and_audit_2026-11-27.txt <==
== Fri Nov 27 09:10:04 AM EST 2026

==================== lake build: messages for the TwoGrid and NAlg modules
✔ [10176/10216] Built QuadraticPi.TwoGridParameters (5.9s)
✔ [10177/10216] Built QuadraticPi.NAlgSelection (3.1s)
✔ [10178/10216] Built QuadraticPi.NAlgMatrix (3.8s)
✔ [10179/10216] Built QuadraticPi.NAlgArithmetic (4.7s)
✔ [10180/10216] Built QuadraticPi.NAlgParameters (5.0s)
✔ [10181/10216] Built QuadraticPi.TwoGridPairsBasic (9.0s)
✔ [10182/10216] Built QuadraticPi.NAlgCharacters (5.8s)
✔ [10183/10216] Built QuadraticPi.TwoGridDimension (50s)
✔ [10184/10216] Built QuadraticPi.TwoGridBase (9.0s)
✔ [10185/10216] Built QuadraticPi.TwoGridMatrix (3.6s)
✔ [10186/10216] Built QuadraticPi.TwoGridAnalyticSeries (4.3s)
✔ [10187/10216] Built QuadraticPi.TwoGridData (3.0s)
✔ [10188/10216] Built QuadraticPi.TwoGridAnalytic (4.2s)
✔ [10189/10216] Built QuadraticPi.NAlgData (4.4s)
✔ [10190/10216] Built QuadraticPi.TwoGridArithmetic (4.8s)
✔ [10191/10216] Built QuadraticPi.NAlgAnalytic (5.0s)
✔ [10192/10216] Built QuadraticPi.NAlgComparison (3.3s)
✔ [10193/10216] Built QuadraticPi.NAlgDimension (111s)
✔ [10194/10216] Built QuadraticPi.TwoGridTheorem (41s)
✔ [10195/10216] Built QuadraticPi.TwoGridPairs (6.4s)
✔ [10196/10216] Built QuadraticPi.TwoGridGalois (5.6s)
✔ [10197/10216] Built QuadraticPi.NAlgSupply (7.7s)
✔ [10198/10216] Built QuadraticPi.NAlgTarget (4.9s)
✔ [10199/10216] Built QuadraticPi.TwoGridQuadratic (5.4s)
✔ [10200/10216] Built QuadraticPi.TwoGridDegree (6.0s)
✔ [10201/10216] Built QuadraticPi.NAlgGalois (5.2s)
✔ [10202/10216] Built QuadraticPi.TwoGridGolden (5.2s)
✔ [10203/10216] Built QuadraticPi.TwoGridCubicField (5.9s)
✔ [10204/10216] Built QuadraticPi.TwoGridNormOne (5.9s)
✔ [10205/10216] Built QuadraticPi.NAlgHyperplane (6.5s)
✔ [10206/10216] Built QuadraticPi.TwoGridDegreeReal (5.7s)
✔ [10207/10216] Built QuadraticPi.TwoGridLinearForms (5.5s)
✔ [10208/10216] Built QuadraticPi.NAlgConclusion (5.8s)
✔ [10209/10216] Built QuadraticPi.TwoGridCubic (6.6s)
✔ [10210/10216] Built QuadraticPi.TwoGridExamples (8.2s)
✔ [10211/10216] Built QuadraticPi.NAlgEndpoint (153s)
✔ [10212/10216] Built QuadraticPi.NAlgTheorem (4.5s)
✔ [10213/10216] Built QuadraticPi.NAlgDegree (6.4s)
✔ [10214/10216] Built QuadraticPi.NAlgExamples (6.1s)
✔ [10215/10216] Built QuadraticPi.NAlgBridge (5.3s)
ℹ [10216/10216] Built QuadraticPi.NAlgAudit (4.4s)
info: QuadraticPi/NAlgAudit.lean:16:0: def QuadraticPi.NAlg.TupleIndep.{u_1} : {E : Type u_1} →
  [inst : Field E] → [inst_1 : NumberField E] → {n : ℕ} → (Fin n → E) → {z : ℕ} → (Fin z → Gal(E/ℚ)) → Prop :=
fun {E} [Field E] [NumberField E] {n} α {z} s => ∀ (e : Fin z → ℤ), (∀ (i : Fin n), ∏ l, (s l) (α i) ^ e l = 1) → e = 0
info: QuadraticPi/NAlgAudit.lean:17:0: def QuadraticPi.NAlg.MeasureAlg : ℕ → Prop :=
fun n =>
  ∀ (E : Type) [inst : Field E] [inst_1 : NumberField E] [IsGalois ℚ E] (ι : E →+* ℂ) (α : Fin n → E) (a : Fin n → ℝ),
    (∀ (i : Fin n), 0 < a i) →
      (∀ (i : Fin n), ι (α i) = ↑(a i)) →
        QuadraticPi.NLogTarget.NoPowerRelation a →
          ∀ (z : ℕ) (s : Fin z → Gal(E/ℚ)),
            QuadraticPi.NAlg.TupleIndep α s →
              (∀ (z' : ℕ) (s' : Fin z' → Gal(E/ℚ)), QuadraticPi.NAlg.TupleIndep α s' → z' ≤ z) →
                ∀ (ε : ℝ),
                  0 < ε →
                    ∃ C,
                      0 < C ∧
                        ∀ (h : Fin n → ℤ),
                          h ≠ 0 →
                            C * QuadraticPi.NLogTarget.height h ^ (-(↑n - 1 + ↑z) - ε) ≤ |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:18:0: def QuadraticPi.NLogTarget.NoPowerRelation : {n : ℕ} → (Fin n → ℝ) → Prop :=
fun {n} a => ∀ (h : Fin n → ℤ), ∏ i, a i ^ h i = 1 → h = 0
info: QuadraticPi/NAlgAudit.lean:19:0: def QuadraticPi.NLogTarget.height : {n : ℕ} → (Fin n → ℤ) → ℝ :=
fun {n} h => max 1 ↑(Finset.univ.sup fun i => (h i).natAbs)
info: QuadraticPi/NAlgAudit.lean:20:0: QuadraticPi.NAlg.measureAlg_all : ∀ (n : ℕ), 1 ≤ n → QuadraticPi.NAlg.MeasureAlg n
info: QuadraticPi/NAlgAudit.lean:21:0: @QuadraticPi.NAlg.tupleIndep_card_le_finrank : ∀ {E : Type u_1} [inst : Field E] [inst_1 : NumberField E] {n : ℕ}
  (α : Fin n → E),
  (∀ (i : Fin n), α i ≠ 0) →
    ∀ {z : ℕ} (s : Fin z → Gal(E/ℚ)),
      QuadraticPi.NAlg.TupleIndep α s → z ≤ Module.finrank ℚ ↥(QuadraticPi.NAlg.tupleField α)
info: QuadraticPi/NAlgAudit.lean:22:0: @QuadraticPi.NAlg.measureAlg_degree : ∀ {n : ℕ},
  1 ≤ n →
    ∀ (E : Type) [inst : Field E] [inst_1 : NumberField E] [IsGalois ℚ E] (ι : E →+* ℂ) (α : Fin n → E) (a : Fin n → ℝ),
      (∀ (i : Fin n), 0 < a i) →
        (∀ (i : Fin n), ι (α i) = ↑(a i)) →
          QuadraticPi.NLogTarget.NoPowerRelation a →
            ∀ (ε : ℝ),
              0 < ε →
                ∃ C,
                  0 < C ∧
                    ∀ (h : Fin n → ℤ),
                      h ≠ 0 →
                        C *
                            QuadraticPi.NLogTarget.height h ^
                              (-(↑n - 1 + ↑(Module.finrank ℚ ↥(QuadraticPi.NAlg.tupleField α))) - ε) ≤
                          |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:23:0: @QuadraticPi.NAlg.measureAlg_real : ∀ {n : ℕ},
  1 ≤ n →
    ∀ (a : Fin n → ℝ),
      (∀ (i : Fin n), 0 < a i) →
        (∀ (i : Fin n), IsIntegral ℚ (a i)) →
          QuadraticPi.NLogTarget.NoPowerRelation a →
            ∀ (ε : ℝ),
              0 < ε →
                ∃ C,
                  0 < C ∧
                    ∀ (h : Fin n → ℤ),
                      h ≠ 0 →
                        C *
                            QuadraticPi.NLogTarget.height h ^
                              (-(↑n - 1 +
                                    ↑(Module.finrank ℚ ↥(IntermediateField.adjoin ℚ (Set.range fun i => ↑(a i))))) -
                                ε) ≤
                          |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:24:0: @QuadraticPi.NAlg.measureAlg_rat : ∀ {n : ℕ},
  1 ≤ n →
    ∀ (a : Fin n → ℚ),
      (∀ (i : Fin n), 0 < ↑(a i)) →
        (QuadraticPi.NLogTarget.NoPowerRelation fun i => ↑(a i)) →
          ∀ (ε : ℝ),
            0 < ε →
              ∃ C,
                0 < C ∧
                  ∀ (h : Fin n → ℤ),
                    h ≠ 0 → C * QuadraticPi.NLogTarget.height h ^ (-↑n - ε) ≤ |∑ i, ↑(h i) * Real.log ↑(a i)|
info: QuadraticPi/NAlgAudit.lean:25:0: @QuadraticPi.NAlg.measureAlg_of_mem_field : ∀ {n : ℕ},
  1 ≤ n →
    ∀ (K : IntermediateField ℚ ℂ) [FiniteDimensional ℚ ↥K] (a : Fin n → ℝ),
      (∀ (i : Fin n), 0 < a i) →
        (∀ (i : Fin n), ↑(a i) ∈ K) →
          QuadraticPi.NLogTarget.NoPowerRelation a →
            ∀ (ε : ℝ),
              0 < ε →
                ∃ C,
                  0 < C ∧
                    ∀ (h : Fin n → ℤ),
                      h ≠ 0 →
                        C * QuadraticPi.NLogTarget.height h ^ (-(↑n - 1 + ↑(Module.finrank ℚ ↥K)) - ε) ≤
                          |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:26:0: @QuadraticPi.NAlg.measureAlg_quadratic : ∀ {n : ℕ},
  1 ≤ n →
    ∀ (K : IntermediateField ℚ ℂ) [FiniteDimensional ℚ ↥K],
      Module.finrank ℚ ↥K ≤ 2 →
        ∀ (a : Fin n → ℝ),
          (∀ (i : Fin n), 0 < a i) →
            (∀ (i : Fin n), ↑(a i) ∈ K) →
              QuadraticPi.NLogTarget.NoPowerRelation a →
                ∀ (ε : ℝ),
                  0 < ε →
                    ∃ C,
                      0 < C ∧
                        ∀ (h : Fin n → ℤ),
                          h ≠ 0 → C * QuadraticPi.NLogTarget.height h ^ (-(↑n + 1) - ε) ≤ |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:27:0: @QuadraticPi.NAlg.measureAlg_quadUnits : ∀ {n : ℕ},
  1 ≤ n →
    ∀ (a : Fin n → ℝ),
      (∀ (i : Fin n), 0 < a i) →
        (∀ (i : Fin n), (∃ q, a i = ↑q) ∨ ∃ t e, (e = 1 ∨ e = -1) ∧ a i ^ 2 = ↑t * a i - ↑e) →
          QuadraticPi.NLogTarget.NoPowerRelation a →
            ∀ (ε : ℝ),
              0 < ε →
                ∃ C,
                  0 < C ∧
                    ∀ (h : Fin n → ℤ),
                      h ≠ 0 → C * QuadraticPi.NLogTarget.height h ^ (-(2 * ↑n - 1) - ε) ≤ |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:28:0: structure QuadraticPi.NAlg.GaloisModel {n : ℕ} (a : Fin n → ℝ) : Type 1
number of parameters: 2
fields:
  QuadraticPi.NAlg.GaloisModel.E : Type
  QuadraticPi.NAlg.GaloisModel.field : Field self.E
  QuadraticPi.NAlg.GaloisModel.numberField : NumberField self.E
  QuadraticPi.NAlg.GaloisModel.galois : IsGalois ℚ self.E
  QuadraticPi.NAlg.GaloisModel.ι : self.E →+* ℂ
  QuadraticPi.NAlg.GaloisModel.α : Fin n → self.E
  QuadraticPi.NAlg.GaloisModel.map_α : ∀ (i : Fin n), self.ι (self.α i) = ↑(a i)
  QuadraticPi.NAlg.GaloisModel.z : ℕ
  QuadraticPi.NAlg.GaloisModel.s : Fin self.z → Gal(self.E/ℚ)
  QuadraticPi.NAlg.GaloisModel.indep : QuadraticPi.NAlg.TupleIndep self.α self.s
  QuadraticPi.NAlg.GaloisModel.largest : ∀ (z' : ℕ) (s' : Fin z' → Gal(self.E/ℚ)),
      QuadraticPi.NAlg.TupleIndep self.α s' → z' ≤ self.z
constructor:
  QuadraticPi.NAlg.GaloisModel.mk {n : ℕ} {a : Fin n → ℝ} (E : Type) [field : Field E] [numberField : NumberField E]
    [galois : IsGalois ℚ E] (ι : E →+* ℂ) (α : Fin n → E) (map_α : ∀ (i : Fin n), ι (α i) = ↑(a i)) (z : ℕ)
    (s : Fin z → Gal(E/ℚ)) (indep : QuadraticPi.NAlg.TupleIndep α s)
    (largest : ∀ (z' : ℕ) (s' : Fin z' → Gal(E/ℚ)), QuadraticPi.NAlg.TupleIndep α s' → z' ≤ z) :
    QuadraticPi.NAlg.GaloisModel a
info: QuadraticPi/NAlgAudit.lean:29:0: @QuadraticPi.NAlg.measureAlg_model : ∀ {n : ℕ},
  1 ≤ n →
    ∀ {a : Fin n → ℝ} (M : QuadraticPi.NAlg.GaloisModel a),
      (∀ (i : Fin n), 0 < a i) →
        QuadraticPi.NLogTarget.NoPowerRelation a →
          ∀ (ε : ℝ),
            0 < ε →
              ∃ C,
                0 < C ∧
                  ∀ (h : Fin n → ℤ),
                    h ≠ 0 →
                      C * QuadraticPi.NLogTarget.height h ^ (-(↑n - 1 + ↑M.z) - ε) ≤ |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:30:0: @QuadraticPi.NAlg.measureAlg_real_rank : ∀ {n : ℕ},
  1 ≤ n →
    ∀ (a : Fin n → ℝ),
      (∀ (i : Fin n), 0 < a i) →
        (∀ (i : Fin n), IsIntegral ℚ (a i)) →
          QuadraticPi.NLogTarget.NoPowerRelation a →
            ∀ (ε : ℝ),
              0 < ε →
                ∃ M C,
                  0 < C ∧
                    ∀ (h : Fin n → ℤ),
                      h ≠ 0 →
                        C * QuadraticPi.NLogTarget.height h ^ (-(↑n - 1 + ↑M.z) - ε) ≤ |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:31:0: @QuadraticPi.NAlg.twoLog_linearForm_of_measureAlg : ∀ {E : Type} [inst : Field E] [inst_1 : NumberField E]
  [IsGalois ℚ E] (ι : E →+* ℂ) (bE aE : E) (b a : ℝ),
  0 < b →
    0 < a →
      ι bE = ↑b →
        ι aE = ↑a →
          (∀ (u v : ℤ), a ^ u * b ^ v = 1 → u = 0 ∧ v = 0) →
            ∀ {z : ℕ} (s : Fin z → Gal(E/ℚ)),
              QuadraticPi.TwoGrid.ConjIndep bE aE s →
                (∀ (z' : ℕ) (s' : Fin z' → Gal(E/ℚ)), QuadraticPi.TwoGrid.ConjIndep bE aE s' → z' ≤ z) →
                  ∀ {ε : ℝ},
                    0 < ε →
                      ∃ c,
                        0 < c ∧
                          ∀ (p q : ℤ),
                            p ≠ 0 ∨ q ≠ 0 →
                              c * max 1 (max |↑p| |↑q|) ^ (-(↑z + 1 + ε)) ≤ |↑p * Real.log a + ↑q * Real.log b|
info: QuadraticPi/NAlgAudit.lean:32:0: def QuadraticPi.TwoGrid.ConjIndep.{u_1} : {E : Type u_1} →
  [inst : Field E] → [inst_1 : NumberField E] → E → E → {z : ℕ} → (Fin z → Gal(E/ℚ)) → Prop :=
fun {E} [Field E] [NumberField E] bE aE {z} s =>
  ∀ (n : Fin z → ℤ), ∏ l, (s l) bE ^ n l = 1 → ∏ l, (s l) aE ^ n l = 1 → n = 0
info: QuadraticPi/NAlgAudit.lean:33:0: @QuadraticPi.TwoGrid.logRatio_irrationalityExponent_bounds : ∀ {E : Type u_1} [inst : Field E] [inst_1 : NumberField E]
  [IsGalois ℚ E] (ι : E →+* ℂ) (bE aE : E) (b a : ℝ),
  0 < b →
    0 < a →
      ι bE = ↑b →
        ι aE = ↑a →
          (∀ (u v : ℤ), a ^ u * b ^ v = 1 → u = 0 ∧ v = 0) →
            ∀ {z : ℕ} (s : Fin z → Gal(E/ℚ)),
              QuadraticPi.TwoGrid.ConjIndep bE aE s →
                (∀ (z' : ℕ) (s' : Fin z' → Gal(E/ℚ)), QuadraticPi.TwoGrid.ConjIndep bE aE s' → z' ≤ z) →
                  2 ≤ QuadraticPi.irrationalityExponent (Real.log a / Real.log b) ∧
                    QuadraticPi.irrationalityExponent (Real.log a / Real.log b) ≤ ↑z + 2
info: QuadraticPi/NAlgAudit.lean:34:0: @QuadraticPi.TwoGrid.centerSupply_irrationalityExponent_bounds : ∀ {E : Type u_1} [inst : Field E]
  [inst_1 : NumberField E] (xi : ℝ),
  Irrational xi →
    ∀ (t s : ℕ),
      0 < s →
        s ≤ t + 2 →
          QuadraticPi.TwoGrid.CenterSupply E xi (t + s) t →
            2 ≤ QuadraticPi.irrationalityExponent xi ∧ QuadraticPi.irrationalityExponent xi ≤ 1 + (↑t + 2) / ↑s
info: QuadraticPi/NAlgAudit.lean:35:0: @QuadraticPi.TwoGrid.logRatio_linearForm_bound : ∀ {E : Type u_1} [inst : Field E] [inst_1 : NumberField E]
  [IsGalois ℚ E] (ι : E →+* ℂ) (bE aE : E) (b a : ℝ),
  0 < b →
    0 < a →
      ι bE = ↑b →
        ι aE = ↑a →
          (∀ (u v : ℤ), a ^ u * b ^ v = 1 → u = 0 ∧ v = 0) →
            ∀ {z : ℕ} (s : Fin z → Gal(E/ℚ)),
              QuadraticPi.TwoGrid.ConjIndep bE aE s →
                (∀ (z' : ℕ) (s' : Fin z' → Gal(E/ℚ)), QuadraticPi.TwoGrid.ConjIndep bE aE s' → z' ≤ z) →
                  ∀ {ε : ℝ},
                    0 < ε →
                      ∃ c,
                        0 < c ∧
                          ∀ (p q : ℤ),
                            p ≠ 0 ∨ q ≠ 0 →
                              c * max 1 (max |↑p| |↑q|) ^ (-(↑z + 1 + ε)) ≤ |↑p * Real.log a + ↑q * Real.log b|
info: QuadraticPi/NAlgAudit.lean:39:0: 'QuadraticPi.NAlg.measureAlg_all' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:40:0: 'QuadraticPi.NAlg.measureAlg_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:41:0: 'QuadraticPi.NAlg.measureAlg_one' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:42:0: 'QuadraticPi.NAlg.tupleIndep_card_le_finrank' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:43:0: 'QuadraticPi.NAlg.measureAlg_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:44:0: 'QuadraticPi.NAlg.measureAlg_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:45:0: 'QuadraticPi.NAlg.measureAlg_rat' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:46:0: 'QuadraticPi.NAlg.measureAlg_of_mem_field' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:47:0: 'QuadraticPi.NAlg.measureAlg_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:48:0: 'QuadraticPi.NAlg.measureAlg_quadUnits' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:49:0: 'QuadraticPi.NAlg.measureAlg_succ_of_bounded' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:50:0: 'QuadraticPi.NAlg.measureAlg_succ_of_no_supply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:51:0: 'QuadraticPi.NAlg.hyperplaneBounded_alg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:52:0: 'QuadraticPi.NAlg.no_supply_alg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:53:0: 'QuadraticPi.NAlg.exists_tupleFamily' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:54:0: 'QuadraticPi.NAlg.TupleFamily.exists_logs' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:55:0: 'QuadraticPi.NAlg.TupleFamily.exists_hyperplanes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:56:0: 'QuadraticPi.NAlg.cofinal_field_alg_minors' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:57:0: 'QuadraticPi.NAlg.algSelectedMinor_arithmetic_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:58:0: 'QuadraticPi.NAlg.NAlgData.actualMinor_norm_upper_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:59:0: 'QuadraticPi.NAlg.NAlgData.cofinal_alg_field_minors_inconsistent' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
info: QuadraticPi/NAlgAudit.lean:60:0: 'QuadraticPi.NAlg.exists_nalg_parameters' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:61:0: 'QuadraticPi.NAlg.exists_nalg_baseData' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:62:0: 'QuadraticPi.NAlg.tupleIndep_card_le_of_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:66:0: 'QuadraticPi.NAlg.exists_galoisModel' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:67:0: 'QuadraticPi.NAlg.measureAlg_model' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:68:0: 'QuadraticPi.NAlg.measureAlg_real_rank' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:69:0: 'QuadraticPi.NAlg.GaloisModel.rank_le_finrank' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:70:0: 'QuadraticPi.NAlg.twoLog_linearForm_of_measureAlg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:74:0: 'QuadraticPi.TwoGrid.centerSupply_irrationalityExponent_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
info: QuadraticPi/NAlgAudit.lean:75:0: 'QuadraticPi.TwoGrid.logRatio_irrationalityExponent_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:76:0: 'QuadraticPi.TwoGrid.logRatio_degree_bounds_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:77:0: 'QuadraticPi.TwoGrid.logRatio_linearForm_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:78:0: 'QuadraticPi.TwoGrid.logRatio_linearForm_bound_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:79:0: 'QuadraticPi.TwoGrid.quadratic_logRatio_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:80:0: 'QuadraticPi.TwoGrid.quadratic_normSigns_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:81:0: 'QuadraticPi.TwoGrid.ratOrNormOne_logRatio_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:82:0: 'QuadraticPi.TwoGrid.log_two_div_log_goldenRatio_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:83:0: 'QuadraticPi.TwoGrid.log_one_add_sqrt_two_div_log_goldenRatio_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
info: QuadraticPi/NAlgAudit.lean:84:0: 'QuadraticPi.TwoGrid.log_two_add_sqrt_three_div_log_one_add_sqrt_two_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
info: QuadraticPi/NAlgAudit.lean:85:0: 'QuadraticPi.TwoGrid.log_cubicAlpha_div_log_two_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:86:0: 'QuadraticPi.TwoGrid.log_cubicAlpha_div_log_abs_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
Build completed successfully (10216 jobs).

real	5m40.534s
user	9m42.507s
sys	0m59.099s

==================== errors (with context)

==================== files
TwoGrid files: 21, lines: 5524; sorry/admit/native_decide occurrences: 0; axiom declarations: 0
NAlg files: 20, lines: 5048; sorry/admit/native_decide occurrences: 0; axiom declarations: 0

==================== axioms
'QuadraticPi.NAlg.measureAlg_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'QuadraticPi.NAlg.measureAlg_model' depends on axioms: [propext, Classical.choice, Quot.sound]
'QuadraticPi.NAlg.measureAlg_real_rank' depends on axioms: [propext, Classical.choice, Quot.sound]
'QuadraticPi.NAlg.twoLog_linearForm_of_measureAlg' depends on axioms: [propext, Classical.choice, Quot.sound]

==================== toolchain and manifest
lean-toolchain: leanprover/lean4:v4.34.1
Lean (version 4.34.1, x86_64-unknown-linux-gnu, commit 5045d0056413266e57c625dcd7c365b10e377c52, Release)
Lake version 5.0.0-src+5045d00 (Lean version 4.34.1)
"rev": "d13f23b723b8a846827a245b89c10fc7d3f11612",	"name": "mathlib",	"inputRev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
"rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",	"name": "plausible",	"inputRev": "main",
"rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",	"name": "LeanSearchClient",	"inputRev": "main",
"rev": "e928b72544873815af278d38681b31c0293588e3",	"name": "importGraph",	"inputRev": "main",
"rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",	"name": "proofwidgets",	"inputRev": "main",
"rev": "355695d523e41d0554926416cba2a2b3544fbbc9",	"name": "aesop",	"inputRev": "master",
"rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",	"name": "Qq",	"inputRev": "master",
"rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",	"name": "batteries",	"inputRev": "main",
"rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",	"name": "Cli",	"inputRev": "v4.34.0",
"name": "quadraticPiPilot",		
project git revision: none

==================== library checksums (aggregate over sorted relative paths)
QuadraticPi library files (without TwoGrid*, NAlg*): 962, aggregate sha256: 395b60a342845a4e833ea29ae396d4db0406335664c07465512d65a270e253fa
OAI files: 842, aggregate sha256: 5c97bd82bc215a8e158a23ddba137be1c66ee37980ec90c3c85a6e6aed123747
8ebcec238d8741b2abd213014a38b83de84875c7688bffc1b740347722b54e55  QuadraticPi/TwoLogInterpolation.lean
2b36293f65fbca2a8463781a468262aa729ae90650924d957e092419d926f523  QuadraticPi/NLogInterpolation.lean
f3aacfd4726572f7e02e955e8c84a69f9f74f1155576a45de28835f2502b6fba  QuadraticPi/CLogUniformInterpolation.lean
de2fd63866fe786fc458d4253c06b4a4ad2989636e73f22110dc400f06a5ff6d  QuadraticPi/CofinalComparison.lean
7f15ea30e40fe69108173f3ac1336d5f4012a9c1175e3849fff8aeb4f66926a8  QuadraticPi/ExponentConclusion.lean
5c03bd66c62e2190bf71ed57341227331f1e082b9a880be3933692dacc46ebea  QuadraticPi/QuadraticNormOneLogRatioTheorem.lean
references to LogGridParameters in TwoGrid/NAlg files: 0
total build jobs: [10216/10216]

==================== sha256
f30a8c1f28699916691116b45b18638315f8dafaed68ab38da6f6e8bf037f3c4  QuadraticPi/TwoGridAnalytic.lean
305b9178d0bb29fc2e23e7ea73d09ab798591c35ea29cf0b299a8b2ed55b90b0  QuadraticPi/TwoGridAnalyticSeries.lean
c0c425113d889d9305b0ce47f60328d6a144763b5588731e7a60d433363b9e1f  QuadraticPi/TwoGridArithmetic.lean
17ed19b821f645b689b05e17945ed6a3f0d500aa323bb4e449bb57ca0d0d625c  QuadraticPi/TwoGridBase.lean
cee2c345d236062e86392d9d69e87d5012721366ddc0717e69942c1a2fc9ccc6  QuadraticPi/TwoGridCubicField.lean
3f394197e695a6cc9676be7d44876bd626d72242b865f3159c1d82c244aa4ff5  QuadraticPi/TwoGridCubic.lean
4e2aaed543c31f9fd88891cc54c6844937aa28f3c0f3959048abe8ad4d680647  QuadraticPi/TwoGridData.lean
281e0cfa881337de89f0c3601f45a8f9562f166fa5f9f3abc26b67f7e9f98646  QuadraticPi/TwoGridDegree.lean
d56cf929bcb45874041012b7400533251de9cf5e993ea1e67721127d6f48981a  QuadraticPi/TwoGridDegreeReal.lean
ed40777568170cb1c71cbe7a8a29cb0b92b66d44d559924a156e5ed6fa05c79a  QuadraticPi/TwoGridDimension.lean
9da25d1389b6eb05ab11a98ae96b4d51108be2a4c96107820761d42937ca9dd8  QuadraticPi/TwoGridExamples.lean
b115c1b3b6dc2e9c1b4e0317d10fde86b83fdb2c0b0dac24c4457d87b46059db  QuadraticPi/TwoGridGalois.lean
1b8d44108ce03a3fb2d8c037ba93d37340420442b694bfe5c330a3d622675603  QuadraticPi/TwoGridGolden.lean
4ecaf4b532dead4ea03262068edc28e124dc8565754274627b7f9173b6cc2d1b  QuadraticPi/TwoGridLinearForms.lean
38f01dd4bbff2e034e58826ed91df1bf25bbbd848dda1e57478b33b12b686bb4  QuadraticPi/TwoGridMatrix.lean
c21249a54512e20ebffe6c09fd1d1db34361fa8239589c5a0e061fbd12ae0709  QuadraticPi/TwoGridNormOne.lean
38ecd4fab1a3ba19fdda5922d31acc577bd35935885c6594111c64c437f8669f  QuadraticPi/TwoGridPairsBasic.lean
8c697d635c1cb11731e02f2295d1a906f11884454bc40ed439db1d6088d005b9  QuadraticPi/TwoGridPairs.lean
b82660928fcb6bf799dfd5cf2777d079044b552fc1d06cff7d1f1d717ede8623  QuadraticPi/TwoGridParameters.lean
6b82d995e80c6e926a04d56f085b6a81b3d5cde3ca64ac176f07b8d7b32a8358  QuadraticPi/TwoGridQuadratic.lean
0a8d703244e6e6cb66ae99238a605bfe724bcbcdf06e3cc41e02a385d0df523b  QuadraticPi/TwoGridTheorem.lean
e01a273adfa4526a30d1c5560aea7951608eae1e9865fdbe758efd3c22cfa0e3  QuadraticPi/NAlgAnalytic.lean
f25a82ffdd8b0e662ada810245ba476b2d729a60f99548d4d9649764033bb478  QuadraticPi/NAlgArithmetic.lean
2723573c3585535326c2c6a549496a115733e323d8ccf7438dccd127f6c5cea8  QuadraticPi/NAlgAudit.lean
7922411bcc5ea9eda0a662e26b20841a52ca9aa45f2da092a49176aea4e1f8c8  QuadraticPi/NAlgBridge.lean
bd80a0076a3693607bd8d1a66bef5f6fcedea837d940407eeef58fdc34996b2f  QuadraticPi/NAlgCharacters.lean
38d7a6c81fecc47fc7155fa39db5f2bc47d3630b93248bbfcaa3dea861d16d52  QuadraticPi/NAlgComparison.lean
8f1891fb80b98e1965459cf2a687a24deaec301807666ba8555be4367ef14103  QuadraticPi/NAlgConclusion.lean
39a848129fe4c7e98c6d5f5845c1485f45d41af6bf27d469f676c7b3de670f8d  QuadraticPi/NAlgData.lean
179c7704ae0aefb47c1c77d54b9cd525aee427838f01884d2de3d4a640aad44c  QuadraticPi/NAlgDegree.lean
7afe8d77db65b5532c4e85ec0363d3580f1928431987bf4fcbf021707e5d85bf  QuadraticPi/NAlgDimension.lean
cc60e656ce45c3c91212a558f5367498c702b7503f141c3ae973a68442e74f62  QuadraticPi/NAlgEndpoint.lean
fcee4de56dc3830ffa15559d857a02fec79cb31b1b137b6f6dd9961f63af5a3b  QuadraticPi/NAlgExamples.lean
9d55afbfe226e522f97745bfcccbdf84c5b333aa3bbb57831429971feb90f92d  QuadraticPi/NAlgGalois.lean
cab96eedb3c137ecdd7147702e14c05c0bf4b21548d2de8c1f3d4df3c7b4a55d  QuadraticPi/NAlgHyperplane.lean
004125595c1dc822168a31b57e7ce334fbcfb543c2ae3dbb69e81c866aed3b16  QuadraticPi/NAlgMatrix.lean
562b8f7efedeafcac09975d1d1f84abba235faeb4aea2b5dbe976a94863b01b0  QuadraticPi/NAlgParameters.lean
2ff759d7d7e4805f5b4750b8e8f4ea07fd4e7e1a4c10a46efa8b26fe55bafb38  QuadraticPi/NAlgSelection.lean
f2024803a0d6aa3448827e5edeefe385faacdc33d3f262d350d18aa3208be275  QuadraticPi/NAlgSupply.lean
8a7614b9e312377e9dac1139846869ab2f06581cdf5fdc292e7609490df774f6  QuadraticPi/NAlgTarget.lean
0b4d9ea20d8bfdc7a2d3c3db885c2b6e735df6ba317d8dd5b4324f9ba1303d99  QuadraticPi/NAlgTheorem.lean

==================== summary
3124:Build completed successfully (10216 jobs).

real	5m40.534s
user	9m42.507s
sys	0m59.099s


==> anc/docs/build-reports/package_test_2026-11-27.txt <==
== Fri Nov 27 09:18:04 AM EST 2026
== package: 376da49a9fb7e811db417b6c856ac70407f25a463d678ffa332f629deeba0f4d  (246288 bytes)
package unpacked: 49 files

==================== Lean files of arXiv:2611.30820 in the working copy
listed: 1852; differing or missing: 0
files of BASE-CLOSURE.sha256 (those imported by the 41 files): differing or missing: 0
fresh project: 1849 Lean files; TwoGrid/NAlg files before the copy: 0

==================== tools/build_and_audit.sh of the package
wrote TESTDIR/pkg/anc/build_and_audit_report.txt
==================== summary
Build completed successfully (10216 jobs).

real	9m26.122s
user	100m59.091s
sys	18m49.250s

real	9m28.828s
user	101m1.090s
sys	18m49.895s

==================== report written by the package script
== Fri Nov 27 09:18:17 AM EST 2026

==================== the 41 added files
added files checked: 41; failures: 0

==================== the files of arXiv:2611.30820 used by them
base files checked: 1255; failures: 0

==================== forbidden words in the added files (expected: none)
(end of list)
== lean: Lean (version 4.34.1, x86_64-unknown-linux-gnu, commit 5045d0056413266e57c625dcd7c365b10e377c52, Release)
== targets: QuadraticPi.NAlgAnalytic QuadraticPi.NAlgArithmetic QuadraticPi.NAlgAudit QuadraticPi.NAlgBridge QuadraticPi.NAlgCharacters QuadraticPi.NAlgComparison QuadraticPi.NAlgConclusion QuadraticPi.NAlgData QuadraticPi.NAlgDegree QuadraticPi.NAlgDimension QuadraticPi.NAlgEndpoint QuadraticPi.NAlgExamples QuadraticPi.NAlgGalois QuadraticPi.NAlgHyperplane QuadraticPi.NAlgMatrix QuadraticPi.NAlgParameters QuadraticPi.NAlgSelection QuadraticPi.NAlgSupply QuadraticPi.NAlgTarget QuadraticPi.NAlgTheorem QuadraticPi.TwoGridAnalytic QuadraticPi.TwoGridAnalyticSeries QuadraticPi.TwoGridArithmetic QuadraticPi.TwoGridBase QuadraticPi.TwoGridCubicField QuadraticPi.TwoGridCubic QuadraticPi.TwoGridData QuadraticPi.TwoGridDegree QuadraticPi.TwoGridDegreeReal QuadraticPi.TwoGridDimension QuadraticPi.TwoGridExamples QuadraticPi.TwoGridGalois QuadraticPi.TwoGridGolden QuadraticPi.TwoGridLinearForms QuadraticPi.TwoGridMatrix QuadraticPi.TwoGridNormOne QuadraticPi.TwoGridPairsBasic QuadraticPi.TwoGridPairs QuadraticPi.TwoGridParameters QuadraticPi.TwoGridQuadratic QuadraticPi.TwoGridTheorem 

==================== messages of the added modules
✔ [9215/10216] Built QuadraticPi.TwoGridParameters (7.1s)
✔ [9268/10216] Built QuadraticPi.TwoGridPairsBasic (11s)
✔ [9278/10216] Built QuadraticPi.NAlgParameters (6.9s)
✔ [9605/10216] Built QuadraticPi.TwoGridDimension (57s)
✔ [9658/10216] Built QuadraticPi.TwoGridBase (10s)
✔ [10060/10216] Built QuadraticPi.NAlgDimension (120s)
✔ [10085/10216] Built QuadraticPi.TwoGridMatrix (3.5s)
✔ [10087/10216] Built QuadraticPi.TwoGridAnalyticSeries (4.1s)
✔ [10090/10216] Built QuadraticPi.TwoGridData (3.9s)
✔ [10093/10216] Built QuadraticPi.TwoGridAnalytic (4.1s)
✔ [10098/10216] Built QuadraticPi.TwoGridArithmetic (4.7s)
✔ [10122/10216] Built QuadraticPi.TwoGridTheorem (41s)
✔ [10125/10216] Built QuadraticPi.TwoGridPairs (6.6s)
✔ [10127/10216] Built QuadraticPi.TwoGridGalois (5.6s)
✔ [10131/10216] Built QuadraticPi.TwoGridQuadratic (5.5s)
✔ [10132/10216] Built QuadraticPi.TwoGridDegree (6.2s)
✔ [10139/10216] Built QuadraticPi.TwoGridGolden (5.5s)
✔ [10140/10216] Built QuadraticPi.TwoGridNormOne (5.0s)
✔ [10141/10216] Built QuadraticPi.TwoGridCubicField (5.0s)
✔ [10142/10216] Built QuadraticPi.TwoGridDegreeReal (5.9s)
✔ [10146/10216] Built QuadraticPi.NAlgTarget (5.3s)
✔ [10148/10216] Built QuadraticPi.TwoGridLinearForms (5.7s)
✔ [10149/10216] Built QuadraticPi.TwoGridCubic (6.7s)
✔ [10152/10216] Built QuadraticPi.TwoGridExamples (8.5s)
✔ [10160/10216] Built QuadraticPi.NAlgCharacters (6.2s)
✔ [10165/10216] Built QuadraticPi.NAlgSelection (3.3s)
✔ [10173/10216] Built QuadraticPi.NAlgMatrix (3.6s)
✔ [10176/10216] Built QuadraticPi.NAlgSupply (8.1s)
✔ [10177/10216] Built QuadraticPi.NAlgHyperplane (6.7s)
✔ [10179/10216] Built QuadraticPi.NAlgArithmetic (4.6s)
✔ [10180/10216] Built QuadraticPi.NAlgGalois (5.3s)
✔ [10181/10216] Built QuadraticPi.NAlgConclusion (5.9s)
✔ [10184/10216] Built QuadraticPi.NAlgData (4.2s)
✔ [10186/10216] Built QuadraticPi.NAlgAnalytic (4.9s)
✔ [10188/10216] Built QuadraticPi.NAlgComparison (3.1s)
✔ [10211/10216] Built QuadraticPi.NAlgEndpoint (153s)
✔ [10212/10216] Built QuadraticPi.NAlgTheorem (4.3s)
✔ [10213/10216] Built QuadraticPi.NAlgDegree (6.5s)
✔ [10214/10216] Built QuadraticPi.NAlgExamples (5.9s)
✔ [10215/10216] Built QuadraticPi.NAlgBridge (5.1s)
ℹ [10216/10216] Built QuadraticPi.NAlgAudit (4.3s)
info: QuadraticPi/NAlgAudit.lean:16:0: def QuadraticPi.NAlg.TupleIndep.{u_1} : {E : Type u_1} →
  [inst : Field E] → [inst_1 : NumberField E] → {n : ℕ} → (Fin n → E) → {z : ℕ} → (Fin z → Gal(E/ℚ)) → Prop :=
fun {E} [Field E] [NumberField E] {n} α {z} s => ∀ (e : Fin z → ℤ), (∀ (i : Fin n), ∏ l, (s l) (α i) ^ e l = 1) → e = 0
info: QuadraticPi/NAlgAudit.lean:17:0: def QuadraticPi.NAlg.MeasureAlg : ℕ → Prop :=
fun n =>
  ∀ (E : Type) [inst : Field E] [inst_1 : NumberField E] [IsGalois ℚ E] (ι : E →+* ℂ) (α : Fin n → E) (a : Fin n → ℝ),
    (∀ (i : Fin n), 0 < a i) →
      (∀ (i : Fin n), ι (α i) = ↑(a i)) →
        QuadraticPi.NLogTarget.NoPowerRelation a →
          ∀ (z : ℕ) (s : Fin z → Gal(E/ℚ)),
            QuadraticPi.NAlg.TupleIndep α s →
              (∀ (z' : ℕ) (s' : Fin z' → Gal(E/ℚ)), QuadraticPi.NAlg.TupleIndep α s' → z' ≤ z) →
                ∀ (ε : ℝ),
                  0 < ε →
                    ∃ C,
                      0 < C ∧
                        ∀ (h : Fin n → ℤ),
                          h ≠ 0 →
                            C * QuadraticPi.NLogTarget.height h ^ (-(↑n - 1 + ↑z) - ε) ≤ |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:18:0: def QuadraticPi.NLogTarget.NoPowerRelation : {n : ℕ} → (Fin n → ℝ) → Prop :=
fun {n} a => ∀ (h : Fin n → ℤ), ∏ i, a i ^ h i = 1 → h = 0
info: QuadraticPi/NAlgAudit.lean:19:0: def QuadraticPi.NLogTarget.height : {n : ℕ} → (Fin n → ℤ) → ℝ :=
fun {n} h => max 1 ↑(Finset.univ.sup fun i => (h i).natAbs)
info: QuadraticPi/NAlgAudit.lean:20:0: QuadraticPi.NAlg.measureAlg_all : ∀ (n : ℕ), 1 ≤ n → QuadraticPi.NAlg.MeasureAlg n
info: QuadraticPi/NAlgAudit.lean:21:0: @QuadraticPi.NAlg.tupleIndep_card_le_finrank : ∀ {E : Type u_1} [inst : Field E] [inst_1 : NumberField E] {n : ℕ}
  (α : Fin n → E),
  (∀ (i : Fin n), α i ≠ 0) →
    ∀ {z : ℕ} (s : Fin z → Gal(E/ℚ)),
      QuadraticPi.NAlg.TupleIndep α s → z ≤ Module.finrank ℚ ↥(QuadraticPi.NAlg.tupleField α)
info: QuadraticPi/NAlgAudit.lean:22:0: @QuadraticPi.NAlg.measureAlg_degree : ∀ {n : ℕ},
  1 ≤ n →
    ∀ (E : Type) [inst : Field E] [inst_1 : NumberField E] [IsGalois ℚ E] (ι : E →+* ℂ) (α : Fin n → E) (a : Fin n → ℝ),
      (∀ (i : Fin n), 0 < a i) →
        (∀ (i : Fin n), ι (α i) = ↑(a i)) →
          QuadraticPi.NLogTarget.NoPowerRelation a →
            ∀ (ε : ℝ),
              0 < ε →
                ∃ C,
                  0 < C ∧
                    ∀ (h : Fin n → ℤ),
                      h ≠ 0 →
                        C *
                            QuadraticPi.NLogTarget.height h ^
                              (-(↑n - 1 + ↑(Module.finrank ℚ ↥(QuadraticPi.NAlg.tupleField α))) - ε) ≤
                          |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:23:0: @QuadraticPi.NAlg.measureAlg_real : ∀ {n : ℕ},
  1 ≤ n →
    ∀ (a : Fin n → ℝ),
      (∀ (i : Fin n), 0 < a i) →
        (∀ (i : Fin n), IsIntegral ℚ (a i)) →
          QuadraticPi.NLogTarget.NoPowerRelation a →
            ∀ (ε : ℝ),
              0 < ε →
                ∃ C,
                  0 < C ∧
                    ∀ (h : Fin n → ℤ),
                      h ≠ 0 →
                        C *
                            QuadraticPi.NLogTarget.height h ^
                              (-(↑n - 1 +
                                    ↑(Module.finrank ℚ ↥(IntermediateField.adjoin ℚ (Set.range fun i => ↑(a i))))) -
                                ε) ≤
                          |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:24:0: @QuadraticPi.NAlg.measureAlg_rat : ∀ {n : ℕ},
  1 ≤ n →
    ∀ (a : Fin n → ℚ),
      (∀ (i : Fin n), 0 < ↑(a i)) →
        (QuadraticPi.NLogTarget.NoPowerRelation fun i => ↑(a i)) →
          ∀ (ε : ℝ),
            0 < ε →
              ∃ C,
                0 < C ∧
                  ∀ (h : Fin n → ℤ),
                    h ≠ 0 → C * QuadraticPi.NLogTarget.height h ^ (-↑n - ε) ≤ |∑ i, ↑(h i) * Real.log ↑(a i)|
info: QuadraticPi/NAlgAudit.lean:25:0: @QuadraticPi.NAlg.measureAlg_of_mem_field : ∀ {n : ℕ},
  1 ≤ n →
    ∀ (K : IntermediateField ℚ ℂ) [FiniteDimensional ℚ ↥K] (a : Fin n → ℝ),
      (∀ (i : Fin n), 0 < a i) →
        (∀ (i : Fin n), ↑(a i) ∈ K) →
          QuadraticPi.NLogTarget.NoPowerRelation a →
            ∀ (ε : ℝ),
              0 < ε →
                ∃ C,
                  0 < C ∧
                    ∀ (h : Fin n → ℤ),
                      h ≠ 0 →
                        C * QuadraticPi.NLogTarget.height h ^ (-(↑n - 1 + ↑(Module.finrank ℚ ↥K)) - ε) ≤
                          |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:26:0: @QuadraticPi.NAlg.measureAlg_quadratic : ∀ {n : ℕ},
  1 ≤ n →
    ∀ (K : IntermediateField ℚ ℂ) [FiniteDimensional ℚ ↥K],
      Module.finrank ℚ ↥K ≤ 2 →
        ∀ (a : Fin n → ℝ),
          (∀ (i : Fin n), 0 < a i) →
            (∀ (i : Fin n), ↑(a i) ∈ K) →
              QuadraticPi.NLogTarget.NoPowerRelation a →
                ∀ (ε : ℝ),
                  0 < ε →
                    ∃ C,
                      0 < C ∧
                        ∀ (h : Fin n → ℤ),
                          h ≠ 0 → C * QuadraticPi.NLogTarget.height h ^ (-(↑n + 1) - ε) ≤ |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:27:0: @QuadraticPi.NAlg.measureAlg_quadUnits : ∀ {n : ℕ},
  1 ≤ n →
    ∀ (a : Fin n → ℝ),
      (∀ (i : Fin n), 0 < a i) →
        (∀ (i : Fin n), (∃ q, a i = ↑q) ∨ ∃ t e, (e = 1 ∨ e = -1) ∧ a i ^ 2 = ↑t * a i - ↑e) →
          QuadraticPi.NLogTarget.NoPowerRelation a →
            ∀ (ε : ℝ),
              0 < ε →
                ∃ C,
                  0 < C ∧
                    ∀ (h : Fin n → ℤ),
                      h ≠ 0 → C * QuadraticPi.NLogTarget.height h ^ (-(2 * ↑n - 1) - ε) ≤ |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:28:0: structure QuadraticPi.NAlg.GaloisModel {n : ℕ} (a : Fin n → ℝ) : Type 1
number of parameters: 2
fields:
  QuadraticPi.NAlg.GaloisModel.E : Type
  QuadraticPi.NAlg.GaloisModel.field : Field self.E
  QuadraticPi.NAlg.GaloisModel.numberField : NumberField self.E
  QuadraticPi.NAlg.GaloisModel.galois : IsGalois ℚ self.E
  QuadraticPi.NAlg.GaloisModel.ι : self.E →+* ℂ
  QuadraticPi.NAlg.GaloisModel.α : Fin n → self.E
  QuadraticPi.NAlg.GaloisModel.map_α : ∀ (i : Fin n), self.ι (self.α i) = ↑(a i)
  QuadraticPi.NAlg.GaloisModel.z : ℕ
  QuadraticPi.NAlg.GaloisModel.s : Fin self.z → Gal(self.E/ℚ)
  QuadraticPi.NAlg.GaloisModel.indep : QuadraticPi.NAlg.TupleIndep self.α self.s
  QuadraticPi.NAlg.GaloisModel.largest : ∀ (z' : ℕ) (s' : Fin z' → Gal(self.E/ℚ)),
      QuadraticPi.NAlg.TupleIndep self.α s' → z' ≤ self.z
constructor:
  QuadraticPi.NAlg.GaloisModel.mk {n : ℕ} {a : Fin n → ℝ} (E : Type) [field : Field E] [numberField : NumberField E]
    [galois : IsGalois ℚ E] (ι : E →+* ℂ) (α : Fin n → E) (map_α : ∀ (i : Fin n), ι (α i) = ↑(a i)) (z : ℕ)
    (s : Fin z → Gal(E/ℚ)) (indep : QuadraticPi.NAlg.TupleIndep α s)
    (largest : ∀ (z' : ℕ) (s' : Fin z' → Gal(E/ℚ)), QuadraticPi.NAlg.TupleIndep α s' → z' ≤ z) :
    QuadraticPi.NAlg.GaloisModel a
info: QuadraticPi/NAlgAudit.lean:29:0: @QuadraticPi.NAlg.measureAlg_model : ∀ {n : ℕ},
  1 ≤ n →
    ∀ {a : Fin n → ℝ} (M : QuadraticPi.NAlg.GaloisModel a),
      (∀ (i : Fin n), 0 < a i) →
        QuadraticPi.NLogTarget.NoPowerRelation a →
          ∀ (ε : ℝ),
            0 < ε →
              ∃ C,
                0 < C ∧
                  ∀ (h : Fin n → ℤ),
                    h ≠ 0 →
                      C * QuadraticPi.NLogTarget.height h ^ (-(↑n - 1 + ↑M.z) - ε) ≤ |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:30:0: @QuadraticPi.NAlg.measureAlg_real_rank : ∀ {n : ℕ},
  1 ≤ n →
    ∀ (a : Fin n → ℝ),
      (∀ (i : Fin n), 0 < a i) →
        (∀ (i : Fin n), IsIntegral ℚ (a i)) →
          QuadraticPi.NLogTarget.NoPowerRelation a →
            ∀ (ε : ℝ),
              0 < ε →
                ∃ M C,
                  0 < C ∧
                    ∀ (h : Fin n → ℤ),
                      h ≠ 0 →
                        C * QuadraticPi.NLogTarget.height h ^ (-(↑n - 1 + ↑M.z) - ε) ≤ |∑ i, ↑(h i) * Real.log (a i)|
info: QuadraticPi/NAlgAudit.lean:31:0: @QuadraticPi.NAlg.twoLog_linearForm_of_measureAlg : ∀ {E : Type} [inst : Field E] [inst_1 : NumberField E]
  [IsGalois ℚ E] (ι : E →+* ℂ) (bE aE : E) (b a : ℝ),
  0 < b →
    0 < a →
      ι bE = ↑b →
        ι aE = ↑a →
          (∀ (u v : ℤ), a ^ u * b ^ v = 1 → u = 0 ∧ v = 0) →
            ∀ {z : ℕ} (s : Fin z → Gal(E/ℚ)),
              QuadraticPi.TwoGrid.ConjIndep bE aE s →
                (∀ (z' : ℕ) (s' : Fin z' → Gal(E/ℚ)), QuadraticPi.TwoGrid.ConjIndep bE aE s' → z' ≤ z) →
                  ∀ {ε : ℝ},
                    0 < ε →
                      ∃ c,
                        0 < c ∧
                          ∀ (p q : ℤ),
                            p ≠ 0 ∨ q ≠ 0 →
                              c * max 1 (max |↑p| |↑q|) ^ (-(↑z + 1 + ε)) ≤ |↑p * Real.log a + ↑q * Real.log b|
info: QuadraticPi/NAlgAudit.lean:32:0: def QuadraticPi.TwoGrid.ConjIndep.{u_1} : {E : Type u_1} →
  [inst : Field E] → [inst_1 : NumberField E] → E → E → {z : ℕ} → (Fin z → Gal(E/ℚ)) → Prop :=
fun {E} [Field E] [NumberField E] bE aE {z} s =>
  ∀ (n : Fin z → ℤ), ∏ l, (s l) bE ^ n l = 1 → ∏ l, (s l) aE ^ n l = 1 → n = 0
info: QuadraticPi/NAlgAudit.lean:33:0: @QuadraticPi.TwoGrid.logRatio_irrationalityExponent_bounds : ∀ {E : Type u_1} [inst : Field E] [inst_1 : NumberField E]
  [IsGalois ℚ E] (ι : E →+* ℂ) (bE aE : E) (b a : ℝ),
  0 < b →
    0 < a →
      ι bE = ↑b →
        ι aE = ↑a →
          (∀ (u v : ℤ), a ^ u * b ^ v = 1 → u = 0 ∧ v = 0) →
            ∀ {z : ℕ} (s : Fin z → Gal(E/ℚ)),
              QuadraticPi.TwoGrid.ConjIndep bE aE s →
                (∀ (z' : ℕ) (s' : Fin z' → Gal(E/ℚ)), QuadraticPi.TwoGrid.ConjIndep bE aE s' → z' ≤ z) →
                  2 ≤ QuadraticPi.irrationalityExponent (Real.log a / Real.log b) ∧
                    QuadraticPi.irrationalityExponent (Real.log a / Real.log b) ≤ ↑z + 2
info: QuadraticPi/NAlgAudit.lean:34:0: @QuadraticPi.TwoGrid.centerSupply_irrationalityExponent_bounds : ∀ {E : Type u_1} [inst : Field E]
  [inst_1 : NumberField E] (xi : ℝ),
  Irrational xi →
    ∀ (t s : ℕ),
      0 < s →
        s ≤ t + 2 →
          QuadraticPi.TwoGrid.CenterSupply E xi (t + s) t →
            2 ≤ QuadraticPi.irrationalityExponent xi ∧ QuadraticPi.irrationalityExponent xi ≤ 1 + (↑t + 2) / ↑s
info: QuadraticPi/NAlgAudit.lean:35:0: @QuadraticPi.TwoGrid.logRatio_linearForm_bound : ∀ {E : Type u_1} [inst : Field E] [inst_1 : NumberField E]
  [IsGalois ℚ E] (ι : E →+* ℂ) (bE aE : E) (b a : ℝ),
  0 < b →
    0 < a →
      ι bE = ↑b →
        ι aE = ↑a →
          (∀ (u v : ℤ), a ^ u * b ^ v = 1 → u = 0 ∧ v = 0) →
            ∀ {z : ℕ} (s : Fin z → Gal(E/ℚ)),
              QuadraticPi.TwoGrid.ConjIndep bE aE s →
                (∀ (z' : ℕ) (s' : Fin z' → Gal(E/ℚ)), QuadraticPi.TwoGrid.ConjIndep bE aE s' → z' ≤ z) →
                  ∀ {ε : ℝ},
                    0 < ε →
                      ∃ c,
                        0 < c ∧
                          ∀ (p q : ℤ),
                            p ≠ 0 ∨ q ≠ 0 →
                              c * max 1 (max |↑p| |↑q|) ^ (-(↑z + 1 + ε)) ≤ |↑p * Real.log a + ↑q * Real.log b|
info: QuadraticPi/NAlgAudit.lean:39:0: 'QuadraticPi.NAlg.measureAlg_all' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:40:0: 'QuadraticPi.NAlg.measureAlg_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:41:0: 'QuadraticPi.NAlg.measureAlg_one' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:42:0: 'QuadraticPi.NAlg.tupleIndep_card_le_finrank' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:43:0: 'QuadraticPi.NAlg.measureAlg_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:44:0: 'QuadraticPi.NAlg.measureAlg_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:45:0: 'QuadraticPi.NAlg.measureAlg_rat' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:46:0: 'QuadraticPi.NAlg.measureAlg_of_mem_field' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:47:0: 'QuadraticPi.NAlg.measureAlg_quadratic' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:48:0: 'QuadraticPi.NAlg.measureAlg_quadUnits' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:49:0: 'QuadraticPi.NAlg.measureAlg_succ_of_bounded' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:50:0: 'QuadraticPi.NAlg.measureAlg_succ_of_no_supply' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:51:0: 'QuadraticPi.NAlg.hyperplaneBounded_alg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:52:0: 'QuadraticPi.NAlg.no_supply_alg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:53:0: 'QuadraticPi.NAlg.exists_tupleFamily' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:54:0: 'QuadraticPi.NAlg.TupleFamily.exists_logs' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:55:0: 'QuadraticPi.NAlg.TupleFamily.exists_hyperplanes' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:56:0: 'QuadraticPi.NAlg.cofinal_field_alg_minors' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:57:0: 'QuadraticPi.NAlg.algSelectedMinor_arithmetic_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:58:0: 'QuadraticPi.NAlg.NAlgData.actualMinor_norm_upper_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:59:0: 'QuadraticPi.NAlg.NAlgData.cofinal_alg_field_minors_inconsistent' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
info: QuadraticPi/NAlgAudit.lean:60:0: 'QuadraticPi.NAlg.exists_nalg_parameters' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:61:0: 'QuadraticPi.NAlg.exists_nalg_baseData' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:62:0: 'QuadraticPi.NAlg.tupleIndep_card_le_of_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:66:0: 'QuadraticPi.NAlg.exists_galoisModel' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:67:0: 'QuadraticPi.NAlg.measureAlg_model' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:68:0: 'QuadraticPi.NAlg.measureAlg_real_rank' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:69:0: 'QuadraticPi.NAlg.GaloisModel.rank_le_finrank' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:70:0: 'QuadraticPi.NAlg.twoLog_linearForm_of_measureAlg' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:74:0: 'QuadraticPi.TwoGrid.centerSupply_irrationalityExponent_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
info: QuadraticPi/NAlgAudit.lean:75:0: 'QuadraticPi.TwoGrid.logRatio_irrationalityExponent_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:76:0: 'QuadraticPi.TwoGrid.logRatio_degree_bounds_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:77:0: 'QuadraticPi.TwoGrid.logRatio_linearForm_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:78:0: 'QuadraticPi.TwoGrid.logRatio_linearForm_bound_real' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:79:0: 'QuadraticPi.TwoGrid.quadratic_logRatio_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:80:0: 'QuadraticPi.TwoGrid.quadratic_normSigns_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:81:0: 'QuadraticPi.TwoGrid.ratOrNormOne_logRatio_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:82:0: 'QuadraticPi.TwoGrid.log_two_div_log_goldenRatio_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:83:0: 'QuadraticPi.TwoGrid.log_one_add_sqrt_two_div_log_goldenRatio_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
info: QuadraticPi/NAlgAudit.lean:84:0: 'QuadraticPi.TwoGrid.log_two_add_sqrt_three_div_log_one_add_sqrt_two_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
info: QuadraticPi/NAlgAudit.lean:85:0: 'QuadraticPi.TwoGrid.log_cubicAlpha_div_log_two_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
info: QuadraticPi/NAlgAudit.lean:86:0: 'QuadraticPi.TwoGrid.log_cubicAlpha_div_log_abs_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
Build completed successfully (10216 jobs).

real	9m26.122s
user	100m59.091s
sys	18m49.250s

==================== errors

==================== summary
Build completed successfully (10216 jobs).

real	9m26.122s
user	100m59.091s
sys	18m49.250s


==> anc/lean/QuadraticPi/NAlgAnalytic.lean <==
import QuadraticPi.NAlgData
import QuadraticPi.NLogAnalyticColumns
import QuadraticPi.NLogJetDeterminant
import QuadraticPi.NLogFullSeriesBridge
import QuadraticPi.TwoLogTranslationSummation

/-! # The analytic upper bound at one embedding, for labelled centers

At one embedding the centers are `b c = (σ b_{c,t})_t` with logarithms
`Y_c = Y0 (label c) + s_c L`, `s_c ∈ ℤ`, `L = (log a_t)`. All exact forms vanish at `L`, so
the main function at the center `c`, `exp (h · Y) ∏_i ℓ_i^*(Y - Y_c)^(d_i)`, evaluated near
`Y_c`, is `exp (h · Y0 (label c))` times the same function at the center `s_c L` with the
forms translated by nothing. The column Taylor coefficients then depend on the row only through
`(label, grade)`, and the collision bound applies with these pairs as groups; the factor
`exp (h · Y0)` costs `H R / w0`.

* `det_algFullLog_selected_eq_algSelectedMinor`: the truncated minor equals the
  full-logarithm minor (determinant-one tail shear, per-row centers);
* `weighted_label_determinant_exp_bound`: the labelled collision bound;
* `NAlgData.actualMinor_norm_upper_bound`: the analytic upper bound at one embedding. -/

set_option autoImplicit false
set_option maxHeartbeats 1600000
noncomputable section
namespace QuadraticPi.NAlg
open MvPowerSeries OAI.PiExponent FormalLogTruncation JetGeometry
open OAI.PiExponent.AnalyticCollision OAI.PiExponent.Collision
open NLogInterpolation NLogIndex LemniscateJetDeterminant
open NLogAnalytic NLogMainPeriodBridge
open scoped BigOperators

/-! ## The shear bridge for arbitrary centers -/

section Bridge

def algFullLogMatrix {k m K : ℕ} (b : Fin K → Fin (k+1) → ℂ) (w0 v0 theta : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → Fin k → ℂ) :
    Matrix (NLogMatrix.Row k K v0 theta w H) (NLogMatrix.Column k w0 w H) ℂ :=
  fun row col => coeff (InterpolationMatrix.exponentVector row.2.val)
    (formalJet r (b row.1)
      (MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val) 1))

theorem det_algFullLog_selected_eq_algSelectedMinor {k m K : ℕ}
    (b : Fin K → Fin (k+1) → ℂ) (w0 v0 theta : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (v : Fin (m+k+1) → ℚ) (hv : ∀ x, 0 < v x) (r : Fin m → Fin k → ℂ) (T : Fin m → ℕ)
    (hrow : ∀ x, (v x : ℝ) = NLogMatrix.rowWeights k v0 theta w x)
    (hT : ∀ j i, v (addIdx k m i) ≤ (T i : ℚ) * v (torusIdx k m j))
    (selection : NLogMatrix.Row k K v0 theta w (H : ℝ) →
      NLogMatrix.Column k w0 w (H : ℝ)) :
    ((algFullLogMatrix b w0 v0 theta w (H : ℝ) r).submatrix id selection).det =
      (algSelectedMinor b w0 v0 theta w (H : ℝ) r T selection).det := by
  classical
  let : Fintype (JetIndex v H) :=
    Fintype.ofEquiv _ (FormalMatrixBridge.rationalJetIndexEquiv v hv H).symm
  let e := Equiv.prodCongr (Equiv.refl (Fin K))
    (LemniscateLogJetDeterminant.realJetIndexEquiv v hv H _ hrow)
  let P := fun col : NLogMatrix.Column k w0 w (H : ℝ) =>
    MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val) (1 : ℂ)
  have hh := NLogJetDeterminant.det_selected_fullLog_eq_truncatedLog r v
    (fun x => (hv x).le) H T hT b P (fun d => selection (e d))
  have hfull :
      (centerPacketMatrix v H
          (fun col j => formalJet r (b j) (P col))).submatrix id
        (fun d => selection (e d)) =
      ((algFullLogMatrix b w0 v0 theta w (H : ℝ) r).submatrix id selection).submatrix
        e e := by
    ext d x
    change coeff d.2.val _ = coeff (InterpolationMatrix.exponentVector (fun i => d.2.val i)) _
    rw [FormalMatrixBridge.exponentVector_coe]
    rfl
  have htrunc :
      (centerPacketMatrix v H
          (fun col j => NLogMatrixShear.truncatedJet r (b j) T
            (P col))).submatrix id (fun d => selection (e d)) =
      (algSelectedMinor b w0 v0 theta w (H : ℝ) r T selection).submatrix e e := by
    ext d x
    symm
    change NLogMatrix.entry (b d.1) r T 1 (fun j => d.2.val (torusIdx k m j))
      (fun i => d.2.val (addIdx k m i))
      (fun j => (selection (e x)).val (torusIdx k m j))
      (fun i => (selection (e x)).val (addIdx k m i)) = _
    rw [NLogMatrixJet.entry_eq_coeff_truncatedJet, FormalMatrixBridge.exponentVector_coe,
      show (fun j => b d.1 j ^ 1) = b d.1 from funext (fun j => pow_one _)]
    rfl
  rw [hfull, htrunc, Matrix.det_submatrix_equiv_self, Matrix.det_submatrix_equiv_self] at hh
  exact hh

/-- Row expansion of the varying-slope determinant, with per-row bases (`J = 1`). -/
theorem det_slopeEntry_eq_sum_bases {k m : ℕ} {ι : Type*} [Fintype ι] [DecidableEq ι]
    (c cs : Fin m → Fin (k+1) → ℂ) (eps : Fin m → ℂ)
    (hc : ∀ i, formSeries c i =
      formSeries cs i + liftVar k 0 (PowerSeries.C (eps i)*PowerSeries.log ℂ))
    (bases : ι → Fin (k+1) → ℂ) (lam h : ι → Fin (k+1) → ℕ)
    (beta : ι → Fin m →₀ ℕ) (gamma : ι → Fin m → ℕ)
    (S : Finset (Fin m →₀ ℕ))
    (hS : ∀ col, (slopePolynomial cs (h col) (gamma col)).support ⊆ S) :
    Matrix.det (fun i col => slopeEntry c (bases i) 1 (lam i) (beta i)
      (h col) (gamma col)) =
      ∑ f : (∀ i, TwoLogAnalytic.TranslationChoice S (lam i 0)),
        (∏ i, TwoLogAnalytic.epsilonScalar eps (fun t => beta i t)
          (fun t => (f i).1.val t) (f i).2.val) *
          Matrix.det (fun i col => mainEntry cs (bases i) 1
            (reduceFirst (lam i) (f i).2.val) (f i).1.val (h col) (gamma col)) := by
  simp_rw [slopeEntry_eq_sum c cs eps hc _ _ _ _ _ _ S (hS _)]
  exact TwoLogAnalytic.det_weighted_row_sum _ _

end Bridge

/-! ## The labelled collision bound -/

section Collision
variable {k m : ℕ}

/-- **The labelled determinant bound.** Rows carry groups `group i : κ`; a group has a grade
and a shift `shift a`, entering the column function through the factor
`exp (Σ_t h_t shift_t)`. Rows with the same group and Taylor index give proportional
coefficient rows; the saving is the occupancy load of the groups. -/
theorem weighted_label_determinant_exp_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (c : Fin m → Fin (k+1) → ℂ) (group : ι → κ) (grade : κ → Fin m → ℕ)
    (shift : κ → Fin (k+1) → ℂ)
    (h : ι → Fin (k+1) → ℕ) (gamma : ι → Fin m → ℕ) (w : Fin m → ℝ)
    (center : ι → Fin (k+1) → ℂ) (lam : ι → Fin (k+1) → ℕ) (ell : ι → ℕ)
    (scalar : ι → ℂ) (error : ι → ℝ)
    (R : NNReal) {H w0 v wstar M : ℝ} (hR : 1 ≤ (R : ℝ))
    (hH : 0 < H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i) (hM1 : 1 ≤ M)
    (hM : ∀ i, ∑ t, ‖c i t‖ ≤ M)
    (hcol : ∀ col, w0*(∑ t, (h col t : ℝ)) + ∑ i, w i*(gamma col i : ℝ) ≤ H)
    (hc : ∀ i t, ‖center i t‖ + 3/4 ≤ (R : ℝ)/2)
    (hshift : ∀ a t, ‖shift a t‖ ≤ (R : ℝ))
    (hell : ∀ i, ell i ≤ lam i 0)
    (hscalar : ∀ i, ‖scalar i‖ ≤ (2 : ℝ)^ell i*Real.exp (error i))
    (horder : ((∑ i, ∑ t, lam i t : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ)*H/v) :
    ‖Matrix.det (fun i col => scalar i *
      (Complex.exp (∑ t, (h col t : ℂ) * shift (group i) t) *
        columnRow c (gamma col) (grade (group i)) (h col) (center i)
          (reduceFirst (lam i) (ell i))))‖ ≤
      Real.exp ((∑ i, error i) -
        NLogCollision.collisionConstant*NLogCollision.occupancyLoad k group +
        (Fintype.card ι : ℝ)*H*(2*(R : ℝ)/w0 + Real.log (2*(R : ℝ)*M)/wstar +
          Real.log 2/v + NLogCollision.collisionRemainder k (Fintype.card ι) H)) := by
  have hRpos : 0 < R := by exact_mod_cast (zero_lt_one.trans_le hR)
  have hR0 : (0 : ℝ) ≤ (R : ℝ) := R.2
  let A : ℝ := 2*(R : ℝ)/w0 + Real.log (2*(R : ℝ)*M)/wstar
  have hexp : ∀ (a : κ) (col : ι),
      ‖Complex.exp (∑ t, (h col t : ℂ) * shift a t)‖ ≤ Real.exp (H*((R : ℝ)/w0)) := by
    intro a col
    rw [Complex.norm_exp]
    apply Real.exp_le_exp.mpr
    have hs : 0 ≤ ∑ i, w i*(gamma col i : ℝ) :=
      Finset.sum_nonneg (fun i _ => mul_nonneg (hws.le.trans (hw i)) (Nat.cast_nonneg _))
    have hhk : (∑ t, (h col t : ℝ)) ≤ H/w0 := by
      rw [le_div_iff₀ hw0]
      nlinarith [hcol col, hs]
    have hre : (∑ t, (h col t : ℂ) * shift a t).re ≤ ∑ t, (h col t : ℝ) * (R : ℝ) := by
      rw [Complex.re_sum]
      apply Finset.sum_le_sum
      intro t _
      have h1 : ((h col t : ℂ) * shift a t).re ≤ ‖(h col t : ℂ) * shift a t‖ :=
        Complex.re_le_norm _
      rw [norm_mul, Complex.norm_natCast] at h1
      have h2 := mul_le_mul_of_nonneg_left (hshift a t) (Nat.cast_nonneg (α := ℝ) (h col t))
      linarith
    calc (∑ t, (h col t : ℂ) * shift a t).re ≤ ∑ t, (h col t : ℝ) * (R : ℝ) := hre
      _ = (∑ t, (h col t : ℝ)) * (R : ℝ) := by rw [Finset.sum_mul]
      _ ≤ (H/w0) * (R : ℝ) := mul_le_mul_of_nonneg_right hhk hR0
      _ = H*((R : ℝ)/w0) := by ring
  have hcolumn : ∀ (a : κ) (p : Fin (k+1) → ℕ) (col : ι),
      ‖Complex.exp (∑ t, (h col t : ℂ) * shift a t) *
        columnTaylorCoeff c (gamma col) (grade a) (h col) R p‖ ≤ Real.exp (H*A) := by
    intro a p col
    rw [norm_mul]
    have h1 := hexp a col
    have h2 := norm_columnTaylorCoeff_le c (gamma col) (grade a) (h col) w
      hR hw0 hws hw hM1 hM (hcol col) p
    calc _ ≤ Real.exp (H*((R : ℝ)/w0)) *
          Real.exp (H*((R : ℝ)/w0 + Real.log (2*(R : ℝ)*M)/wstar)) :=
        mul_le_mul h1 h2 (norm_nonneg _) (Real.exp_pos _).le
      _ = Real.exp (H*A) := by
        rw [← Real.exp_add]
        congr 1
        dsimp only [A]
        ring
  have hb := NLogCollision.infinite_collision_bound group
    (fun i p => scalar i * tupleTest (center i) R (reduceFirst (lam i) (ell i)) p)
    (fun a p col => Complex.exp (∑ t, (h col t : ℂ) * shift a t) *
      columnTaylorCoeff c (gamma col) (grade a) (h col) R p)
    (Real.exp (H*A)) collisionRatio
    (fun i => Real.exp (error i)*(2 : ℝ)^(∑ t, lam i t))
    (Real.exp_pos _).le collisionRatio_pos collisionRatio_lt_one (fun i => by positivity)
    hcolumn ?_
    (fun i col => scalar i * (Complex.exp (∑ t, (h col t : ℂ) * shift (group i) t) *
      columnRow c (gamma col) (grade (group i)) (h col) (center i)
        (reduceFirst (lam i) (ell i)))) ?_
  · have hp : (∏ i, Real.exp (error i)*(2 : ℝ)^(∑ t, lam i t)) =
        Real.exp (∑ i, error i)*(2 : ℝ)^(∑ i, ∑ t, lam i t) := by
      rw [Finset.prod_mul_distrib, ← Real.exp_sum, Finset.prod_pow_eq_pow_sum]
    rw [hp] at hb
    have hcf := NLogCollision.collision_factor_le_exp_normalized k
      (Fintype.card ι) (∑ i, ∑ t, lam i t) (H := H) (A := A)
      (S := NLogCollision.occupancyLoad k group) hH horder
    calc
      _ ≤ Real.exp (∑ i, error i) *
          (((Fintype.card ι).factorial * (Real.exp (H*A))^(Fintype.card ι) *
            (2 : ℝ)^(∑ i, ∑ t, lam i t)) *
              collisionRatio^(NLogCollision.occupancyLoad k group/4-Fintype.card ι) *
                ((1-collisionRatio)⁻¹)^((k+1)*Fintype.card ι)) := by
        convert hb using 1
        unfold NLogCollision.degreeBudget
        ring
      _ ≤ Real.exp (∑ i, error i) * Real.exp
          (-NLogCollision.collisionConstant*NLogCollision.occupancyLoad k group +
            (Fintype.card ι : ℝ)*H*(A+Real.log 2/v+
              NLogCollision.collisionRemainder k (Fintype.card ι) H)) :=
        mul_le_mul_of_nonneg_left hcf (Real.exp_pos _).le
      _ = _ := by rw [← Real.exp_add]; congr 1; dsimp only [A]; ring
  · intro i p
    rw [norm_mul, collisionRatio_mul_self]
    calc
      _ ≤ ((2 : ℝ)^ell i*Real.exp (error i)) *
          ((2 : ℝ)^(∑ t, reduceFirst (lam i) (ell i) t)*(1/2 : ℝ)^(∑ t, p t)) :=
        mul_le_mul (hscalar i)
          (norm_tupleTest_le (by exact_mod_cast hRpos) (hc i) _ p)
          (norm_nonneg _) (by positivity)
      _ = _ := by
        have he : ell i + ∑ t, reduceFirst (lam i) (ell i) t = ∑ t, lam i t :=
          sum_reduceFirst (lam i) (ell i) (hell i)
        rw [show (2 : ℝ)^(∑ t, lam i t) =
          (2 : ℝ)^ell i*(2 : ℝ)^(∑ t, reduceFirst (lam i) (ell i) t) by rw [← pow_add, he]]
        ring
  · intro i col
    have hs := (hasSum_columnRow c (gamma col) (grade (group i)) (h col)
      hRpos (hc i) (reduceFirst (lam i) (ell i))).mul_left
        (scalar i * Complex.exp (∑ t, (h col t : ℂ) * shift (group i) t))
    have hv : scalar i * Complex.exp (∑ t, (h col t : ℂ) * shift (group i) t) *
        columnRow c (gamma col) (grade (group i)) (h col) (center i)
          (reduceFirst (lam i) (ell i)) =
      scalar i * (Complex.exp (∑ t, (h col t : ℂ) * shift (group i) t) *
        columnRow c (gamma col) (grade (group i)) (h col) (center i)
          (reduceFirst (lam i) (ell i))) := mul_assoc _ _ _
    rw [hv] at hs
    apply hs.congr_fun
    intro p
    ring

end Collision

namespace NAlgData
variable {k : ℕ} {nu : ℝ} (D : NAlgData k nu)

/-- The centers at one embedding: values, labels, label representatives and scalars, with
`exp (Y0 (label c) + s_c L) = b c`. -/
structure Centers where
  value : Fin D.K → Fin (k+1) → ℂ
  Y0 : Fin D.N → Fin (k+1) → ℂ
  kidx : Fin D.K → Fin D.N
  s : Fin D.K → ℤ
  exp_eq : ∀ c t, Complex.exp (Y0 (kidx c) t + (s c : ℂ) * ((D.logs t : ℝ) : ℂ)) = value c t
  center_le : ∀ c t, ‖(s c : ℂ) * ((D.logs t : ℝ) : ℂ)‖ + 3/4 ≤ D.radius/2
  Y0_le : ∀ n t, ‖Y0 n t‖ ≤ D.radius

variable (Z : D.Centers)

def actualMinor (H : ℝ) (sel : D.Row H → D.Column H) : Matrix (D.Row H) (D.Row H) ℂ :=
  algSelectedMinor Z.value D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H (fun i j => (D.r i j : ℂ))
    (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel

def slopeMatrix (H : ℝ) (sel : D.Row H → D.Column H) : Matrix (D.Row H) (D.Row H) ℂ :=
  fun row col => slopeEntry D.formC (Z.value (D.rowC row)) 1 (D.rowLam row) (D.rowBeta row)
    (D.colH (sel col)) (D.colGamma (sel col))

theorem fullLog_selected_eq_slopeMatrix (H : ℝ) (sel : D.Row H → D.Column H) :
    (algFullLogMatrix Z.value D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i j => (D.r i j : ℂ))).submatrix id sel =
      D.slopeMatrix Z H sel := by
  ext row col
  change coeff (InterpolationMatrix.exponentVector row.2.val)
    (formalJet (fun i j => (D.r i j : ℂ)) (Z.value row.1)
      (MvPolynomial.monomial (InterpolationMatrix.exponentVector (sel col).val) 1)) = _
  rw [NLogFullSeriesBridge.coeff_formalJet_monomial, ← D.formC_eq_slopeCoeff]
  unfold slopeMatrix slopeEntry
  simp only [one_mul]
  rfl

theorem actualMinor_det_eq_slopeMatrix_rat (H : ℚ)
    (sel : D.Row (H : ℝ) → D.Column (H : ℝ)) :
    (D.actualMinor Z (H : ℝ) sel).det = (D.slopeMatrix Z (H : ℝ) sel).det := by
  have hrow : ∀ x,
      ((NLogInterpolation.jetWeights D.geometry D.rationalWeights x : ℚ) : ℝ) =
        NLogMatrix.rowWeights k D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) x := by
    intro x
    have hh := (congrFun
      (NLogMatrix.rowWeights_eq_jetWeights D.geometry D.rationalWeights) x).symm
    simpa only [D.cast_rationalWeights] using hh
  have hT : ∀ (j : Fin (k+1)) (i : Fin D.m),
      NLogInterpolation.jetWeights D.geometry D.rationalWeights (addIdx k D.m i) ≤
        (MatrixArithmetic.truncationOrders D.q D.F0 D.v i : ℚ) *
          NLogInterpolation.jetWeights D.geometry D.rationalWeights (torusIdx k D.m j) := by
    intro j i
    rw [NLogInterpolation.jetWeights, idxCases_add, idxCases_torus]
    exact D.data_truncation_weight i
  have hh := det_algFullLog_selected_eq_algSelectedMinor
    Z.value D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H
    (NLogInterpolation.jetWeights D.geometry D.rationalWeights)
    (NLogInterpolation.jetWeights_pos D.geometry D.rationalWeights D.rationalWeights_pos)
    (fun i j => (D.r i j : ℂ)) (MatrixArithmetic.truncationOrders D.q D.F0 D.v) hrow hT sel
  rw [D.fullLog_selected_eq_slopeMatrix Z] at hh
  exact hh.symm

theorem actualMinor_det_eq_slopeMatrix (H : ℕ) (sel : D.Row H → D.Column H) :
    (D.actualMinor Z H sel).det = (D.slopeMatrix Z H sel).det := by
  have hh := D.actualMinor_det_eq_slopeMatrix_rat Z (H : ℚ)
  rw [Rat.cast_natCast] at hh
  exact hh sel

/-! ## Assignments -/

abbrev RowChoice {H : ℝ} (row : D.Row H) :=
  TwoLogAnalytic.TranslationChoice
    (MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)
    (D.rowLam row 0)

abbrev Assignment (H : ℝ) := ∀ row : D.Row H, D.RowChoice row

def assignmentScalar {H : ℝ} (f : D.Assignment H) (row : D.Row H) : ℂ :=
  TwoLogAnalytic.epsilonScalar D.etaC (D.rowBeta row)
    (fun i => (f row).1.val i) (f row).2.val

def assignmentTerm {H : ℝ} (sel : D.Row H → D.Column H) (f : D.Assignment H) : ℂ :=
  (∏ row, D.assignmentScalar f row) * Matrix.det (fun row col =>
    mainEntry D.exactC (Z.value (D.rowC row)) 1
      (reduceFirst (D.rowLam row) (f row).2.val) (f row).1.val
      (D.colH (sel col)) (D.colGamma (sel col)))

def analyticMax (H : ℝ) : ℝ := max (-D.collisionRate H)
  (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H))

theorem column_main_support_subset {H : ℝ} (col : D.Column H) :
    (slopePolynomial D.exactC (D.colH col) (D.colGamma col)).support ⊆
      MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H := by
  apply slopePolynomial_support_subset _ _ _ _ _ D.logWeights_pos
  have hh := D.column_weight_bound col
  have hp : 0 ≤ (D.w0:ℝ)*(∑ t, (D.colH col t:ℝ)) :=
    mul_nonneg (by exact_mod_cast D.geometry.w0_pos.le)
      (Finset.sum_nonneg (fun t _ => Nat.cast_nonneg _))
  linarith

theorem slopeMatrix_det_eq_assignment_sum {H : ℝ} (sel : D.Row H → D.Column H) :
    (D.slopeMatrix Z H sel).det = ∑ f : D.Assignment H, D.assignmentTerm Z sel f := by
  exact det_slopeEntry_eq_sum_bases D.formC D.exactC D.etaC D.formSeries_eq
    (fun row => Z.value (D.rowC row)) D.rowLam (fun col => D.colH (sel col))
    D.rowBeta (fun col => D.colGamma (sel col))
    (MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)
    (fun col => D.column_main_support_subset (sel col))

theorem rowChoice_card_le {H : ℝ} (row : D.Row H) :
    Fintype.card (D.RowChoice row) ≤ translationTermCount D.m D.v H := by
  apply TwoLogAnalytic.translationChoice_card_le _ _ _ _ _ (D.rowLam_zero_le row)
  intro i
  have hnat : 0 < Nat.ceil (Real.log (D.q i)) := by
    have hp := D.logWeights_pos i
    change (0:ℝ) < (Nat.ceil (Real.log (D.q i)):ℝ) at hp
    exact_mod_cast hp
  change (1:ℝ) ≤ (Nat.ceil (Real.log (D.q i)):ℝ)
  exact_mod_cast (Nat.succ_le_iff.mpr hnat)

/-- The main entry at a center: the factor `exp (h · Y0 (label))` times the column function
at the center `s_c L`. -/
theorem mainEntry_eq_columnRow (c : Fin D.K) (lam : Fin (k+1) → ℕ) (grade : Fin D.m →₀ ℕ)
    (h : Fin (k+1) → ℕ) (gamma : Fin D.m → ℕ) :
    mainEntry D.exactC (Z.value c) 1 lam grade h gamma =
      Complex.exp (∑ t, (h t : ℂ) * Z.Y0 (Z.kidx c) t) *
        columnRow D.exactC gamma (fun i => grade i) h
          (fun t => (Z.s c : ℂ) * D.logsC t) lam := by
  have hval : ∀ t, Z.value c t =
      Complex.exp (Z.Y0 (Z.kidx c) t) * Complex.exp ((Z.s c : ℂ) * D.logsC t) := by
    intro t
    rw [← Complex.exp_add]
    exact (Z.exp_eq c t).symm
  have hcenter : ∀ i, ∑ t, D.exactC i t * ((Z.s c : ℂ) * D.logsC t) = 0 := by
    intro i
    calc ∑ t, D.exactC i t * ((Z.s c : ℂ) * D.logsC t) =
          (Z.s c : ℂ) * ∑ t, D.exactC i t * D.logsC t := by
          rw [Finset.mul_sum]
          exact Finset.sum_congr rfl (fun t _ => by ring)
      _ = 0 := by rw [D.exact_relationC i, mul_zero]
  have hrow : (∏ t, Complex.exp ((Z.s c : ℂ) * D.logsC t) ^ h t) *
      coeff (NLogMatrix.torusExponent lam)
        (periodSeries ((∏ i, (gamma i).choose (grade i) : ℕ) : ℂ) D.exactC (fun _ => 0) h
          (fun i => gamma i - grade i)) =
      mainRow (Finset.univ : Finset (FormChoice k (fun i => gamma i - grade i)))
        (formCoeff ((∏ i, (gamma i).choose (grade i) : ℕ) : ℂ) D.exactC
          (fun i => gamma i - grade i))
        (formExp (fun i => gamma i - grade i)) h (fun t => (Z.s c : ℂ) * D.logsC t) lam := by
    have ht := periodSeries_coeff_mainRow
      ((∏ i, (gamma i).choose (grade i) : ℕ) : ℂ) D.exactC
      (fun t => (Z.s c : ℂ) * D.logsC t)
      (fun t => Complex.exp ((Z.s c : ℂ) * D.logsC t)) (fun t => rfl) h
      (fun i => gamma i - grade i) lam
    rw [periodSeries_center_collapse _ D.exactC _ hcenter] at ht
    exact ht
  have hprod : (∏ t, Z.value c t ^ (1 * h t)) =
      Complex.exp (∑ t, (h t : ℂ) * Z.Y0 (Z.kidx c) t) *
        ∏ t, Complex.exp ((Z.s c : ℂ) * D.logsC t) ^ h t := by
    rw [Complex.exp_sum, ← Finset.prod_mul_distrib]
    refine Finset.prod_congr rfl (fun t _ => ?_)
    rw [one_mul, hval t, mul_pow, ← Complex.exp_nat_mul (Z.Y0 (Z.kidx c) t)]
  unfold mainEntry columnRow
  rw [hprod, mul_assoc]
  exact congrArg (fun x => Complex.exp (∑ t, (h t : ℂ) * Z.Y0 (Z.kidx c) t) * x) hrow

theorem assignmentTerm_norm_le (hnu : 0 ≤ nu) {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) (f : D.Assignment H) :
    ‖D.assignmentTerm Z sel f‖ ≤ Real.exp ((D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H)) := by
  classical
  by_cases hz : (∏ row, D.assignmentScalar f row) = 0
  · simp only [assignmentTerm, hz, zero_mul, norm_zero]
    exact (Real.exp_pos _).le
  have hsne : ∀ row, D.assignmentScalar f row ≠ 0 := by
    intro row hh
    exact hz (Finset.prod_eq_zero (Finset.mem_univ row) hh)
  let group : D.Row H → D.Label H := fun row => (Z.kidx (D.rowC row), (f row).1)
  let error : D.Row H → ℝ := fun row =>
    -nu*(D.labelWeight (group row)-
      MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) (D.rowBeta row))+
        (nu+Real.log (nLogScalarConstant D.logs)+Real.log 2)*H/D.wstar
  have hbeta : (∑ row : D.Row H,
      NLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row) ≤
      ∑ row : D.Row H, D.labelWeight (group row) := by
    apply Finset.sum_le_sum
    intro row _
    rw [D.rowWeight_eq_beta_weight]
    apply Finset.sum_le_sum
    intro i _
    apply mul_le_mul_of_nonneg_left _ (D.logWeights_pos i).le
    exact_mod_cast TwoLogAnalytic.epsilonScalar_ne_zero_le _ _ _ _ (hsne row) i
  have hC : 0 ≤ nu+Real.log (nLogScalarConstant D.logs) :=
    add_nonneg hnu (Real.log_nonneg D.scalarConstant_one_le)
  have hscalar : ∀ row, ‖D.assignmentScalar f row‖ ≤
      (2:ℝ)^(f row).2.val*Real.exp (error row) := by
    intro row
    exact TwoLogAnalytic.norm_epsilonScalar_exp_weight_difference
      D.etaC (D.rowBeta row)
      (fun i => (f row).1.val i) (f row).2.val (MatrixArithmetic.logWeights D.q)
      hC hnu D.wstar_pos D.wstar_lower (D.indexWeight_le (f row).1) (D.norm_eta_le hnu)
  let R : NNReal := ⟨D.radius, zero_le_one.trans D.radius_one_le⟩
  have hRcoe : (R:ℝ)=D.radius := rfl
  have hb := weighted_label_determinant_exp_bound
    D.exactC group (fun a i => a.2.val i) (fun a => Z.Y0 a.1)
    (fun col => D.colH (sel col))
    (fun col => D.colGamma (sel col)) (MatrixArithmetic.logWeights D.q)
    (fun row t => (Z.s (D.rowC row) : ℂ) * D.logsC t)
    D.rowLam (fun row => (f row).2.val) (D.assignmentScalar f) error R
    (M := nLogSlopeBound D.logs)
    D.radius_one_le hH
    (by exact_mod_cast D.geometry.w0_pos) D.wstar_pos D.wstar_lower
    D.slopeBound_one_le (D.slope_norm_bound hnu)
    (fun col => D.column_weight_bound (sel col))
    (fun row t => Z.center_le (D.rowC row) t)
    (fun a t => Z.Y0_le a.1 t)
    (fun row => Nat.le_of_lt_succ (f row).2.isLt) hscalar D.sum_row_order_le
  have hterm : D.assignmentTerm Z sel f = Matrix.det (fun row col =>
      D.assignmentScalar f row *
        (Complex.exp (∑ t, (D.colH (sel col) t : ℂ) * Z.Y0 (group row).1 t) *
          columnRow D.exactC (D.colGamma (sel col)) (fun i => (group row).2.val i)
            (D.colH (sel col)) (fun t => (Z.s (D.rowC row) : ℂ) * D.logsC t)
            (reduceFirst (D.rowLam row) (f row).2.val))) := by
    unfold assignmentTerm
    simp_rw [D.mainEntry_eq_columnRow Z]
    exact (Matrix.det_mul_column (D.assignmentScalar f) _).symm
  rw [hterm]
  apply hb.trans
  apply Real.exp_le_exp.mpr
  have hsum : (∑ row, error row) =
      -nu*((∑ row, D.labelWeight (group row))-
        (D.actualRowCount H:ℝ)*H*D.actualMean H)+
        (D.actualRowCount H:ℝ)*
          ((nu+Real.log (nLogScalarConstant D.logs)+Real.log 2)*H/D.wstar) := by
    simp only [error, Finset.sum_add_distrib, ←Finset.mul_sum,
      Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, nsmul_eq_mul,
      D.sum_beta_weight_eq hH, actualRowCount]
  rw [hsum, hRcoe]
  have hcollision := D.collision_and_scalar_exponent_le_data hnu hH group hbeta
  change _ ≤ (D.actualRowCount H:ℝ)*H*
    (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H)
  change -NLogCollision.collisionConstant*NLogCollision.occupancyLoad k group-
    nu*((∑ row, D.labelWeight (group row))-(D.actualRowCount H:ℝ)*H*D.actualMean H) ≤
      (D.actualRowCount H:ℝ)*H*D.analyticMax H at hcollision
  unfold analyticError analyticCollisionRemainder weightErrorCoefficient
  dsimp only [actualRowCount] at *
  linear_combination hcollision

theorem slopeMatrix_det_norm_le_exp (hnu : 0 ≤ nu) {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖(D.slopeMatrix Z H sel).det‖ ≤ Real.exp ((D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticRemainder H+D.analyticMax H)) := by
  classical
  have hN : 0 < translationTermCount D.m D.v H := by unfold translationTermCount; positivity
  have hh := TwoLogAnalytic.norm_eq_sum_assignments_le_exp (D.slopeMatrix Z H sel).det
    (D.assignmentTerm Z sel) (D.slopeMatrix_det_eq_assignment_sum Z sel)
    (translationTermCount D.m D.v H) hN D.rowChoice_card_le H
    (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H) hH
    (D.assignmentTerm_norm_le Z hnu hH sel)
  convert hh using 1
  unfold analyticRemainder translationRemainder actualRowCount
  ring_nf

/-- **The analytic upper bound at one embedding.** -/
theorem actualMinor_norm_upper_bound (hnu : 0 ≤ nu) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖(D.actualMinor Z H sel).det‖ ≤ Real.exp ((D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticRemainder H+D.analyticMax H)) := by
  rw [D.actualMinor_det_eq_slopeMatrix Z]
  exact D.slopeMatrix_det_norm_le_exp Z hnu (by exact_mod_cast hH) sel

end NAlgData
end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgArithmetic.lean <==
import QuadraticPi.NAlgMatrix
import QuadraticPi.NLogArithmeticBounds
import QuadraticPi.TwoLogNumberFieldArithmeticBounds

/-! # Arithmetic lower bound over a number field for arbitrary centers

The arithmetic side of the determinant method for `k + 1` logarithms of algebraic numbers.
The centers `b c : Fin (k+1) → E` have one common denominator `d` (`d · b c t` integral for
all `c, t`; in the supply `d = D^((t+1) Q)`). An entry at a center is the library's entry with
`J = 1`, so `d ^ ((k+1) ⌊H/w0⌋)` clears all base powers of a column, and the slope
denominators are cleared row by row and column by column as in `NLogArithmetic`.

* `algSelectedMinor_clearing_bound`: the norm-product bound over all embeddings;
* `algSelectedMinor_arithmetic_lower_bound`: the normalized form (Proposition 11.2);
* `algSelectedMinor_uniform_upper_bound_obstruction`: an upper bound at every embedding pays
  the arithmetic cost once. -/

set_option autoImplicit false
set_option maxHeartbeats 1000000
noncomputable section
namespace QuadraticPi.NAlg
open OAI.PiExponent MatrixArithmetic NLogIndex
open scoped BigOperators NumberField

/-- The denominator clearing the base powers of all columns. -/
def algDenominator (d k : ℕ) (w0 H : ℝ) : ℕ := d ^ ((k+1) * ⌊H/w0⌋₊)

section Degree
variable {E : Type*} [CommRing E] [Algebra ℚ E]

theorem algSelectedMinor_total_row_degree_le {k m K : ℕ}
    (b : Fin K → Fin (k+1) → E) (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℝ)
    (r : Fin m → Fin k → E) (T : Fin m → ℕ)
    (sel : NLogMatrix.Row k K v theta w H → NLogMatrix.Column k w0 w H)
    (hdet : (algSelectedMinor b w0 v theta w H r T sel).det ≠ 0) (i : Fin m) :
    (∑ R : NLogMatrix.Row k K v theta w H, R.2.val (addIdx k m i)) ≤
      ∑ R : NLogMatrix.Row k K v theta w H, (sel R).val (addIdx k m i) := by
  classical
  let A := algSelectedMinor b w0 v theta w H r T sel
  have hterm : ∃ sigma : Equiv.Perm (NLogMatrix.Row k K v theta w H),
      ∀ R, A (sigma R) R ≠ 0 := by
    by_contra! hz
    apply hdet
    rw [Matrix.det_apply']
    apply Finset.sum_eq_zero
    intro sigma _
    obtain ⟨R, hR⟩ := hz sigma
    have hp : (∏ x, A (sigma x) x) = 0 := Finset.prod_eq_zero (Finset.mem_univ R) hR
    simp only [A] at hp
    rw [hp, mul_zero]
  obtain ⟨sigma, hsigma⟩ := hterm
  have hle (R : NLogMatrix.Row k K v theta w H) :
      (sigma R).2.val (addIdx k m i) ≤ (sel R).val (addIdx k m i) := by
    by_contra hi
    apply hsigma R
    exact NLogMatrix.entry_eq_zero_of_not_le (b (sigma R).1) r T _ _ _ _ _
      (fun h => hi (h i))
  have hsum := Finset.sum_le_sum (fun R (_ : R ∈ Finset.univ) => hle R)
  rw [show (∑ R, (sigma R).2.val (addIdx k m i)) =
      ∑ R : NLogMatrix.Row k K v theta w H, R.2.val (addIdx k m i) from
    Equiv.sum_comp sigma (fun R => R.2.val (addIdx k m i))] at hsum
  exact hsum

/-- The row/column scale cost (as `NLogArithmetic.combined_log_cost_le`). -/
theorem alg_combined_log_cost_le {k m K : ℕ} {w0 v theta F H : ℝ}
    (b : Fin K → Fin (k+1) → E) (q : Fin m → ℕ) (r : Fin m → Fin k → E)
    (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0) (hF : 0 ≤ F) (hv : 0 < v)
    (sel : NLogMatrix.Row k K v theta (logWeights q) H →
      NLogMatrix.Column k w0 (logWeights q) H)
    (hdet : (algSelectedMinor b w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det ≠ 0) :
    (∑ R : NLogMatrix.Row k K v theta (logWeights q) H, ∑ i,
      ((sel R).val (addIdx k m i):ℝ)*Real.log ((q i:ℝ)*
        Nat.lcmUpto (truncationOrders q F v i-1))) -
    (∑ R : NLogMatrix.Row k K v theta (logWeights q) H, ∑ i,
      (R.2.val (addIdx k m i):ℝ)*Real.log ((q i:ℝ)*
        Nat.lcmUpto (truncationOrders q F v i-1))) ≤
    (Fintype.card (NLogMatrix.Row k K v theta (logWeights q) H):ℝ)*H -
      (∑ R : NLogMatrix.Row k K v theta (logWeights q) H, ∑ i,
        logWeights q i*(R.2.val (addIdx k m i):ℝ)) +
    Arithmetic.lcmConstant*F/v*
      ((Fintype.card (NLogMatrix.Row k K v theta (logWeights q) H):ℝ)*H) := by
  classical
  let I := NLogMatrix.Row k K v theta (logWeights q) H
  let eps := Arithmetic.lcmConstant*F/v
  have heps : 0 ≤ eps := div_nonneg (mul_nonneg Arithmetic.lcmConstant_pos.le hF) hv.le
  have hw (i : Fin m) : 0 < logWeights q i := ceil_log_weight_pos (hq i)
  have hcost (i : Fin m) :
      ((∑ R : I, ((sel R).val (addIdx k m i):ℝ))-
        ∑ R : I, (R.2.val (addIdx k m i):ℝ))*
        Real.log ((q i:ℝ)*Nat.lcmUpto (truncationOrders q F v i-1)) ≤
      ((∑ R : I, ((sel R).val (addIdx k m i):ℝ))-
        ∑ R : I, (R.2.val (addIdx k m i):ℝ))*((1+eps)*logWeights q i) := by
    have hs := algSelectedMinor_total_row_degree_le
      b w0 v theta (logWeights q) H r (truncationOrders q F v) sel hdet i
    have hsR : (∑ R : I, (R.2.val (addIdx k m i):ℝ)) ≤
        ∑ R : I, ((sel R).val (addIdx k m i):ℝ) := by exact_mod_cast hs
    exact mul_le_mul_of_nonneg_left (TwoLogArithmetic.log_scale_factor_le q
      (fun i => lt_of_lt_of_le (by decide) (hq i)) hF hv i) (sub_nonneg.mpr hsR)
  have hsum := Finset.sum_le_sum (fun i (_ : i ∈ Finset.univ) => hcost i)
  have hexpand (z : Fin m → ℝ) :
      (∑ i, ((∑ R : I, ((sel R).val (addIdx k m i):ℝ))-
        ∑ R : I, (R.2.val (addIdx k m i):ℝ))*z i) =
      (∑ R : I, ∑ i, ((sel R).val (addIdx k m i):ℝ)*z i)-
        ∑ R : I, ∑ i, (R.2.val (addIdx k m i):ℝ)*z i := by
    simp only [sub_mul, Finset.sum_sub_distrib, Finset.sum_mul]
    congr 1 <;> exact Finset.sum_comm
  rw [hexpand, hexpand] at hsum
  have hcol : (∑ R : I, ∑ i, logWeights q i*((sel R).val (addIdx k m i):ℝ)) ≤
      (Fintype.card I:ℝ)*H := by
    calc
      _ ≤ ∑ R : I, H := by
        apply Finset.sum_le_sum
        intro R _
        have hc := NLogMatrix.column_weight_le hw0 hw (sel R)
        have ht : 0 ≤ w0*∑ j : Fin (k+1), ((sel R).val (torusIdx k m j):ℝ) :=
          mul_nonneg hw0.le (Finset.sum_nonneg (fun j _ => Nat.cast_nonneg _))
        linarith
      _ = _ := by simp
  have hrow : 0 ≤ ∑ R : I, ∑ i, logWeights q i*(R.2.val (addIdx k m i):ℝ) :=
    Finset.sum_nonneg (fun R _ => Finset.sum_nonneg
      (fun i _ => mul_nonneg (hw i).le (Nat.cast_nonneg _)))
  have hsum' :
      (∑ R : I, ∑ i, ((sel R).val (addIdx k m i):ℝ)*
        Real.log ((q i:ℝ)*Nat.lcmUpto (truncationOrders q F v i-1))) -
      (∑ R : I, ∑ i, (R.2.val (addIdx k m i):ℝ)*
        Real.log ((q i:ℝ)*Nat.lcmUpto (truncationOrders q F v i-1))) ≤
      (1+eps)*((∑ R : I, ∑ i, logWeights q i*((sel R).val (addIdx k m i):ℝ))-
        ∑ R : I, ∑ i, logWeights q i*(R.2.val (addIdx k m i):ℝ)) := by
    convert hsum using 1
    simp only [mul_sub, Finset.mul_sum]
    congr 1 <;> apply Finset.sum_congr rfl <;> intro R _ <;>
      apply Finset.sum_congr rfl <;> intro i _ <;> ring
  change _ ≤ (Fintype.card I:ℝ)*H-_+eps*((Fintype.card I:ℝ)*H)
  nlinarith [mul_nonneg heps hrow,
    mul_nonneg heps (sub_nonneg.mpr hcol)]

end Degree

section Range
variable {E : Type*} [Field E] [CharZero E] [Algebra ℚ E]
variable {A : Type*} [CommRing A] (f : A →+* E)

theorem algSelectedMinor_entries_range {k m K : ℕ} {w0 v theta H : ℝ} {w : Fin m → ℝ}
    (b : Fin K → Fin (k+1) → E) (d : ℕ) (q T : Fin m → ℕ) (r : Fin m → Fin k → E)
    (hq : ∀ i, 0 < q i) (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (hb : ∀ c j, (d:E)*b c j ∈ f.range)
    (hr : ∀ i j, (q i:E)*r i j ∈ f.range)
    (sel : NLogMatrix.Row k K v theta w H → NLogMatrix.Column k w0 w H)
    (R S : NLogMatrix.Row k K v theta w H) :
    (algDenominator d k w0 H : E) *
      (TwoLogArithmetic.scale q T (fun i => R.2.val (addIdx k m i)) : E)⁻¹ *
      ((TwoLogArithmetic.scale q T (fun i => (sel S).val (addIdx k m i)) : E) *
        algSelectedMinor b w0 v theta w H r T sel R S) ∈ f.range := by
  have hqE (i : Fin m) : f (q i:A) ≠ 0 := by
    simpa using (Nat.cast_ne_zero.mpr (hq i).ne' : (q i:E) ≠ 0)
  have hrE : ∀ i j, f (q i:A) * r i j ∈ f.range := by
    intro i j
    simpa using hr i j
  have he : (∏ i, (f ((q i : ℕ) : A) * (Nat.lcmUpto (T i-1) : E)) ^
        (sel S).val (addIdx k m i)) /
      (∏ i, (f ((q i : ℕ) : A) * (Nat.lcmUpto (T i-1) : E)) ^ R.2.val (addIdx k m i)) *
      NLogMatrix.entry (fun _ => (1:E)) r T 1 (fun j => R.2.val (torusIdx k m j))
        (fun i => R.2.val (addIdx k m i)) (fun j => (sel S).val (torusIdx k m j))
        (fun i => (sel S).val (addIdx k m i)) ∈ f.range :=
    NLogArithmetic.entry_cleared_range f T (fun i => (q i:A)) r hqE hrE
      1 (fun j => R.2.val (torusIdx k m j)) (fun i => R.2.val (addIdx k m i))
      (fun j => (sel S).val (torusIdx k m j)) (fun i => (sel S).val (addIdx k m i))
  have hbase : (∏ j : Fin (k+1), ((d:E)^⌊H/w0⌋₊ *
      b R.1 j ^ (1 * (sel S).val (torusIdx k m j)))) ∈ f.range :=
    f.range.prod_mem (fun j _ => TwoLogArithmetic.base_power_cleared_range f (b R.1 j) d
      ⌊H/w0⌋₊ (1 * (sel S).val (torusIdx k m j)) (hb R.1 j)
      (by rw [one_mul]; exact NLogArithmetic.column_torus_le_floor hw0 hw (sel S) j))
  have hh := f.range.mul_mem hbase he
  have hD : ((algDenominator d k w0 H : ℕ) : E) =
      ∏ _j : Fin (k+1), (d : E)^⌊H/w0⌋₊ := by
    rw [algDenominator, Nat.cast_pow, pow_mul', Fin.prod_const]
  have hsc : ∀ α : Fin m → ℕ, ((TwoLogArithmetic.scale q T α : ℚ) : E) =
      ∏ i, (f ((q i : ℕ) : A) * (Nat.lcmUpto (T i-1) : E)) ^ α i := by
    intro α
    simp only [TwoLogArithmetic.scale, Rat.cast_prod, Rat.cast_pow, Rat.cast_mul,
      Rat.cast_natCast, map_natCast]
  have hmin : algSelectedMinor b w0 v theta w H r T sel R S =
      (∏ j : Fin (k+1), b R.1 j ^ (1 * (sel S).val (torusIdx k m j))) *
        NLogMatrix.entry (fun _ => (1:E)) r T 1 (fun j => R.2.val (torusIdx k m j))
          (fun i => R.2.val (addIdx k m i)) (fun j => (sel S).val (torusIdx k m j))
          (fun i => (sel S).val (addIdx k m i)) :=
    NLogArithmetic.entry_eq_base_mul (b R.1) r T 1 (fun j => R.2.val (torusIdx k m j))
      (fun i => R.2.val (addIdx k m i)) (fun j => (sel S).val (torusIdx k m j))
      (fun i => (sel S).val (addIdx k m i))
  have hE : (algDenominator d k w0 H : E) *
      (TwoLogArithmetic.scale q T (fun i => R.2.val (addIdx k m i)) : E)⁻¹ *
      ((TwoLogArithmetic.scale q T (fun i => (sel S).val (addIdx k m i)) : E) *
        algSelectedMinor b w0 v theta w H r T sel R S) =
      (∏ j : Fin (k+1), ((d:E)^⌊H/w0⌋₊ *
        b R.1 j ^ (1 * (sel S).val (torusIdx k m j)))) *
      ((∏ i, (f ((q i : ℕ) : A) * (Nat.lcmUpto (T i-1) : E)) ^
          (sel S).val (addIdx k m i)) /
        (∏ i, (f ((q i : ℕ) : A) * (Nat.lcmUpto (T i-1) : E)) ^ R.2.val (addIdx k m i)) *
        NLogMatrix.entry (fun _ => (1:E)) r T 1 (fun j => R.2.val (torusIdx k m j))
          (fun i => R.2.val (addIdx k m i)) (fun j => (sel S).val (torusIdx k m j))
          (fun i => (sel S).val (addIdx k m i))) := by
    rw [hD, hsc, hsc, hmin, Finset.prod_mul_distrib]
    ring
  rw [hE]
  exact hh

end Range

section NumberField
variable {E : Type*} [Field E] [NumberField E]

/-- The common denominator of a rational slope vector clears it in any number field. -/
theorem commonDen_mul_integral {k m : ℕ} (r : Fin m → Fin k → ℚ) (i : Fin m) (j : Fin k) :
    IsIntegral ℤ ((NLogArithmetic.commonDen r i : E) * ((r i j : ℚ) : E)) := by
  obtain ⟨c, hc⟩ := NLogVectors.den_dvd_vecDen (r i) j
  have he : (NLogArithmetic.commonDen r i : E) * ((r i j : ℚ) : E) =
      (c : E) * (((r i j).den : E) * ((r i j : ℚ) : E)) := by
    rw [show NLogArithmetic.commonDen r i = NLogVectors.vecDen (r i) from rfl, hc,
      Nat.cast_mul]
    ring
  have hcint : IsIntegral ℤ (((c : ℤ) : E)) := isIntegral_intCast (c : ℤ)
  rw [Int.cast_natCast] at hcint
  rw [he]
  exact hcint.mul (TwoLogNumberFieldMinors.rational_den_mul_integral (r i j))

theorem algSelectedMinor_entries_integral {k m K : ℕ} {w0 v theta H : ℝ}
    {w : Fin m → ℝ} (b : Fin K → Fin (k+1) → E) (d : ℕ)
    (q T : Fin m → ℕ) (r : Fin m → Fin k → E)
    (hq : ∀ i, 0 < q i) (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (hb : ∀ c j, IsIntegral ℤ ((d : E) * b c j))
    (hr : ∀ i j, IsIntegral ℤ ((q i : E) * r i j))
    (sel : NLogMatrix.Row k K v theta w H → NLogMatrix.Column k w0 w H)
    (R S : NLogMatrix.Row k K v theta w H) :
    IsIntegral ℤ ((algDenominator d k w0 H : E) *
      (TwoLogArithmetic.scale q T (fun i => R.2.val (addIdx k m i)) : E)⁻¹ *
      ((TwoLogArithmetic.scale q T (fun i => (sel S).val (addIdx k m i)) : E) *
        algSelectedMinor b w0 v theta w H r T sel R S)) := by
  have hz := algSelectedMinor_entries_range
    (algebraMap (𝓞 E) E) b d q T r hq hw0 hw
    (fun c j => ⟨⟨(d : E) * b c j, hb c j⟩, rfl⟩)
    (fun i j => ⟨⟨(q i : E) * r i j, hr i j⟩, rfl⟩)
    sel R S
  obtain ⟨z, hz⟩ := hz
  rw [← hz]
  exact z.isIntegral_coe

theorem algSelectedMinor_clearing_bound {k m K : ℕ} {w0 v theta H : ℝ}
    {w : Fin m → ℝ} (b : Fin K → Fin (k+1) → E) (d : ℕ)
    (q T : Fin m → ℕ) (r : Fin m → Fin k → E)
    (hd : 0 < d) (hq : ∀ i, 0 < q i) (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (hb : ∀ c j, IsIntegral ℤ ((d : E) * b c j))
    (hr : ∀ i j, IsIntegral ℤ ((q i : E) * r i j))
    (sel : NLogMatrix.Row k K v theta w H → NLogMatrix.Column k w0 w H)
    (hdet : (algSelectedMinor b w0 v theta w H r T sel).det ≠ 0) :
    -(Module.finrank ℚ E : ℝ) *
      ((Fintype.card (NLogMatrix.Row k K v theta w H) : ℝ) *
        Real.log (algDenominator d k w0 H : ℝ) -
        (∑ R : NLogMatrix.Row k K v theta w H, ∑ i, (R.2.val (addIdx k m i) : ℝ) *
          Real.log ((q i : ℝ) * Nat.lcmUpto (T i - 1))) +
        (∑ R : NLogMatrix.Row k K v theta w H, ∑ i, ((sel R).val (addIdx k m i) : ℝ) *
          Real.log ((q i : ℝ) * Nat.lcmUpto (T i - 1)))) ≤
      ∑ σ : E →+* ℂ,
        Real.log ‖σ (algSelectedMinor b w0 v theta w H r T sel).det‖ := by
  classical
  have hD : 0 < (algDenominator d k w0 H : ℚ) := by
    unfold algDenominator
    exact_mod_cast pow_pos hd _
  have hh := NumberFieldNormProduct.cleared_det_sum_log_bound_with_denominator
    (algSelectedMinor b w0 v theta w H r T sel)
    (algDenominator d k w0 H : ℚ)
    (fun R => (TwoLogArithmetic.scale q T (fun i => R.2.val (addIdx k m i)))⁻¹)
    (fun S => TwoLogArithmetic.scale q T (fun i => (sel S).val (addIdx k m i)))
    hD (fun R => inv_pos.mpr (TwoLogArithmetic.scale_pos q T hq _))
    (fun S => TwoLogArithmetic.scale_pos q T hq _) hdet (by
      intro R S
      simpa only [Rat.cast_natCast, Rat.cast_inv] using
        algSelectedMinor_entries_integral b d q T r hq hw0 hw hb hr sel R S)
  simpa only [Rat.cast_natCast, Rat.cast_inv, Real.log_inv,
    TwoLogArithmetic.log_scale _ _ hq, Finset.sum_neg_distrib, sub_eq_add_neg] using hh

theorem log_algDenominator_le (d k : ℕ) (hd : 0 < d) {w0 H : ℝ} (hw0 : 0 < w0)
    (hH : 0 ≤ H) :
    Real.log (algDenominator d k w0 H : ℝ) ≤ ((k : ℝ) + 1) * Real.log (d : ℝ) / w0 * H := by
  have hlog : 0 ≤ Real.log (d : ℝ) := Real.log_nonneg (by exact_mod_cast hd)
  have hf := Nat.floor_le (div_nonneg hH hw0.le)
  have hk : (0 : ℝ) ≤ (k : ℝ) + 1 := by positivity
  rw [algDenominator, Nat.cast_pow, Real.log_pow, Nat.cast_mul]
  push_cast
  calc ((k : ℝ) + 1) * (⌊H / w0⌋₊ : ℝ) * Real.log (d : ℝ) ≤
      ((k : ℝ) + 1) * (H / w0) * Real.log (d : ℝ) :=
        mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hf hk) hlog
    _ = ((k : ℝ) + 1) * Real.log (d : ℝ) / w0 * H := by ring

/-- **The arithmetic lower bound.** -/
theorem algSelectedMinor_arithmetic_lower_bound {k m K : ℕ} {w0 v theta F H : ℝ}
    (b : Fin K → Fin (k+1) → E) (d : ℕ) (q : Fin m → ℕ) (r : Fin m → Fin k → E)
    (hd : 0 < d)
    (hb : ∀ c j, IsIntegral ℤ ((d : E) * b c j))
    (hr : ∀ i j, IsIntegral ℤ ((q i : E) * r i j))
    (hK : 0 < K) (hq : ∀ i, 2 ≤ q i)
    (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta)
    (hF : 0 ≤ F) (hH : 0 < H)
    (sel : NLogMatrix.Row k K v theta (logWeights q) H →
      NLogMatrix.Column k w0 (logWeights q) H)
    (hdet : (algSelectedMinor b w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det ≠ 0) :
    -(Module.finrank ℚ E : ℝ) *
      (1 - NLogCounting.meanRowWeight k K v theta (logWeights q) H) -
    (Module.finrank ℚ E : ℝ) *
      (Arithmetic.lcmConstant * F / v + ((k : ℝ) + 1) * Real.log (d : ℝ) / w0) ≤
      (∑ σ : E →+* ℂ, Real.log ‖σ (algSelectedMinor b w0 v theta
        (logWeights q) H r (truncationOrders q F v) sel).det‖) /
      ((Fintype.card (NLogMatrix.Row k K v theta (logWeights q) H) : ℝ) * H) := by
  have hw (i : Fin m) : 0 < logWeights q i := ceil_log_weight_pos (hq i)
  have hqpos (i : Fin m) : 0 < q i := lt_of_lt_of_le (by decide) (hq i)
  have hclear := algSelectedMinor_clearing_bound
    b d q (truncationOrders q F v) r hd hqpos hw0 hw hb hr sel hdet
  have hcost := alg_combined_log_cost_le b q r hq hw0 hF hv sel hdet
  have hbase := log_algDenominator_le d k hd hw0 hH.le
  have hbase' := mul_le_mul_of_nonneg_left hbase
    (Nat.cast_nonneg (α := ℝ) (Fintype.card (NLogMatrix.Row k K v theta (logWeights q) H)))
  have hM : 0 < (Fintype.card (NLogMatrix.Row k K v theta (logWeights q) H) : ℝ) := by
    exact_mod_cast NLogCounting.row_card_pos hK hv htheta hw hH
  have hmean := NLogCounting.rowWeight_sum_eq (k := k) hK hv htheta hw hH
  simp only [NLogCounting.rowWeight, NLogCounting.rowCount] at hmean
  have hdE : (0 : ℝ) ≤ Module.finrank ℚ E := Nat.cast_nonneg _
  have hcostd := mul_le_mul_of_nonneg_left hcost hdE
  have hbased := mul_le_mul_of_nonneg_left hbase' hdE
  have hmeand := congrArg (fun x : ℝ => (Module.finrank ℚ E : ℝ) * x) hmean
  apply (le_div_iff₀ (mul_pos hM hH)).mpr
  nlinarith only [hclear, hcostd, hbased, hmeand]

/-- **A uniform upper bound at all embeddings pays the arithmetic cost once.** -/
theorem algSelectedMinor_uniform_upper_bound_obstruction
    {k m K : ℕ} {w0 v theta F H U : ℝ}
    (b : Fin K → Fin (k+1) → E) (d : ℕ) (q : Fin m → ℕ) (r : Fin m → Fin k → E)
    (hd : 0 < d)
    (hb : ∀ c j, IsIntegral ℤ ((d : E) * b c j))
    (hr : ∀ i j, IsIntegral ℤ ((q i : E) * r i j))
    (hK : 0 < K) (hq : ∀ i, 2 ≤ q i)
    (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta)
    (hF : 0 ≤ F) (hH : 0 < H)
    (sel : NLogMatrix.Row k K v theta (logWeights q) H →
      NLogMatrix.Column k w0 (logWeights q) H)
    (hdet : (algSelectedMinor b w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det ≠ 0)
    (hupper : ∀ σ : E →+* ℂ,
      Real.log ‖(algSelectedMinor (fun c j => σ (b c j)) w0 v theta
        (logWeights q) H (fun i j => σ (r i j)) (truncationOrders q F v) sel).det‖ ≤
      (Fintype.card (NLogMatrix.Row k K v theta (logWeights q) H) : ℝ) * H * U) :
    -(1 - NLogCounting.meanRowWeight k K v theta (logWeights q) H) -
      (Arithmetic.lcmConstant * F / v + ((k : ℝ) + 1) * Real.log (d : ℝ) / w0) ≤ U := by
  classical
  have hM : 0 < (Fintype.card (NLogMatrix.Row k K v theta (logWeights q) H) : ℝ) := by
    exact_mod_cast NLogCounting.row_card_pos hK hv htheta
      (fun i => ceil_log_weight_pos (hq i)) hH
  have hdE : (0 : ℝ) < Module.finrank ℚ E := by
    exact_mod_cast (Module.finrank_pos : 0 < Module.finrank ℚ E)
  have hlower := algSelectedMinor_arithmetic_lower_bound
    b d q r hd hb hr hK hq hw0 hv htheta hF hH sel hdet
  have heach (σ : E →+* ℂ) :
      Real.log ‖σ (algSelectedMinor b w0 v theta (logWeights q) H
        r (truncationOrders q F v) sel).det‖ ≤
      (Fintype.card (NLogMatrix.Row k K v theta (logWeights q) H) : ℝ) * H * U := by
    rw [map_algSelectedMinor_det]
    exact hupper σ
  have hsum := Finset.sum_le_sum (fun σ (_ : σ ∈ Finset.univ) => heach σ)
  simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul,
    NumberField.Embeddings.card] at hsum
  have havg :
      (∑ σ : E →+* ℂ, Real.log ‖σ (algSelectedMinor b w0 v theta
        (logWeights q) H r (truncationOrders q F v) sel).det‖) /
      ((Fintype.card (NLogMatrix.Row k K v theta (logWeights q) H) : ℝ) * H) ≤
      (Module.finrank ℚ E : ℝ) * U := by
    apply (div_le_iff₀ (mul_pos hM hH)).mpr
    convert hsum using 1
    ring
  have hcomp := hlower.trans havg
  apply (mul_le_mul_iff_right₀ hdE).mp
  nlinarith only [hcomp]

end NumberField

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgAudit.lean <==
import QuadraticPi.NAlgBridge
import QuadraticPi.TwoGridLinearForms
import QuadraticPi.TwoGridExamples
import QuadraticPi.TwoGridGolden
import QuadraticPi.TwoGridCubic

/-! # Audit: linear forms in logarithms of algebraic numbers (two and `n` logarithms)

The definitions of the main statements, their types, and the axioms on which the main theorems,
the corollaries and the principal intermediate statements depend. -/

set_option autoImplicit false

/-! ## The statements -/

#print QuadraticPi.NAlg.TupleIndep
#print QuadraticPi.NAlg.MeasureAlg
#print QuadraticPi.NLogTarget.NoPowerRelation
#print QuadraticPi.NLogTarget.height
#check @QuadraticPi.NAlg.measureAlg_all
#check @QuadraticPi.NAlg.tupleIndep_card_le_finrank
#check @QuadraticPi.NAlg.measureAlg_degree
#check @QuadraticPi.NAlg.measureAlg_real
#check @QuadraticPi.NAlg.measureAlg_rat
#check @QuadraticPi.NAlg.measureAlg_of_mem_field
#check @QuadraticPi.NAlg.measureAlg_quadratic
#check @QuadraticPi.NAlg.measureAlg_quadUnits
#print QuadraticPi.NAlg.GaloisModel
#check @QuadraticPi.NAlg.measureAlg_model
#check @QuadraticPi.NAlg.measureAlg_real_rank
#check @QuadraticPi.NAlg.twoLog_linearForm_of_measureAlg
#print QuadraticPi.TwoGrid.ConjIndep
#check @QuadraticPi.TwoGrid.logRatio_irrationalityExponent_bounds
#check @QuadraticPi.TwoGrid.centerSupply_irrationalityExponent_bounds
#check @QuadraticPi.TwoGrid.logRatio_linearForm_bound

/-! ## Axioms -/

#print axioms QuadraticPi.NAlg.measureAlg_all
#print axioms QuadraticPi.NAlg.measureAlg_succ
#print axioms QuadraticPi.NAlg.measureAlg_one
#print axioms QuadraticPi.NAlg.tupleIndep_card_le_finrank
#print axioms QuadraticPi.NAlg.measureAlg_degree
#print axioms QuadraticPi.NAlg.measureAlg_real
#print axioms QuadraticPi.NAlg.measureAlg_rat
#print axioms QuadraticPi.NAlg.measureAlg_of_mem_field
#print axioms QuadraticPi.NAlg.measureAlg_quadratic
#print axioms QuadraticPi.NAlg.measureAlg_quadUnits
#print axioms QuadraticPi.NAlg.measureAlg_succ_of_bounded
#print axioms QuadraticPi.NAlg.measureAlg_succ_of_no_supply
#print axioms QuadraticPi.NAlg.hyperplaneBounded_alg
#print axioms QuadraticPi.NAlg.no_supply_alg
#print axioms QuadraticPi.NAlg.exists_tupleFamily
#print axioms QuadraticPi.NAlg.TupleFamily.exists_logs
#print axioms QuadraticPi.NAlg.TupleFamily.exists_hyperplanes
#print axioms QuadraticPi.NAlg.cofinal_field_alg_minors
#print axioms QuadraticPi.NAlg.algSelectedMinor_arithmetic_lower_bound
#print axioms QuadraticPi.NAlg.NAlgData.actualMinor_norm_upper_bound
#print axioms QuadraticPi.NAlg.NAlgData.cofinal_alg_field_minors_inconsistent
#print axioms QuadraticPi.NAlg.exists_nalg_parameters
#print axioms QuadraticPi.NAlg.exists_nalg_baseData
#print axioms QuadraticPi.NAlg.tupleIndep_card_le_of_sq

/-! ## The rank form and the bridge -/

#print axioms QuadraticPi.NAlg.exists_galoisModel
#print axioms QuadraticPi.NAlg.measureAlg_model
#print axioms QuadraticPi.NAlg.measureAlg_real_rank
#print axioms QuadraticPi.NAlg.GaloisModel.rank_le_finrank
#print axioms QuadraticPi.NAlg.twoLog_linearForm_of_measureAlg

/-! ## Two logarithms -/

#print axioms QuadraticPi.TwoGrid.centerSupply_irrationalityExponent_bounds
#print axioms QuadraticPi.TwoGrid.logRatio_irrationalityExponent_bounds
#print axioms QuadraticPi.TwoGrid.logRatio_degree_bounds_real
#print axioms QuadraticPi.TwoGrid.logRatio_linearForm_bound
#print axioms QuadraticPi.TwoGrid.logRatio_linearForm_bound_real
#print axioms QuadraticPi.TwoGrid.quadratic_logRatio_bounds
#print axioms QuadraticPi.TwoGrid.quadratic_normSigns_bounds
#print axioms QuadraticPi.TwoGrid.ratOrNormOne_logRatio_bounds
#print axioms QuadraticPi.TwoGrid.log_two_div_log_goldenRatio_bounds
#print axioms QuadraticPi.TwoGrid.log_one_add_sqrt_two_div_log_goldenRatio_bounds
#print axioms QuadraticPi.TwoGrid.log_two_add_sqrt_three_div_log_one_add_sqrt_two_bounds
#print axioms QuadraticPi.TwoGrid.log_cubicAlpha_div_log_two_bounds
#print axioms QuadraticPi.TwoGrid.log_cubicAlpha_div_log_abs_bounds


==> anc/lean/QuadraticPi/NAlgBridge.lean <==
import QuadraticPi.NAlgExamples

/-! # The rank form for real numbers, and the two-logarithm bound as the case `n = 2`

* `GaloisModel a`: a Galois number field `E` with an embedding `ι : E → ℂ`, a tuple `α` with
  `ι α_i = a_i`, and a largest independent family of conjugate tuples, of size `z` (the rank
  of the conjugate tuples of `a`).
* `exists_galoisModel`: real algebraic numbers `a_1, …, a_n > 0` have a Galois model (the
  splitting field of `∏ minpoly a_i`).
* `measureAlg_model`, `measureAlg_real_rank`: the main theorem for real algebraic numbers, with
  the exponent `n - 1 + z`, `z` the rank in a Galois model; `GaloisModel.rank_le_finrank`:
  `z ≤ [ℚ(α) : ℚ]`.
* `tupleIndep_pair_iff`, `twoLog_linearForm_of_measureAlg`: for `n = 2` the independence of
  conjugate tuples is the independence of conjugate pairs of the two-logarithm files
  (`TwoGrid.ConjIndep`), and the main theorem gives the two-logarithm linear form bound
  `|p log a + q log b| ≥ c · max(1, |p|, |q|)^{-(z + 1 + ε)}` in the form of
  `TwoGrid.logRatio_linearForm_bound` (stated here for `E : Type`, the universe of
  `MeasureAlg`). The proof uses `measureAlg_all` and not the two-logarithm proof: the
  `n`-logarithm files use from the two-logarithm files only auxiliary definitions and lemmas
  (`TwoGridPairsBasic`, `boxIdx`, `boxCenter`, `exists_aut_of_embedding`, `real_zpow_eq_one_of`,
  `bernoulli_gap_pq`, `lt_one_of_pow_lt_one`, `GridParams`), and no theorem on the irrationality
  exponent. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open QuadraticPi.NLogTarget
open scoped BigOperators

/-- A Galois model of a real tuple with a largest independent family of conjugate tuples. -/
structure GaloisModel {n : ℕ} (a : Fin n → ℝ) where
  E : Type
  [field : Field E]
  [numberField : NumberField E]
  [galois : IsGalois ℚ E]
  ι : E →+* ℂ
  α : Fin n → E
  map_α : ∀ i, ι (α i) = a i
  z : ℕ
  s : Fin z → (E ≃ₐ[ℚ] E)
  indep : TupleIndep α s
  largest : ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)), TupleIndep α s' → z' ≤ z

attribute [instance] GaloisModel.field GaloisModel.numberField GaloisModel.galois

/-- Real algebraic numbers `a_i > 0` have a Galois model. -/
theorem exists_galoisModel {n : ℕ} (a : Fin n → ℝ) (ha : ∀ i, 0 < a i)
    (hai : ∀ i, IsIntegral ℚ (a i)) : Nonempty (GaloisModel a) := by
  refine galois_model_apply a hai _ ?_
  intro E _ _ _ ι α hια
  have hα0 : ∀ i, α i ≠ 0 := fun i h => by
    have h1 := hια i
    rw [h, map_zero] at h1
    exact (ha i).ne' (by exact_mod_cast h1.symm)
  obtain ⟨z, s, hs, hmax⟩ := exists_largest α hα0
  exact ⟨GaloisModel.mk E ι α hια z s hs hmax⟩

/-- The rank in a Galois model is at most the degree `[ℚ(α) : ℚ]`. -/
theorem GaloisModel.rank_le_finrank {n : ℕ} {a : Fin n → ℝ} (M : GaloisModel a)
    (ha : ∀ i, 0 < a i) : M.z ≤ Module.finrank ℚ (tupleField M.α) := by
  have hα0 : ∀ i, M.α i ≠ 0 := fun i h => by
    have h1 := M.map_α i
    rw [h, map_zero] at h1
    exact (ha i).ne' (by exact_mod_cast h1.symm)
  exact tupleIndep_card_le_finrank M.α hα0 M.s M.indep

/-- **The main theorem in a Galois model**: the exponent `n - 1 + z`. -/
theorem measureAlg_model {n : ℕ} (hn : 1 ≤ n) {a : Fin n → ℝ} (M : GaloisModel a)
    (ha : ∀ i, 0 < a i) (hind : NoPowerRelation a) (ε : ℝ) (hε : 0 < ε) :
    ∃ C : ℝ, 0 < C ∧ ∀ h : Fin n → ℤ, h ≠ 0 →
      C * height h ^ (-((n : ℝ) - 1 + M.z) - ε) ≤ |∑ i, (h i : ℝ) * Real.log (a i)| :=
  measureAlg_all n hn M.E M.ι M.α a ha M.map_α hind M.z M.s M.indep M.largest ε hε

/-- **Linear forms in `n` logarithms of real algebraic numbers, rank form.** For real algebraic
`a_1, …, a_n > 0` without power relation there is a Galois model, and with `z` the rank of the
conjugate tuples in it, `|Σ h_i log a_i| ≥ C · max|h_i|^{-(n - 1 + z) - ε}`. -/
theorem measureAlg_real_rank {n : ℕ} (hn : 1 ≤ n) (a : Fin n → ℝ) (ha : ∀ i, 0 < a i)
    (hai : ∀ i, IsIntegral ℚ (a i)) (hind : NoPowerRelation a) (ε : ℝ) (hε : 0 < ε) :
    ∃ M : GaloisModel a, ∃ C : ℝ, 0 < C ∧ ∀ h : Fin n → ℤ, h ≠ 0 →
      C * height h ^ (-((n : ℝ) - 1 + M.z) - ε) ≤ |∑ i, (h i : ℝ) * Real.log (a i)| := by
  obtain ⟨M⟩ := exists_galoisModel a ha hai
  exact ⟨M, measureAlg_model hn M ha hind ε hε⟩

section TwoLogarithms
variable {E : Type} [Field E] [NumberField E]

/-- For two numbers, independence of conjugate tuples is independence of conjugate pairs. -/
theorem tupleIndep_pair_iff (bE aE : E) {z : ℕ} (s : Fin z → (E ≃ₐ[ℚ] E)) :
    TupleIndep (![aE, bE] : Fin 2 → E) s ↔ TwoGrid.ConjIndep bE aE s := by
  constructor
  · intro h e hb ha
    apply h e
    intro i
    fin_cases i
    · simpa using ha
    · simpa using hb
  · intro h e he
    exact h e (by simpa using he 1) (by simpa using he 0)

/-- **The two-logarithm linear form bound as the case `n = 2` of the main theorem**, with the
hypotheses and the conclusion of `TwoGrid.logRatio_linearForm_bound`. -/
theorem twoLog_linearForm_of_measureAlg [IsGalois ℚ E]
    (ι : E →+* ℂ) (bE aE : E) (b a : ℝ) (hb : 0 < b) (ha : 0 < a)
    (hιb : ι bE = b) (hιa : ι aE = a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0)
    {z : ℕ} (s : Fin z → (E ≃ₐ[ℚ] E)) (hind : TwoGrid.ConjIndep bE aE s)
    (hmax : ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)), TwoGrid.ConjIndep bE aE s' → z' ≤ z)
    {ε : ℝ} (hε : 0 < ε) :
    ∃ c : ℝ, 0 < c ∧ ∀ p q : ℤ, (p ≠ 0 ∨ q ≠ 0) →
      c * (max 1 (max |(p : ℝ)| |(q : ℝ)|)) ^ (-((z : ℝ) + 1 + ε)) ≤
        |(p : ℝ) * Real.log a + q * Real.log b| := by
  have hT : TupleIndep (![aE, bE] : Fin 2 → E) s := (tupleIndep_pair_iff bE aE s).mpr hind
  have hmax' : ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)),
      TupleIndep (![aE, bE] : Fin 2 → E) s' → z' ≤ z :=
    fun z' s' h => hmax z' s' ((tupleIndep_pair_iff bE aE s').mp h)
  have hpos : ∀ i, 0 < (![a, b] : Fin 2 → ℝ) i := by
    intro i
    fin_cases i
    · simpa using ha
    · simpa using hb
  have hι : ∀ i, ι ((![aE, bE] : Fin 2 → E) i) = ((![a, b] : Fin 2 → ℝ) i : ℝ) := by
    intro i
    fin_cases i
    · simpa using hιa
    · simpa using hιb
  have hnp : NoPowerRelation (![a, b] : Fin 2 → ℝ) := by
    intro h hrel
    have hrel' : a ^ h 0 * b ^ h 1 = 1 := by simpa [Fin.prod_univ_two] using hrel
    obtain ⟨h0, h1⟩ := hmult (h 0) (h 1) hrel'
    funext i
    fin_cases i
    · simpa using h0
    · simpa using h1
  obtain ⟨C, hC, hbound⟩ := measureAlg_all 2 (by norm_num) E ι (![aE, bE] : Fin 2 → E)
    (![a, b] : Fin 2 → ℝ) hpos hι hnp z s hT hmax' ε hε
  refine ⟨C, hC, fun p q hpq => ?_⟩
  have hne : (![p, q] : Fin 2 → ℤ) ≠ 0 := by
    intro h0
    have e0 : p = 0 := by simpa using congrFun h0 0
    have e1 : q = 0 := by simpa using congrFun h0 1
    rcases hpq with h | h
    · exact h e0
    · exact h e1
  have hmain := hbound (![p, q] : Fin 2 → ℤ) hne
  have hsum : ∑ i, (((![p, q] : Fin 2 → ℤ) i : ℤ) : ℝ) * Real.log ((![a, b] : Fin 2 → ℝ) i) =
      (p : ℝ) * Real.log a + q * Real.log b := by
    simp [Fin.sum_univ_two]
  rw [hsum] at hmain
  refine le_trans ?_ hmain
  apply mul_le_mul_of_nonneg_left _ hC.le
  have hM1 : (1 : ℝ) ≤ max 1 (max |(p : ℝ)| |(q : ℝ)|) := le_max_left _ _
  have hp : |(p : ℝ)| ≤ max 1 (max |(p : ℝ)| |(q : ℝ)|) :=
    (le_max_left _ _).trans (le_max_right _ _)
  have hq : |(q : ℝ)| ≤ max 1 (max |(p : ℝ)| |(q : ℝ)|) :=
    (le_max_right _ _).trans (le_max_right _ _)
  have hh : height (![p, q] : Fin 2 → ℤ) ≤ max 1 (max |(p : ℝ)| |(q : ℝ)|) := by
    apply height_le _ hM1
    intro i
    fin_cases i
    · simp
    · simp
  have hz0 : (0 : ℝ) ≤ z := Nat.cast_nonneg _
  calc (max 1 (max |(p : ℝ)| |(q : ℝ)|)) ^ (-((z : ℝ) + 1 + ε))
      ≤ height (![p, q] : Fin 2 → ℤ) ^ (-((z : ℝ) + 1 + ε)) :=
        Real.rpow_le_rpow_of_nonpos (height_pos _) hh (by linarith)
    _ = height (![p, q] : Fin 2 → ℤ) ^ (-(((2 : ℕ) : ℝ) - 1 + z) - ε) := by
        congr 1
        push_cast
        ring

end TwoLogarithms

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgCharacters.lean <==
import QuadraticPi.TwoGridPairsBasic
import QuadraticPi.NLogSelection
import QuadraticPi.NLogCharacterCenters

/-! # Character separation for a box of products of independent tuples, (T5')

Tuples `P l ∈ M^{k+1}` (`M` an abelian group, written additively), `l < z`, independent:
`Σ_l e_l P_{l,t} = 0` for all `t` only for `e = 0`. For a slope vector `r ∈ ℚ^k` the additive
character of `x ∈ M^{k+1}` is `N(r) x_k - Σ_j p_j(r) x_j` (`N = charDen r`,
`p_j = charExp r j = r_j N`).

`exists_hyperplanes`: for every `Q` there is a finite list of rational hyperplanes such that for
every `r` off them, the character of `Σ_l Δ_l P_l` vanishes, `|Δ_l| ≤ Q`, only for `Δ = 0`.
Proof: torsion coordinates `ψ_i` on the group generated by the `P_{l,t}`; the vanishing gives
`ψ_i(x_k) - Σ_j r_j ψ_i(x_j) = 0` for every `i`, one rational equation in `r` per `(Δ, i)`; if
all of them have zero linear part, every `x_t` is torsion and `Δ = 0` by independence.

`characterDistinct_box`: the multiplicative form for units of a field and an embedding into
`ℂ`, in the form of `NLogInterpolation.characterValue`. For `k = 1` the hyperplanes are points of
bounded denominator: this is (T5) of `TwoGridPairsBasic.exists_box_injective`. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open QuadraticPi.TwoGrid QuadraticPi.NLogSelection QuadraticPi.NLogCharacterCenters
open scoped BigOperators

/-- `p_j(r) = r_j N(r)`. -/
theorem cast_charExp {k : ℕ} (r : Fin k → ℚ) (j : Fin k) :
    ((charExp r j : ℤ) : ℚ) = r j * (charDen r : ℚ) := by
  have hd : (r j).den ∣ charDen r := Finset.dvd_prod_of_mem (fun t => (r t).den)
    (Finset.mem_univ j)
  have hd0 : ((r j).den : ℚ) ≠ 0 := by exact_mod_cast (r j).den_ne_zero
  calc ((charExp r j : ℤ) : ℚ) = ((r j).num : ℚ) * ((charDen r / (r j).den : ℕ) : ℚ) := by
        simp only [charExp, charDen, Int.cast_mul, Int.cast_natCast]
    _ = ((r j).num : ℚ) * ((charDen r : ℚ) / ((r j).den : ℚ)) := by
        rw [Nat.cast_div hd hd0]
    _ = (((r j).num : ℚ) / ((r j).den : ℚ)) * (charDen r : ℚ) := by ring
    _ = r j * (charDen r : ℚ) := by rw [Rat.num_div_den]

/-- The additive character of `x ∈ M^{k+1}`. -/
def addChar {M : Type*} [AddCommGroup M] {k : ℕ} (r : Fin k → ℚ) (x : Fin (k+1) → M) : M :=
  (charDen r : ℤ) • x (Fin.last k) - ∑ j, charExp r j • x j.castSucc

/-- **(T5').** Finitely many rational hyperplanes outside of which the characters separate a
box of products of independent tuples. -/
theorem exists_hyperplanes {M : Type*} [AddCommGroup M] {z k : ℕ}
    (P : Fin z → Fin (k+1) → M)
    (hind : ∀ e : Fin z → ℤ, (∀ t, ∑ l, e l • P l t = 0) → e = 0) (Q : ℕ) :
    ∃ HQ : List ((Fin k → ℚ) × ℚ), ∀ r : Fin k → ℚ, OffHyperplanes HQ r →
      ∀ Δ : Fin z → ℤ, (∀ l, |Δ l| ≤ Q) →
        addChar r (fun t => ∑ l, Δ l • P l t) = 0 → Δ = 0 := by
  classical
  let f : (Fin z × Fin (k+1) → ℤ) →ₗ[ℤ] M :=
    Fintype.linearCombination ℤ (fun p : Fin z × Fin (k+1) => P p.1 p.2)
  obtain ⟨g, ψ, hψ, hker⟩ := exists_torsion_coordinates f
  let vec : (Fin z → ℤ) → Fin (k+1) → (Fin z × Fin (k+1) → ℤ) :=
    fun Δ t p => if p.2 = t then Δ p.1 else 0
  have hfvec : ∀ Δ t, f (vec Δ t) = ∑ l, Δ l • P l t := by
    intro Δ t
    show Fintype.linearCombination ℤ (fun p : Fin z × Fin (k+1) => P p.1 p.2) (vec Δ t) = _
    rw [Fintype.linearCombination_apply, Fintype.sum_prod_type]
    refine Finset.sum_congr rfl (fun l _ => ?_)
    rw [Fintype.sum_eq_single t (fun t' ht' => by simp [vec, ht'])]
    simp [vec]
  let m : (Fin z → ℤ) → Fin g → Fin (k+1) → ℤ := fun Δ i t => ψ i (vec Δ t)
  let hyper : (Fin z → ℤ) → Fin g → (Fin k → ℚ) × ℚ :=
    fun Δ i => (fun j => -((m Δ i j.castSucc : ℤ) : ℚ), ((m Δ i (Fin.last k) : ℤ) : ℚ))
  let box : Finset (Fin z → ℤ) := Fintype.piFinset (fun _ => Finset.Icc (-(Q : ℤ)) Q)
  refine ⟨((box ×ˢ (Finset.univ : Finset (Fin g))).toList).map (fun p => hyper p.1 p.2), ?_⟩
  intro r hoff Δ hΔ heq
  have hmem : ∀ i, hyper Δ i ∈
      ((box ×ˢ (Finset.univ : Finset (Fin g))).toList).map (fun p => hyper p.1 p.2) := by
    intro i
    refine List.mem_map.mpr ⟨(Δ, i), ?_, rfl⟩
    rw [Finset.mem_toList, Finset.mem_product]
    refine ⟨?_, Finset.mem_univ _⟩
    rw [Fintype.mem_piFinset]
    intro l
    rw [Finset.mem_Icc]
    exact abs_le.mp (hΔ l)
  -- the character is `f` of one vector
  let V : Fin z × Fin (k+1) → ℤ :=
    (charDen r : ℤ) • vec Δ (Fin.last k) - ∑ j, charExp r j • vec Δ j.castSucc
  have hfV : f V = 0 := by
    have : f V = addChar r (fun t => ∑ l, Δ l • P l t) := by
      simp only [V, addChar, map_sub, map_smul, map_sum, hfvec]
    rw [this, heq]
  have hψV : ∀ i, (charDen r : ℤ) * m Δ i (Fin.last k) -
      ∑ j, charExp r j * m Δ i j.castSucc = 0 := by
    intro i
    have h := hψ V 0 (by rw [hfV, map_zero]) i
    rw [map_zero] at h
    simp only [V, map_sub, map_smul, map_sum, smul_eq_mul] at h
    exact h
  -- every hyperplane equation holds, so every linear part vanishes
  have hN0 : ((charDen r : ℕ) : ℚ) ≠ 0 := by exact_mod_cast (charDen_pos r).ne'
  have hlin : ∀ i, (hyper Δ i).1 = 0 := by
    intro i
    by_contra hne
    apply hoff (hyper Δ i) (hmem i) hne
    have h := congrArg (fun x : ℤ => (x : ℚ)) (hψV i)
    simp only [Int.cast_sub, Int.cast_mul, Int.cast_sum, Int.cast_natCast, Int.cast_zero,
      cast_charExp] at h
    have h' : (charDen r : ℚ) * (∑ j, -((m Δ i j.castSucc : ℤ) : ℚ) * r j +
        ((m Δ i (Fin.last k) : ℤ) : ℚ)) = 0 := by
      have e : (charDen r : ℚ) * (∑ j, -((m Δ i j.castSucc : ℤ) : ℚ) * r j +
          ((m Δ i (Fin.last k) : ℤ) : ℚ)) =
          (charDen r : ℚ) * ((m Δ i (Fin.last k) : ℤ) : ℚ) -
            ∑ j, r j * (charDen r : ℚ) * ((m Δ i j.castSucc : ℤ) : ℚ) := by
        rw [mul_add, Finset.mul_sum]
        have hs : ∑ j, (charDen r : ℚ) * (-((m Δ i j.castSucc : ℤ) : ℚ) * r j) =
            -∑ j, r j * (charDen r : ℚ) * ((m Δ i j.castSucc : ℤ) : ℚ) := by
          rw [← Finset.sum_neg_distrib]
          exact Finset.sum_congr rfl (fun j _ => by ring)
        rw [hs]
        ring
      rw [e]
      exact h
    exact (mul_eq_zero.mp h').resolve_left hN0
  have hm0 : ∀ i (j : Fin k), m Δ i j.castSucc = 0 := by
    intro i j
    have h := congrFun (hlin i) j
    simp only [hyper, Pi.zero_apply, neg_eq_zero, Int.cast_eq_zero] at h
    exact h
  have hmk : ∀ i, m Δ i (Fin.last k) = 0 := by
    intro i
    have h := hψV i
    simp only [hm0, mul_zero, Finset.sum_const_zero, sub_zero] at h
    exact (mul_eq_zero.mp h).resolve_left (by exact_mod_cast (charDen_pos r).ne')
  have hall : ∀ t i, ψ i (vec Δ t) = 0 := by
    intro t i
    refine Fin.lastCases ?_ (fun j => ?_) t
    · exact hmk i
    · exact hm0 i j
  -- every coordinate is torsion
  have htor : ∀ t, ∃ N : ℕ, 0 < N ∧ N • ∑ l, Δ l • P l t = 0 := by
    intro t
    obtain ⟨N, hN, h⟩ := hker (vec Δ t) (hall t)
    exact ⟨N, hN, by rwa [hfvec] at h⟩
  choose N hN hNt using htor
  have hprod : 0 < ∏ t, N t := Finset.prod_pos (fun t _ => hN t)
  have hkill : ∀ t, (∏ t', N t') • ∑ l, Δ l • P l t = 0 := by
    intro t
    obtain ⟨d, hd⟩ := Finset.dvd_prod_of_mem N (Finset.mem_univ t)
    rw [hd, mul_comm, mul_smul, hNt t, smul_zero]
  have he := hind (fun l => ((∏ t, N t : ℕ) : ℤ) * Δ l) (by
    intro t
    have h := hkill t
    rw [Finset.smul_sum] at h
    rw [← h]
    refine Finset.sum_congr rfl (fun l _ => ?_)
    rw [mul_smul, natCast_zsmul])
  funext l
  have hl := congrFun he l
  simp only [Pi.zero_apply, mul_eq_zero, Int.natCast_eq_zero] at hl
  rcases hl with hl | hl
  · exact absurd hl hprod.ne'
  · exact hl

/-- The multiplicative character of a tuple of units, as `NLogInterpolation.characterValue`. -/
def unitChar {E : Type*} [Field E] {k : ℕ} (r : Fin k → ℚ) (w : Fin (k+1) → Eˣ) : Eˣ :=
  w (Fin.last k) ^ ((charDen r : ℕ) : ℤ) / ∏ j : Fin k, w j.castSucc ^ charExp r j

theorem characterValue_eq_unitChar {E : Type*} [Field E] {k : ℕ} (σ : E →+* ℂ)
    (r : Fin k → ℚ) (w : Fin (k+1) → Eˣ) :
    NLogInterpolation.characterValue r (fun t => σ (w t : E)) = σ ((unitChar r w : Eˣ) : E) := by
  simp only [NLogInterpolation.characterValue, unitChar, Units.val_div_eq_div_val,
    Units.coe_prod, Units.val_zpow_eq_zpow_val, Units.val_pow_eq_pow_val, map_div₀, map_prod,
    map_zpow₀, map_pow, zpow_natCast, charDen, charExp]

theorem ofMul_unitChar {E : Type*} [Field E] {k : ℕ} (r : Fin k → ℚ) (w : Fin (k+1) → Eˣ) :
    Additive.ofMul (unitChar r w) = addChar r (fun t => Additive.ofMul (w t)) := by
  simp only [unitChar, addChar, ofMul_div, ofMul_zpow, ofMul_prod]

/-- **(T5') for units of a field.** -/
theorem characterDistinct_box {E : Type*} [Field E] {z k : ℕ} (U : Fin z → Fin (k+1) → Eˣ)
    (hind : ∀ e : Fin z → ℤ, (∀ t, ∏ l, U l t ^ e l = 1) → e = 0) (Q : ℕ) :
    ∃ HQ : List ((Fin k → ℚ) × ℚ), ∀ (σ : E →+* ℂ) (r : Fin k → ℚ), OffHyperplanes HQ r →
      Function.Injective (fun c : Fin z → Fin Q =>
        NLogInterpolation.characterValue r
          (fun t => σ ((∏ l, U l t ^ ((c l : ℕ) : ℤ) : Eˣ) : E))) := by
  classical
  let P : Fin z → Fin (k+1) → Additive Eˣ := fun l t => Additive.ofMul (U l t)
  have hindP : ∀ e : Fin z → ℤ, (∀ t, ∑ l, e l • P l t = 0) → e = 0 := by
    intro e he
    apply hind e
    intro t
    have h := congrArg Additive.toMul (he t)
    simpa [P, toMul_sum, toMul_zsmul] using h
  obtain ⟨HQ, hHQ⟩ := exists_hyperplanes P hindP Q
  refine ⟨HQ, fun σ r hoff c c' hcc => ?_⟩
  dsimp only at hcc
  rw [characterValue_eq_unitChar, characterValue_eq_unitChar] at hcc
  have hu := Units.ext (σ.injective hcc)
  have hadd := congrArg Additive.ofMul hu
  rw [ofMul_unitChar, ofMul_unitChar] at hadd
  have hlinx : ∀ c : Fin z → Fin Q, (fun t => Additive.ofMul (∏ l, U l t ^ ((c l : ℕ) : ℤ))) =
      fun t => ∑ l, ((c l : ℕ) : ℤ) • P l t := by
    intro c
    funext t
    simp only [P, ofMul_prod, ofMul_zpow]
  rw [hlinx c, hlinx c'] at hadd
  have hdiff : addChar r (fun t => ∑ l, (((c l : ℕ) : ℤ) - ((c' l : ℕ) : ℤ)) • P l t) = 0 := by
    have e1 : (fun t => ∑ l, (((c l : ℕ) : ℤ) - ((c' l : ℕ) : ℤ)) • P l t) =
        (fun t => ∑ l, ((c l : ℕ) : ℤ) • P l t) - (fun t => ∑ l, ((c' l : ℕ) : ℤ) • P l t) := by
      funext t
      simp only [Pi.sub_apply, sub_smul, Finset.sum_sub_distrib]
    have hlin : ∀ x y : Fin (k+1) → Additive Eˣ, addChar r (x - y) = addChar r x - addChar r y := by
      intro x y
      have h1 : ∀ j : Fin k, charExp r j • (x - y) j.castSucc =
          charExp r j • x j.castSucc - charExp r j • y j.castSucc :=
        fun j => by rw [Pi.sub_apply, zsmul_sub]
      rw [addChar, addChar, addChar, Pi.sub_apply, zsmul_sub,
        Finset.sum_congr rfl (fun j _ => h1 j), Finset.sum_sub_distrib]
      abel
    rw [e1, hlin, hadd, sub_self]
  have hΔ := hHQ r hoff _ (fun l => by
    have h1 := (c l).isLt
    have h2 := (c' l).isLt
    rw [abs_le]
    constructor <;> omega) hdiff
  funext l
  apply Fin.ext
  have h := congrFun hΔ l
  simp only [Pi.zero_apply, sub_eq_zero, Nat.cast_inj] at h
  exact h

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgComparison.lean <==
import QuadraticPi.NAlgAnalytic
import QuadraticPi.CofinalComparison

/-! # The comparison over all embeddings

Centers `b c` in a number field `E` with one common denominator `d`, analytic data
(logarithms with labels) at every embedding, and the strict margins: cofinally many non-zero
field minors are impossible. The arithmetic cost is paid once (the norm product over all
embeddings), and the analytic bound holds at every embedding. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open OAI.PiExponent MatrixArithmetic
open scoped BigOperators NumberField

namespace NAlgData
variable {k : ℕ} {nu : ℝ} (D : NAlgData k nu)

/-- The arithmetic error: `Λ F0 / v + (k+1) log d / w0`. -/
def arithmeticError (d : ℕ) : ℝ :=
  Arithmetic.lcmConstant * D.F0 / (D.v : ℝ) + ((k : ℝ) + 1) * Real.log (d : ℝ) / (D.w0 : ℝ)

variable {E : Type*} [Field E] [NumberField E]

/-- **The end of the determinant method.** Centers `b` in `E` with common denominator `d`,
centers with labelled logarithms at every embedding, the strict margins: cofinally many
non-zero field minors are impossible. -/
theorem cofinal_alg_field_minors_inconsistent
    (hnu : 1 < nu) (b : Fin D.K → Fin (k+1) → E)
    (hcenters : ∀ σ : E →+* ℂ, ∃ Z : D.Centers, Z.value = fun c t => σ (b c t))
    (d : ℕ) (hd : 0 < d) (hbi : ∀ c t, IsIntegral ℤ ((d : E) * b c t))
    (hgap : D.arithmeticError d + D.analyticError <
      nu * ((D.base.A : ℝ) * (1 - D.base.eta) - D.base.theta) - (1 - D.base.theta))
    (hcollision : 1 + D.arithmeticError d + D.analyticError < D.collisionLimit)
    (hcofinal : ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
      ∃ sel : D.Row H → D.Column H,
        (algSelectedMinor b D.w0 D.v D.geometry.theta
          (logWeights D.q) H (fun i j => (D.r i j : E))
          (truncationOrders D.q D.F0 D.v) sel).det ≠ 0) : False := by
  apply cofinal_determinant_bounds_inconsistent nu D.base.theta
    ((D.base.A : ℝ) * (1 - D.base.eta)) (D.arithmeticError d)
    D.analyticError D.collisionLimit D.actualMean D.analyticRemainder D.collisionRate
    hnu hgap hcollision D.tendsto_analyticRemainder D.tendsto_collisionRate D.actualMean_bounds
  intro L
  obtain ⟨H, hLH, hH, sel, hdet⟩ := hcofinal L
  refine ⟨H, hLH, hH, D.analyticError + D.analyticRemainder H + D.analyticMax H, ?_, le_rfl⟩
  have hHr : (0 : ℝ) < H := by exact_mod_cast hH
  have hupper : ∀ σ : E →+* ℂ,
      Real.log ‖(algSelectedMinor (fun c t => σ (b c t)) D.w0 D.v
        D.geometry.theta (logWeights D.q) H (fun i j => σ ((D.r i j : E)))
        (truncationOrders D.q D.F0 D.v) sel).det‖ ≤
      (Fintype.card (D.Row H) : ℝ) * H *
        (D.analyticError + D.analyticRemainder H + D.analyticMax H) := by
    intro σ
    obtain ⟨Z, hZ⟩ := hcenters σ
    have hne : (algSelectedMinor (fun c t => σ (b c t)) D.w0 D.v
        D.geometry.theta (logWeights D.q) H (fun i j => σ ((D.r i j : E)))
        (truncationOrders D.q D.F0 D.v) sel).det ≠ 0 := by
      rw [← map_algSelectedMinor_det]
      exact (map_ne_zero σ).mpr hdet
    have hb := D.actualMinor_norm_upper_bound Z (by linarith) H hH sel
    have heq : (D.actualMinor Z H sel) =
        algSelectedMinor (fun c t => σ (b c t)) D.w0 D.v
          D.geometry.theta (logWeights D.q) H (fun i j => σ ((D.r i j : E)))
          (truncationOrders D.q D.F0 D.v) sel := by
      unfold actualMinor
      rw [hZ]
      simp only [map_ratCast]
    rw [heq] at hb
    have hl := Real.log_le_log (norm_pos_iff.mpr hne) hb
    rw [Real.log_exp] at hl
    exact hl
  have h := algSelectedMinor_uniform_upper_bound_obstruction b d D.q
    (fun i j => (D.r i j : E)) hd hbi
    (fun i j => commonDen_mul_integral D.r i j)
    D.geometry.K_pos D.q_two_le'
    (by exact_mod_cast D.geometry.w0_pos) (by exact_mod_cast D.geometry.v_pos)
    (by exact_mod_cast D.geometry.theta_pos) D.F0_pos.le hHr sel hdet hupper
  unfold arithmeticError
  unfold actualMean
  exact h

end NAlgData
end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgConclusion.lean <==
import QuadraticPi.NAlgHyperplane

/-! # From bounded denominators to `MeasureAlg (k + 1)`

As `NLogConclusion`, with the exponent shifted by the rank: if for every distinguished
coordinate the good vectors with exponent `ν > k + 1 + z` have bounded common denominator
(`z` the rank of the conjugate tuples), then `MeasureAlg (k + 1)` holds. The conjugate tuples of
the reordered tuple `(α_{i0.succAbove j})_j, α_{i0}` are those of `α` with the coordinates
permuted, so independence and the rank do not change (`tupleIndep_of_cover`).

`measureAlg_succ_of_no_supply`: `MeasureAlg k` (through the hyperplane lemma) and the
impossibility of a supply of good vectors, for the admissibility given by a rule of
hyperplanes extended by an arbitrary finite list, imply `MeasureAlg (k + 1)`. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open scoped BigOperators
open NLogTarget NLogVectors NLogSelection NLogConclusion

/-- `NLogConclusion.ordered_bound` with the exponent `k` replaced by any `κ ≥ 0`. -/
theorem ordered_bound_shift {k : ℕ} {L : Fin k → ℝ} {G : ℝ} (hind : LogIndependent L G)
    {κ : ℝ} (hκ : 0 ≤ κ) (ε : ℝ) (hε : 0 < ε)
    (hbdd : ∃ Q : ℕ, ∀ r : Fin k → ℚ, GoodVector L G (κ + 2 + ε) r → vecDen r < Q) :
    ∃ C : ℝ, 0 < C ∧ ∀ (x : Fin k → ℤ) (z : ℤ), z ≠ 0 → (∀ j, |(x j : ℝ)| ≤ |(z : ℝ)|) →
      C * |(z : ℝ)| ^ (-(κ + 1) - ε) ≤ |∑ j, (x j : ℝ) * L j + (z : ℝ) * G| := by
  obtain ⟨Q, hQ⟩ := hbdd
  obtain ⟨δ, hδ, hmin⟩ := NLogConclusion.exists_delta hind Q
  refine ⟨min 1 δ, lt_min one_pos hδ, ?_⟩
  intro x z hz hx
  by_contra hlt
  have hlt' := not_le.mp hlt
  have hk0 : (0:ℝ) ≤ κ := hκ
  have hzR : (z : ℝ) ≠ 0 := by exact_mod_cast hz
  have hzabs : 0 < |(z : ℝ)| := abs_pos.mpr hzR
  have hz1 : 1 ≤ |(z : ℝ)| := by exact_mod_cast Int.one_le_abs hz
  obtain ⟨r, hr⟩ : ∃ r : Fin k → ℚ, ∀ j, r j = ((-(x j) : ℤ) : ℚ) / (z : ℚ) :=
    ⟨fun j => ((-(x j) : ℤ) : ℚ) / (z : ℚ), fun j => rfl⟩
  have hrR : ∀ j, (r j : ℝ) = -(x j : ℝ) / (z : ℝ) := by
    intro j
    rw [hr j]
    push_cast
    ring
  have hr1 : ∀ j, |(r j : ℝ)| ≤ 1 := by
    intro j
    rw [hrR j, abs_div, abs_neg]
    exact (div_le_one hzabs).mpr (hx j)
  have hterm : ∀ j, (r j : ℝ) * L j = (-1 / (z : ℝ)) * ((x j : ℝ) * L j) := by
    intro j
    rw [hrR j]
    ring
  have hsum : ∑ j, (r j : ℝ) * L j = (-1 / (z : ℝ)) * ∑ j, (x j : ℝ) * L j := by
    rw [Finset.mul_sum]
    exact Finset.sum_congr rfl (fun j _ => hterm j)
  have hinv : (1 / (z : ℝ)) * (z : ℝ) = 1 := by
    exact one_div_mul_cancel hzR
  have hform : G - ∑ j, (r j : ℝ) * L j =
      (∑ j, (x j : ℝ) * L j + (z : ℝ) * G) / (z : ℝ) := by
    rw [hsum, eq_div_iff hzR]
    linear_combination (∑ j, (x j : ℝ) * L j) * hinv
  have hden : ∀ j, (r j).den ∣ z.natAbs := by
    intro j
    rw [hr j]
    exact ThreeLogConclusion.den_dvd_natAbs (-(x j)) z hz
  have hzn : 0 < z.natAbs := Int.natAbs_pos.mpr hz
  have hqle : vecDen r ≤ z.natAbs := Nat.le_of_dvd hzn (vecDen_dvd r hden)
  have hqleR : (vecDen r : ℝ) ≤ |(z : ℝ)| := by
    have h : (vecDen r : ℝ) ≤ (z.natAbs : ℝ) := by exact_mod_cast hqle
    simpa only [Nat.cast_natAbs, Int.cast_abs] using h
  have hq0 : (0:ℝ) < (vecDen r : ℝ) := by exact_mod_cast vecDen_pos r
  have hpow1 : |(z : ℝ)| ^ (-(κ + 1) - ε) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos hz1 (by linarith)
  have hpow0 : 0 ≤ |(z : ℝ)| ^ (-(κ + 1) - ε) := Real.rpow_nonneg hzabs.le _
  have hL1 : |∑ j, (x j : ℝ) * L j + (z : ℝ) * G| < |(z : ℝ)| ^ (-(κ + 1) - ε) := by
    have h := mul_le_mul_of_nonneg_right (min_le_left (1:ℝ) δ) hpow0
    linarith
  have hLδ : |∑ j, (x j : ℝ) * L j + (z : ℝ) * G| < δ := by
    have h := mul_le_mul (min_le_right (1:ℝ) δ) hpow1 hpow0 hδ.le
    linarith
  have habs : |G - ∑ j, (r j : ℝ) * L j| =
      |∑ j, (x j : ℝ) * L j + (z : ℝ) * G| / |(z : ℝ)| := by
    rw [hform, abs_div]
  have hle : |G - ∑ j, (r j : ℝ) * L j| ≤ |∑ j, (x j : ℝ) * L j + (z : ℝ) * G| := by
    rw [habs]
    exact div_le_self (abs_nonneg _) hz1
  have hgood : GoodVector L G (κ + 2 + ε) r := by
    refine ⟨hr1, ?_⟩
    calc
      |G - ∑ j, (r j : ℝ) * L j| =
          |∑ j, (x j : ℝ) * L j + (z : ℝ) * G| / |(z : ℝ)| := habs
      _ ≤ |(z : ℝ)| ^ (-(κ + 1) - ε) / |(z : ℝ)| :=
        div_le_div_of_nonneg_right hL1.le hzabs.le
      _ = |(z : ℝ)| ^ (-(κ + 1) - ε - 1) := (Real.rpow_sub_one hzabs.ne' _).symm
      _ = |(z : ℝ)| ^ (-(κ + 2 + ε)) := by
        congr 1
        ring
      _ ≤ (vecDen r : ℝ) ^ (-(κ + 2 + ε)) :=
        Real.rpow_le_rpow_of_nonpos hq0 hqleR (by linarith)
  have hqQ := hQ r hgood
  have hδle : δ ≤ |G - ∑ j, (r j : ℝ) * L j| := hmin r hqQ hr1
  linarith


section Cover

variable {E : Type*} [Field E] [NumberField E]

/-- Independence passes to a tuple containing every coordinate of the original. -/
theorem tupleIndep_of_cover {n n' : ℕ} {α : Fin n → E} {β : Fin n' → E}
    (hcov : ∀ i, ∃ i', α i = β i') {z : ℕ} {s : Fin z → (E ≃ₐ[ℚ] E)}
    (h : TupleIndep α s) : TupleIndep β s := by
  intro e he
  apply h e
  intro i
  obtain ⟨i', hi'⟩ := hcov i
  rw [hi']
  exact he i'

omit [Field E] [NumberField E] in
theorem cover_snoc {k : ℕ} (α : Fin (k+1) → E) (i0 : Fin (k+1)) :
    ∀ i, ∃ i', α i = Fin.snoc (α := fun _ => E) (fun j => α (i0.succAbove j)) (α i0) i' := by
  intro i
  by_cases h : i = i0
  · exact ⟨Fin.last k, by rw [Fin.snoc_last, h]⟩
  · obtain ⟨j, hj⟩ := Fin.exists_succAbove_eq h
    exact ⟨j.castSucc, by rw [Fin.snoc_castSucc]; exact (congrArg α hj).symm⟩

omit [Field E] [NumberField E] in
theorem snoc_cover {k : ℕ} (α : Fin (k+1) → E) (i0 : Fin (k+1)) :
    ∀ i', ∃ i, Fin.snoc (α := fun _ => E) (fun j => α (i0.succAbove j)) (α i0) i' = α i := by
  intro i'
  refine Fin.lastCases ?_ (fun j => ?_) i'
  · exact ⟨i0, Fin.snoc_last _ _⟩
  · exact ⟨i0.succAbove j, Fin.snoc_castSucc _ _ _⟩

end Cover

/-- **Reduction of `MeasureAlg (k + 1)` to bounded denominators.** -/
theorem measureAlg_succ_of_bounded {k : ℕ} (hk : 1 ≤ k)
    (hbdd : ∀ (E : Type) [Field E] [NumberField E] [IsGalois ℚ E] (ι : E →+* ℂ)
      (α : Fin k → E) (γ : E) (a : Fin k → ℝ) (g : ℝ), (∀ j, 0 < a j) → 0 < g →
      (∀ j, ι (α j) = a j) → ι γ = g →
      LogIndependent (fun j => Real.log (a j)) (Real.log g) →
      ∀ (z : ℕ) (s : Fin z → (E ≃ₐ[ℚ] E)), TupleIndep (Fin.snoc (α := fun _ => E) α γ) s →
      (∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)),
        TupleIndep (Fin.snoc (α := fun _ => E) α γ) s' → z' ≤ z) →
      ∀ nu : ℝ, (k : ℝ) + 1 + z < nu → ∃ Q : ℕ, ∀ r : Fin k → ℚ,
        GoodVector (fun j => Real.log (a j)) (Real.log g) nu r → vecDen r < Q) :
    MeasureAlg (k+1) := by
  intro E _ _ _ ι α a ha hια hind z s hs hmax ε hε
  have hk1 : (1 : ℝ) ≤ k := by exact_mod_cast hk
  have hz0 : (0 : ℝ) ≤ z := Nat.cast_nonneg z
  have hκ : (0 : ℝ) ≤ (k : ℝ) + z - 1 := by linarith
  have hC : ∀ i0 : Fin (k+1), ∃ C : ℝ, 0 < C ∧
      ∀ (x : Fin k → ℤ) (w : ℤ), w ≠ 0 → (∀ j, |(x j : ℝ)| ≤ |(w : ℝ)|) →
        C * |(w : ℝ)| ^ (-(((k : ℝ) + z - 1) + 1) - ε) ≤
          |∑ j, (x j : ℝ) * Real.log (a (i0.succAbove j)) + (w : ℝ) * Real.log (a i0)| := by
    intro i0
    have hli : LogIndependent (fun j => Real.log (a (i0.succAbove j))) (Real.log (a i0)) :=
      logIndependent_of_noPowerRelation ha hind i0
    have hs' : TupleIndep (Fin.snoc (α := fun _ => E) (fun j => α (i0.succAbove j)) (α i0)) s :=
      tupleIndep_of_cover (cover_snoc α i0) hs
    have hmax' : ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)),
        TupleIndep (Fin.snoc (α := fun _ => E) (fun j => α (i0.succAbove j)) (α i0)) s' →
          z' ≤ z :=
      fun z' s' h' => hmax z' s' (tupleIndep_of_cover (snoc_cover α i0) h')
    have hb := hbdd E ι (fun j => α (i0.succAbove j)) (α i0) (fun j => a (i0.succAbove j))
      (a i0) (fun j => ha _) (ha i0) (fun j => hια _) (hια i0) hli z s hs' hmax'
      (((k : ℝ) + z - 1) + 2 + ε) (by linarith)
    exact ordered_bound_shift hli hκ ε hε hb
  choose C hCpos hCb using hC
  obtain ⟨i1, _, hmin⟩ := Finset.exists_min_image Finset.univ C ⟨0, Finset.mem_univ _⟩
  refine ⟨C i1, hCpos i1, ?_⟩
  intro h hne
  obtain ⟨i0, _, hmaxh⟩ := Finset.exists_max_image Finset.univ
    (fun i : Fin (k+1) => |(h i : ℝ)|) ⟨0, Finset.mem_univ _⟩
  have hmax'' : ∀ i, |(h i : ℝ)| ≤ |(h i0 : ℝ)| := fun i => hmaxh i (Finset.mem_univ i)
  have hz : h i0 ≠ 0 := by
    intro h0
    apply hne
    funext i
    show h i = 0
    have hi := hmax'' i
    rw [h0, Int.cast_zero, abs_zero] at hi
    have hR : (h i : ℝ) = 0 := abs_eq_zero.mp (le_antisymm hi (abs_nonneg _))
    exact_mod_cast hR
  have hz1 : 1 ≤ |(h i0 : ℝ)| := by exact_mod_cast Int.one_le_abs hz
  have hheight : height h = |(h i0 : ℝ)| :=
    le_antisymm (height_le h hz1 hmax'') (abs_le_height h i0)
  have hb : C i0 * |(h i0 : ℝ)| ^ (-(((k : ℝ) + z - 1) + 1) - ε) ≤
      |∑ j, (h (i0.succAbove j) : ℝ) * Real.log (a (i0.succAbove j)) +
        (h i0 : ℝ) * Real.log (a i0)| :=
    hCb i0 (fun j => h (i0.succAbove j)) (h i0) hz (fun j => hmax'' (i0.succAbove j))
  have e := Fin.sum_univ_succAbove (fun t => (h t : ℝ) * Real.log (a t)) i0
  have e' : ∑ t, (h t : ℝ) * Real.log (a t) =
      (h i0 : ℝ) * Real.log (a i0) +
        ∑ j, (h (i0.succAbove j) : ℝ) * Real.log (a (i0.succAbove j)) := e
  have hsum : ∑ t, (h t : ℝ) * Real.log (a t) =
      ∑ j, (h (i0.succAbove j) : ℝ) * Real.log (a (i0.succAbove j)) +
        (h i0 : ℝ) * Real.log (a i0) := by
    rw [e']
    ring
  have hexp : -((((k + 1 : ℕ)) : ℝ) - 1 + z) - ε = -(((k : ℝ) + z - 1) + 1) - ε := by
    push_cast
    ring
  have key : C i1 * |(h i0 : ℝ)| ^ (-(((k : ℝ) + z - 1) + 1) - ε) ≤
      |∑ t, (h t : ℝ) * Real.log (a t)| := by
    rw [hsum]
    exact (mul_le_mul_of_nonneg_right (hmin i0 (Finset.mem_univ i0))
      (Real.rpow_nonneg (abs_nonneg _) _)).trans hb
  have hfin : C i1 * height h ^ (-((((k + 1 : ℕ)) : ℝ) - 1 + z) - ε) =
      C i1 * |(h i0 : ℝ)| ^ (-(((k : ℝ) + z - 1) + 1) - ε) := by
    rw [hheight, hexp]
  exact hfin.le.trans key

/-- **The induction step**, from the impossibility of supplies. -/
theorem measureAlg_succ_of_no_supply {k : ℕ} (hk : 1 ≤ k) (hM : MeasureAlg k)
    (forbidden : List (Fin k → ℚ) → List ((Fin k → ℚ) × ℚ))
    (hno : ∀ (E : Type) [Field E] [NumberField E] [IsGalois ℚ E] (ι : E →+* ℂ)
      (α : Fin k → E) (γ : E) (a : Fin k → ℝ) (g : ℝ), (∀ j, 0 < a j) → 0 < g →
      (∀ j, ι (α j) = a j) → ι γ = g →
      LogIndependent (fun j => Real.log (a j)) (Real.log g) →
      ∀ (z : ℕ) (s : Fin z → (E ≃ₐ[ℚ] E)), TupleIndep (Fin.snoc (α := fun _ => E) α γ) s →
      (∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)),
        TupleIndep (Fin.snoc (α := fun _ => E) α γ) s' → z' ≤ z) →
      ∀ nu : ℝ, (k : ℝ) + 1 + z < nu →
      (∀ extra : List ((Fin k → ℚ) × ℚ), Supply vecDen
        (GoodVector (fun j => Real.log (a j)) (Real.log g) nu)
        (fun Ls p => OffHyperplanes (forbidden Ls ++ extra) p)) → False) :
    MeasureAlg (k+1) := by
  apply measureAlg_succ_of_bounded hk
  intro E _ _ _ ι α γ a g ha hg hια hιγ hind z s hs hmax nu hnu
  have hH := hyperplaneBounded_alg hk hM ι α γ a g ha hg hια hιγ hind hmax hnu
  by_contra hcon
  apply hno E ι α γ a g ha hg hια hιγ hind z s hs hmax nu hnu
  intro extra
  apply supply_of_unbounded_of hH (fun Ls => forbidden Ls ++ extra)
  intro Q
  by_contra hQ
  apply hcon
  refine ⟨Q, fun r hgood => ?_⟩
  by_contra hlt
  exact hQ ⟨r, hgood, not_lt.mp hlt⟩

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgData.lean <==
import QuadraticPi.NAlgArithmetic
import QuadraticPi.NLogSlopeMatrix
import QuadraticPi.TwoGridData

/-! # Analytic data for linear forms in `k + 1` logarithms of algebraic numbers

`NAlgData`: the exponent data (`TwoGrid.GridParams`: `θ < A < 1`, `η`, the gap), the
interpolation data `NLogInterpolation.BaseData k`, the logarithms `L = (log a_t)`, the rational
slope vectors with their approximation errors, a radius `R` for all centers and label
representatives, and the number `N` of labels per embedding. Copied from `NLogData`,
`NLogDataCounting`, `NLogGradeData`, `NLogAnalyticDataIndices` and the first part of
`NLogSlopeMatrix`, with these changes:

* no rational bases (the centers are given separately, at each embedding);
* the labels of rows are pairs (label, grade), so the collision rate carries the factor
  `N^(-1/(k+1))` and the low labels are at most `N` times the low grades
  (`low_label_capacity`, `collision_and_scalar_exponent_le_data`). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open OAI.PiExponent OAI.PiExponent.MatrixArithmetic NLogIndex Filter Topology
open NLogAnalytic NLogMainPeriodBridge
open scoped BigOperators

structure NAlgData (k : ℕ) (nu : ℝ) where
  logs : Fin (k+1) → ℝ
  log_ne_zero : logs 0 ≠ 0
  base : TwoGrid.GridParams nu
  geometry : NLogInterpolation.BaseData k
  theta_eq : geometry.theta = base.theta
  r : Fin geometry.m → Fin k → ℚ
  q_two_le : ∀ i, 2 ≤ NLogArithmetic.commonDen r i
  general_position : NLogInterpolation.GeneralPosition r
  r_abs_le_one : ∀ i j, |(r i j:ℝ)| ≤ 1
  approximation_error : ∀ i,
    |logs (Fin.last k) - ∑ j : Fin k, (r i j:ℝ) * logs j.castSucc| ≤
      (NLogArithmetic.commonDen r i:ℝ)^(-nu)
  wstar : ℝ
  wstar_pos : 0 < wstar
  wstar_lower : ∀ i, wstar ≤ (Nat.ceil (Real.log (NLogArithmetic.commonDen r i)):ℝ)
  radius : ℝ
  radius_one_le : 1 ≤ radius
  N : ℕ
  N_pos : 0 < N

namespace NAlgData
variable {k : ℕ} {nu : ℝ} (D : NAlgData k nu)
abbrev m := D.geometry.m
abbrev K := D.geometry.K
abbrev w0 := D.geometry.w0
abbrev v := D.geometry.v
def q (i : Fin D.m) : ℕ := NLogArithmetic.commonDen D.r i
def rationalWeights (i : Fin D.m) : ℚ := Nat.ceil (Real.log (D.q i))
def F0 : ℝ := 4/(D.base.theta:ℝ)
def weightErrorCoefficient : ℝ :=
  Real.log (2*D.radius*nLogSlopeBound D.logs)+nu+Real.log 2+
    Real.log (nLogScalarConstant D.logs)
def analyticError : ℝ := 2*D.radius/(D.w0:ℝ)+Real.log 2/(D.v:ℝ)+
  D.weightErrorCoefficient/D.wstar
/-- The collision limit without labels (as for `NLogData`). -/
def collisionLimit0 : ℝ := NLogCollision.collisionConstant*(D.base.eta^(((k:ℝ)+2)/((k:ℝ)+1))*
    ((D.K:ℝ)*(D.base.theta:ℝ)^D.m /
      (NLogCounting.risingFactor D.m k*(D.v:ℝ)^(k+1)*(D.base.A:ℝ)^D.m)) ^
        ((1:ℝ)/((k:ℝ)+1)))
/-- The collision limit with `N` labels. -/
def collisionLimit : ℝ := D.collisionLimit0 / NLogCollision.root k D.N

theorem q_two_le' (i : Fin D.m) : 2 ≤ D.q i := D.q_two_le i
theorem F0_pos : 0 < D.F0 := div_pos (by norm_num) D.base.theta_pos
theorem logWeights_pos (i : Fin D.m) : 0 < logWeights D.q i :=
  ceil_log_weight_pos (D.q_two_le' i)
@[simp] theorem cast_rationalWeights (i : Fin D.m) :
    (D.rationalWeights i:ℝ)=logWeights D.q i := by simp [rationalWeights,logWeights]
theorem rationalWeights_pos (i : Fin D.m) : 0 < D.rationalWeights i := by
  have h : (0:ℝ) < (D.rationalWeights i:ℝ) := by
    rw [D.cast_rationalWeights]
    exact D.logWeights_pos i
  exact_mod_cast h

/-! ## Counting -/

abbrev Row (H : ℝ) :=
  NLogMatrix.Row k D.K D.v D.geometry.theta (logWeights D.q) H
abbrev Column (H : ℝ) :=
  NLogMatrix.Column k D.w0 (logWeights D.q) H
def actualRowCount (H : ℝ) : ℕ := Fintype.card (D.Row H)
def actualMean (H : ℝ) : ℝ :=
  NLogCounting.meanRowWeight k D.K D.v D.geometry.theta (logWeights D.q) H
def lowIndexCount (H : ℝ) : ℕ :=
  (realWeightedSimplex (logWeights D.q) ((D.base.A:ℝ)*H)).card
def collisionRate0 (H : ℝ) : ℝ :=
  NLogCollision.collisionConstant*D.base.eta^(((k:ℝ)+2)/((k:ℝ)+1))*
    ((D.actualRowCount H:ℝ)/(D.lowIndexCount H:ℝ)) ^ ((1:ℝ)/((k:ℝ)+1))/H
def collisionRate (H : ℝ) : ℝ := D.collisionRate0 H / NLogCollision.root k D.N
def analyticCollisionRemainder (H : ℝ) : ℝ :=
  NLogCollision.collisionRemainder k (D.actualRowCount H) H
def translationRemainder (H : ℝ) : ℝ :=
  Real.log (translationTermCount D.m D.v H:ℝ)/H
def analyticRemainder (H : ℝ) : ℝ := D.analyticCollisionRemainder H+D.translationRemainder H
def rowLeadingConstant : ℝ := (D.K:ℝ)*(D.base.theta:ℝ)^D.m/
  (((D.m+k+1).factorial:ℝ)*(D.v:ℝ)^(k+1)*∏ i,logWeights D.q i)

theorem actualRowCount_pos {H : ℝ} (hH : 0 < H) : 0 < D.actualRowCount H :=
  NLogCounting.row_card_pos D.geometry.K_pos
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.logWeights_pos hH

theorem lowIndexCount_pos {H : ℝ} (hH : 0 < H) : 0 < D.lowIndexCount H := by
  apply Finset.card_pos.mpr
  refine ⟨fun _ => 0,?_⟩
  apply (mem_realWeightedSimplex D.logWeights_pos).mpr
  simpa using (mul_pos D.base.A_pos hH).le

theorem actualRowWeight_sum_eq {H : ℝ} (hH : 0 < H) :
    (∑ R : D.Row H, NLogCounting.rowWeight (logWeights D.q) R) =
      (D.actualRowCount H:ℝ)*H*D.actualMean H :=
  NLogCounting.rowWeight_sum_eq D.geometry.K_pos (by exact_mod_cast D.geometry.v_pos)
    (by exact_mod_cast D.geometry.theta_pos) D.logWeights_pos hH

theorem actualMean_bounds (H : ℝ) (hH : 0 < H) :
    0 ≤ D.actualMean H ∧ D.actualMean H ≤ (D.base.theta:ℝ) := by
  refine ⟨NLogCounting.meanRowWeight_nonneg (fun i => (D.logWeights_pos i).le) hH.le,?_⟩
  rw [←D.theta_eq]
  exact NLogCounting.meanRowWeight_le_theta D.geometry.K_pos
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.logWeights_pos hH

theorem rowLeadingConstant_pos : 0 < D.rowLeadingConstant := by
  have hK : (0:ℝ) < D.K := by exact_mod_cast (show 0 < D.K from D.geometry.K_pos)
  have hv : (0:ℝ) < D.v := by exact_mod_cast D.geometry.v_pos
  have hfac : (0:ℝ) < ((D.m+k+1).factorial:ℝ) := by
    exact_mod_cast Nat.factorial_pos (D.m+k+1)
  apply div_pos (mul_pos hK (pow_pos D.base.theta_pos _))
  exact mul_pos (mul_pos hfac (pow_pos hv (k+1)))
    (Finset.prod_pos (fun i _ => D.logWeights_pos i))

theorem tendsto_actualRowCount_normalized :
    Tendsto (fun H : ℝ => (D.actualRowCount H:ℝ)/H^(D.m+k+1)) atTop
      (𝓝 D.rowLeadingConstant) := by
  have h := NLogCounting.tendsto_rowCount_normalized k D.K D.v D.geometry.theta D.q
    D.geometry.v_pos D.geometry.theta_pos D.q_two_le'
  simpa only [actualRowCount,Row,NLogCounting.rowCount,rowLeadingConstant,D.theta_eq] using h

theorem tendsto_collisionRate0 : Tendsto D.collisionRate0 atTop (𝓝 D.collisionLimit0) := by
  have h := (NLogCounting.tendsto_root_row_lowIndex_ratio k D.K D.v D.geometry.theta
    D.base.A D.q D.geometry.v_pos D.geometry.theta_pos (by exact_mod_cast D.base.A_pos)
    D.q_two_le').const_mul
      (NLogCollision.collisionConstant*D.base.eta^(((k:ℝ)+2)/((k:ℝ)+1)))
  simp only [D.theta_eq] at h
  convert h using 1
  · ext H
    unfold collisionRate0 actualRowCount Row NLogCounting.rowCount lowIndexCount
      NLogCounting.lowIndexCount MatrixCounting.lowIndexCount
    rw [D.theta_eq]
    ring
  · unfold collisionLimit0
    congr 1
    ring

theorem tendsto_collisionRate : Tendsto D.collisionRate atTop (𝓝 D.collisionLimit) :=
  D.tendsto_collisionRate0.div_const _

theorem tendsto_analyticCollisionRemainder :
    Tendsto D.analyticCollisionRemainder atTop (𝓝 0) :=
  NLogCollision.tendsto_collisionRemainder_of_normalized_pow k
    D.tendsto_actualRowCount_normalized D.rowLeadingConstant_pos

theorem tendsto_translationRemainder : Tendsto D.translationRemainder atTop (𝓝 0) :=
  tendsto_log_translationTermCount_div D.m (by exact_mod_cast D.geometry.v_pos)

theorem tendsto_analyticRemainder : Tendsto D.analyticRemainder atTop (𝓝 0) := by
  change Tendsto (fun H => D.analyticCollisionRemainder H+D.translationRemainder H) atTop (𝓝 0)
  simpa only [add_zero] using
    D.tendsto_analyticCollisionRemainder.add D.tendsto_translationRemainder

/-! ## Labels: (label, grade) -/

abbrev Transverse (H : ℝ) :=
  ↥(MatrixTranslation.transverseIndices (logWeights D.q) H)

/-- A row label: a center label and a grade. -/
abbrev Label (H : ℝ) := Fin D.N × D.Transverse H

def indexWeight {H : ℝ} (a : D.Transverse H) : ℝ :=
  MatrixTranslationBounds.weight (logWeights D.q) a.val

def labelWeight {H : ℝ} (a : D.Label H) : ℝ := D.indexWeight a.2

theorem indexWeight_nonneg {H : ℝ} (a : D.Transverse H) : 0 ≤ D.indexWeight a := by
  unfold indexWeight MatrixTranslationBounds.weight
  apply Finset.sum_nonneg
  intro i _
  exact mul_nonneg (D.logWeights_pos i).le (Nat.cast_nonneg _)

theorem indexWeight_le {H : ℝ} (a : D.Transverse H) : D.indexWeight a ≤ H :=
  (MatrixTranslation.mem_transverseIndices _ _ D.logWeights_pos a.val).mp a.property

theorem low_transverse_capacity (H : ℝ) :
    (((Finset.univ : Finset (D.Transverse H)).filter
      (fun a => D.indexWeight a ≤ (D.base.A:ℝ)*H)).card:ℝ) ≤ D.lowIndexCount H := by
  classical
  let f : {a : D.Transverse H // D.indexWeight a ≤ (D.base.A:ℝ)*H} →
      ↥(MatrixTranslation.transverseIndices (logWeights D.q) ((D.base.A:ℝ)*H)) :=
    fun a => ⟨a.1.1, (MatrixTranslation.mem_transverseIndices _ _ D.logWeights_pos _).mpr a.2⟩
  have hinj : Function.Injective f := by
    intro a b h
    apply Subtype.ext
    apply Subtype.ext
    have hh := congrArg Subtype.val h
    simpa only [f] using hh
  have hh := Fintype.card_le_of_injective f hinj
  rw [Fintype.card_subtype] at hh
  have hc : Fintype.card ↥(MatrixTranslation.transverseIndices (logWeights D.q)
      ((D.base.A:ℝ)*H)) = D.lowIndexCount H := by
    simp only [Fintype.card_coe, MatrixTranslation.card_transverseIndices]
    rfl
  rw [hc] at hh
  exact_mod_cast hh

/-- The low labels: at most `N` times the low grades. -/
theorem low_label_capacity (H : ℝ) :
    (((Finset.univ : Finset (D.Label H)).filter
      (fun a => D.labelWeight a ≤ (D.base.A:ℝ)*H)).card:ℝ) ≤
      (D.N:ℝ) * D.lowIndexCount H := by
  have hsub : (Finset.univ : Finset (D.Label H)).filter
      (fun a => D.labelWeight a ≤ (D.base.A:ℝ)*H) ⊆
      (Finset.univ : Finset (Fin D.N)) ×ˢ ((Finset.univ : Finset (D.Transverse H)).filter
        (fun a => D.indexWeight a ≤ (D.base.A:ℝ)*H)) := by
    intro a ha
    rw [Finset.mem_product]
    refine ⟨Finset.mem_univ _, ?_⟩
    rw [Finset.mem_filter] at ha ⊢
    exact ⟨Finset.mem_univ _, ha.2⟩
  have hc := Finset.card_le_card hsub
  rw [Finset.card_product, Finset.card_univ, Fintype.card_fin] at hc
  have hc' : (((Finset.univ : Finset (D.Label H)).filter
      (fun a => D.labelWeight a ≤ (D.base.A:ℝ)*H)).card:ℝ) ≤
      (D.N:ℝ) * (((Finset.univ : Finset (D.Transverse H)).filter
        (fun a => D.indexWeight a ≤ (D.base.A:ℝ)*H)).card:ℝ) := by
    exact_mod_cast hc
  exact hc'.trans (mul_le_mul_of_nonneg_left (D.low_transverse_capacity H) (Nat.cast_nonneg _))

/-- **Collision against scalar savings, with labels (label, grade).** -/
theorem collision_and_scalar_exponent_le_data (hnu : 0 ≤ nu)
    {H : ℝ} (hH : 0 < H) (group : D.Row H → D.Label H)
    (hbeta : (∑ row : D.Row H, NLogCounting.rowWeight (logWeights D.q) row) ≤
      ∑ row : D.Row H, D.labelWeight (group row)) :
    -NLogCollision.collisionConstant*NLogCollision.occupancyLoad k group-
        nu*((∑ row : D.Row H, D.labelWeight (group row))-
          (D.actualRowCount H:ℝ)*H*D.actualMean H) ≤
      (D.actualRowCount H:ℝ)*H*max (-D.collisionRate H)
        (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H)) := by
  classical
  have hM : (0:ℝ) < D.actualRowCount H := by exact_mod_cast D.actualRowCount_pos hH
  have hL0 : (0:ℝ) < D.lowIndexCount H := by exact_mod_cast D.lowIndexCount_pos hH
  have hN0 : (0:ℝ) < D.N := by exact_mod_cast D.N_pos
  have hL : (0:ℝ) < (D.N:ℝ) * D.lowIndexCount H := mul_pos hN0 hL0
  let low := (Finset.univ : Finset (D.Label H)).filter
    (fun a => D.labelWeight a ≤ (D.base.A:ℝ)*H)
  have hhigh : ∀ a : D.Label H, a ∉ low → (D.base.A:ℝ)*H ≤ D.labelWeight a := by
    intro a ha
    have hh : ¬D.labelWeight a ≤ (D.base.A:ℝ)*H := by
      simpa only [low, Finset.mem_filter, Finset.mem_univ, true_and] using ha
    exact (lt_of_not_ge hh).le
  have hbeta' : (D.actualRowCount H:ℝ)*H*D.actualMean H ≤
      ∑ row : D.Row H, D.labelWeight (group row) := by
    rw [←D.actualRowWeight_sum_eq hH]
    exact hbeta
  have hh := NLogCollision.collision_and_scalar_exponent_le k group D.labelWeight low
    hM hL hH D.base.eta_pos NLogCollision.collisionConstant_pos.le hnu rfl
    (D.low_label_capacity H) (fun a => D.indexWeight_nonneg a.2)
    (mul_pos D.base.A_pos hH).le hhigh hbeta'
  have hcancel : (D.actualRowCount H:ℝ)*H*D.actualMean H /
      ((D.actualRowCount H:ℝ)*H) = D.actualMean H := by field_simp
  rw [hcancel] at hh
  have hroot : NLogCollision.root k ((D.actualRowCount H:ℝ)/((D.N:ℝ)*D.lowIndexCount H)) =
      NLogCollision.root k ((D.actualRowCount H:ℝ)/(D.lowIndexCount H:ℝ)) /
        NLogCollision.root k D.N := by
    rw [show (D.actualRowCount H:ℝ)/((D.N:ℝ)*D.lowIndexCount H) =
      ((D.actualRowCount H:ℝ)/(D.lowIndexCount H:ℝ))/(D.N:ℝ) by rw [div_div, mul_comm]]
    exact NLogCollision.root_div k (div_nonneg hM.le hL0.le) hN0.le
  rw [hroot] at hh
  have hrate : -NLogCollision.collisionConstant*D.base.eta^(((k:ℝ)+2)/((k:ℝ)+1))*
      (NLogCollision.root k ((D.actualRowCount H:ℝ)/(D.lowIndexCount H:ℝ)) /
        NLogCollision.root k D.N)/H = -D.collisionRate H := by
    unfold collisionRate collisionRate0 NLogCollision.root
    ring
  rw [hrate] at hh
  exact hh

/-! ## Row and column coordinates -/

def rowC {H : ℝ} (row : D.Row H) : Fin D.K := row.1
def rowLam {H : ℝ} (row : D.Row H) (t : Fin (k+1)) : ℕ := row.2.val (torusIdx k D.m t)
def rowBeta {H : ℝ} (row : D.Row H) : Fin D.m →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm (fun i => row.2.val (addIdx k D.m i))
def colH {H : ℝ} (col : D.Column H) (t : Fin (k+1)) : ℕ := col.val (torusIdx k D.m t)
def colGamma {H : ℝ} (col : D.Column H) (i : Fin D.m) : ℕ := col.val (addIdx k D.m i)

@[simp] theorem rowBeta_apply {H : ℝ} (row : D.Row H) (i : Fin D.m) :
    D.rowBeta row i = row.2.val (addIdx k D.m i) := by
  rfl

theorem column_weight_bound {H : ℝ} (col : D.Column H) :
    (D.w0:ℝ)*(∑ t, (D.colH col t:ℝ))+
      ∑ i, logWeights D.q i*(D.colGamma col i:ℝ) ≤ H :=
  NLogMatrix.column_weight_le (by exact_mod_cast D.geometry.w0_pos) D.logWeights_pos col

theorem row_order_le {H : ℝ} (row : D.Row H) :
    ((∑ t, D.rowLam row t : ℕ):ℝ) ≤ H/(D.v:ℝ) := by
  have hv : 0 < (D.v:ℝ) := by exact_mod_cast D.geometry.v_pos
  have ht : 0 < (D.geometry.theta:ℝ) := by exact_mod_cast D.geometry.theta_pos
  have hr := NLogMatrix.row_weight_lt hv ht D.logWeights_pos row
  have htweight : 0 ≤ (∑ i, logWeights D.q i*
      (row.2.val (addIdx k D.m i):ℝ)) / (D.geometry.theta:ℝ) := div_nonneg
    (Finset.sum_nonneg (fun i _ => mul_nonneg (D.logWeights_pos i).le (Nat.cast_nonneg _))) ht.le
  have hcast : ((∑ t, D.rowLam row t : ℕ):ℝ) =
      ∑ t : Fin (k+1), (row.2.val (torusIdx k D.m t):ℝ) := Nat.cast_sum _ _
  rw [hcast]
  apply (le_div_iff₀ hv).mpr
  linarith

theorem rowLam_zero_le {H : ℝ} (row : D.Row H) : (D.rowLam row 0:ℝ) ≤ H/(D.v:ℝ) := by
  have h := D.row_order_le row
  have h0 : D.rowLam row 0 ≤ ∑ t, D.rowLam row t :=
    Finset.single_le_sum (f := fun t => D.rowLam row t) (fun t _ => Nat.zero_le _)
      (Finset.mem_univ 0)
  have h0' : (D.rowLam row 0:ℝ) ≤ ((∑ t, D.rowLam row t : ℕ):ℝ) := by exact_mod_cast h0
  exact h0'.trans h

theorem sum_row_order_le {H : ℝ} :
    ((∑ row : D.Row H, ∑ t, D.rowLam row t : ℕ):ℝ) ≤
      (D.actualRowCount H:ℝ)*H/(D.v:ℝ) := by
  calc
    ((∑ row : D.Row H, ∑ t, D.rowLam row t : ℕ):ℝ) =
        ∑ row : D.Row H, ((∑ t, D.rowLam row t : ℕ):ℝ) := Nat.cast_sum _ _
    _ ≤ ∑ _row : D.Row H, H/(D.v:ℝ) := Finset.sum_le_sum (fun row _ => D.row_order_le row)
    _ = _ := by
      simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, actualRowCount]; ring

theorem rowWeight_eq_beta_weight {H : ℝ} (row : D.Row H) :
    NLogCounting.rowWeight (logWeights D.q) row =
      MatrixTranslationBounds.weight (logWeights D.q) (D.rowBeta row) := rfl

theorem sum_beta_weight_eq {H : ℝ} (hH : 0 < H) :
    (∑ row : D.Row H, MatrixTranslationBounds.weight (logWeights D.q)
      (D.rowBeta row)) = (D.actualRowCount H:ℝ)*H*D.actualMean H :=
  D.actualRowWeight_sum_eq hH

/-! ## The exact forms -/

/-- The value of the `i`-th rational form at the point of logarithms. -/
def formValue (i : Fin D.m) : ℝ :=
  D.logs (Fin.last k)-∑ j : Fin k, (D.r i j:ℝ)*D.logs j.castSucc

/-- The correction of the coefficient of the logarithm `0`. -/
def eta (i : Fin D.m) : ℝ := D.formValue i/D.logs 0

/-- The coefficients of the `i`-th rational form. -/
def formCoeffR (i : Fin D.m) : Fin (k+1) → ℝ :=
  Fin.snoc (α := fun _ => ℝ) (fun j => -(D.r i j:ℝ)) 1

/-- The coefficients of the exact form, which vanishes at the point of logarithms. -/
def exactCoeffR (i : Fin D.m) (t : Fin (k+1)) : ℝ :=
  D.formCoeffR i t-(if t = 0 then D.eta i else 0)

theorem formCoeffR_castSucc (i : Fin D.m) (j : Fin k) :
    D.formCoeffR i j.castSucc = -(D.r i j:ℝ) := Fin.snoc_castSucc _ _ _

theorem formCoeffR_last (i : Fin D.m) : D.formCoeffR i (Fin.last k) = 1 :=
  Fin.snoc_last _ _

theorem sum_formCoeffR (i : Fin D.m) :
    ∑ t, D.formCoeffR i t*D.logs t = D.formValue i := by
  have h1 : ∑ j : Fin k, D.formCoeffR i j.castSucc*D.logs j.castSucc =
      -∑ j : Fin k, (D.r i j:ℝ)*D.logs j.castSucc := by
    rw [← Finset.sum_neg_distrib]
    exact Finset.sum_congr rfl (fun j _ => by rw [D.formCoeffR_castSucc i j]; ring)
  rw [Fin.sum_univ_castSucc, h1, D.formCoeffR_last i]
  unfold formValue
  ring

theorem sum_ite_zero (f : Fin (k+1) → ℝ) (x : ℝ) :
    ∑ t : Fin (k+1), (if t = 0 then x else 0)*f t = x*f 0 := by
  rw [Finset.sum_eq_single (0 : Fin (k+1)) (fun t _ ht => by simp [ht])
    (fun h => absurd (Finset.mem_univ _) h)]
  simp

theorem exact_relation (i : Fin D.m) : ∑ t, D.exactCoeffR i t*D.logs t = 0 := by
  have hs : ∑ t, D.exactCoeffR i t*D.logs t =
      (∑ t, D.formCoeffR i t*D.logs t)-
        ∑ t : Fin (k+1), (if t = 0 then D.eta i else 0)*D.logs t := by
    rw [← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl (fun t _ => by unfold exactCoeffR; ring)
  rw [hs, D.sum_formCoeffR i, sum_ite_zero]
  unfold eta
  rw [div_mul_cancel₀ _ D.log_ne_zero, sub_self]

theorem abs_eta_le (i : Fin D.m) : |D.eta i| ≤ (D.q i:ℝ)^(-nu)/|D.logs 0| := by
  unfold eta
  rw [abs_div]
  exact div_le_div_of_nonneg_right (D.approximation_error i) (abs_nonneg _)

theorem q_one_le (i : Fin D.m) : 1 ≤ D.q i :=
  (by norm_num : 1 ≤ 2).trans (D.q_two_le' i)

theorem abs_eta_le_inv (hnu : 0 ≤ nu) (i : Fin D.m) : |D.eta i| ≤ 1/|D.logs 0| := by
  have hq1 : (1:ℝ) ≤ D.q i := by exact_mod_cast D.q_one_le i
  have hpow : (D.q i:ℝ)^(-nu) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos hq1 (by linarith)
  exact (D.abs_eta_le i).trans (div_le_div_of_nonneg_right hpow (abs_nonneg _))

theorem abs_sub_le_add (a b : ℝ) : |a-b| ≤ |a|+|b| := by
  rw [abs_le]
  constructor <;>
    linarith [le_abs_self a, neg_abs_le a, le_abs_self b, neg_abs_le b]

/-- The l1-norm of an exact form. -/
theorem slope_norm_bound (hnu : 0 ≤ nu) (i : Fin D.m) :
    ∑ t, ‖((D.exactCoeffR i t:ℝ):ℂ)‖ ≤ nLogSlopeBound D.logs := by
  have habs : ∀ t, |D.exactCoeffR i t| ≤
      |D.formCoeffR i t|+(if t = 0 then |D.eta i| else 0) := by
    intro t
    unfold exactCoeffR
    split_ifs
    · exact abs_sub_le_add _ _
    · rw [sub_zero, add_zero]
  have hsum1 : ∑ t, |D.formCoeffR i t| ≤ (k:ℝ)+1 := by
    have h1 : ∑ j : Fin k, |D.formCoeffR i j.castSucc| ≤ ∑ _j : Fin k, (1:ℝ) :=
      Finset.sum_le_sum (fun j _ => by
        rw [D.formCoeffR_castSucc i j, abs_neg]
        exact D.r_abs_le_one i j)
    have h2 : ∑ _j : Fin k, (1:ℝ) = (k:ℝ) := by simp
    rw [Fin.sum_univ_castSucc, D.formCoeffR_last i, abs_one]
    linarith
  have hsum2 : ∑ t : Fin (k+1), (if t = 0 then |D.eta i| else 0) = |D.eta i| := by
    rw [Finset.sum_eq_single (0 : Fin (k+1)) (fun t _ ht => by simp [ht])
      (fun h => absurd (Finset.mem_univ _) h)]
    simp
  have heta := D.abs_eta_le_inv hnu i
  calc
    ∑ t, ‖((D.exactCoeffR i t:ℝ):ℂ)‖ = ∑ t, |D.exactCoeffR i t| :=
      Finset.sum_congr rfl (fun t _ => by rw [Complex.norm_real, Real.norm_eq_abs])
    _ ≤ ∑ t, (|D.formCoeffR i t|+(if t = 0 then |D.eta i| else 0)) :=
      Finset.sum_le_sum (fun t _ => habs t)
    _ = (∑ t, |D.formCoeffR i t|)+∑ t : Fin (k+1), (if t = 0 then |D.eta i| else 0) :=
      Finset.sum_add_distrib
    _ ≤ nLogSlopeBound D.logs := by
      rw [hsum2]
      unfold nLogSlopeBound
      linarith

theorem slopeBound_one_le : 1 ≤ nLogSlopeBound D.logs := by
  have hd : 0 ≤ 1/|D.logs 0| := div_nonneg zero_le_one (abs_nonneg _)
  have hk0 : (0:ℝ) ≤ (k:ℝ) := Nat.cast_nonneg k
  unfold nLogSlopeBound
  linarith

theorem scalarConstant_one_le : 1 ≤ nLogScalarConstant D.logs := by
  unfold nLogScalarConstant
  exact le_max_left _ _

/-- The slope error is at most `exp(C - nu * w_i)` with `C = nu + log(scalar constant)`. -/
theorem norm_eta_le (hnu : 0 ≤ nu) (i : Fin D.m) :
    ‖((D.eta i:ℝ):ℂ)‖ ≤
      Real.exp ((nu+Real.log (nLogScalarConstant D.logs))-
        nu*logWeights D.q i) := by
  have hB : 0 < |D.logs 0| := abs_pos.mpr D.log_ne_zero
  have hsc : 0 < nLogScalarConstant D.logs :=
    lt_of_lt_of_le one_pos D.scalarConstant_one_le
  have h1 : 1/|D.logs 0| ≤ nLogScalarConstant D.logs := by
    unfold nLogScalarConstant
    exact le_max_right _ _
  have hp : (D.q i:ℝ)^(-nu) ≤
      Real.exp nu*Real.exp (-nu*logWeights D.q i) :=
    rpow_neg_le_exp_ceil_log nu hnu (D.q_one_le i)
  rw [Complex.norm_real, Real.norm_eq_abs]
  calc
    |D.eta i| ≤ (D.q i:ℝ)^(-nu)/|D.logs 0| := D.abs_eta_le i
    _ = (D.q i:ℝ)^(-nu)*(1/|D.logs 0|) := by ring
    _ ≤ (Real.exp nu*Real.exp (-nu*logWeights D.q i))*
        nLogScalarConstant D.logs :=
      mul_le_mul hp h1 (div_nonneg zero_le_one hB.le)
        (mul_nonneg (Real.exp_pos _).le (Real.exp_pos _).le)
    _ = _ := by
      rw [show (nu+Real.log (nLogScalarConstant D.logs))-
          nu*logWeights D.q i =
        nu + -nu*logWeights D.q i +
          Real.log (nLogScalarConstant D.logs) by ring,
        Real.exp_add, Real.exp_add, Real.exp_log hsc]

/-! ## Complex coefficients -/

def formC (i : Fin D.m) (t : Fin (k+1)) : ℂ := ((D.formCoeffR i t:ℝ):ℂ)
def exactC (i : Fin D.m) (t : Fin (k+1)) : ℂ := ((D.exactCoeffR i t:ℝ):ℂ)
def etaC (i : Fin D.m) : ℂ := ((D.eta i:ℝ):ℂ)
def logsC (t : Fin (k+1)) : ℂ := ((D.logs t:ℝ):ℂ)

theorem formC_eq (i : Fin D.m) (t : Fin (k+1)) :
    D.formC i t = D.exactC i t+(if t = 0 then D.etaC i else 0) := by
  unfold formC exactC etaC exactCoeffR
  split_ifs
  · push_cast
    ring
  · simp

/-- The rational forms are the exact forms plus the error series in the variable `0`. -/
theorem formSeries_eq (i : Fin D.m) :
    formSeries D.formC i =
      formSeries D.exactC i+liftVar k 0 (PowerSeries.C (D.etaC i)*PowerSeries.log ℂ) := by
  have hsum : formSeries D.formC i = formSeries D.exactC i+
      ∑ t : Fin (k+1), MvPowerSeries.C (if t = 0 then D.etaC i else 0)*logVar k t := by
    unfold formSeries
    rw [← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl (fun t _ => by
      rw [D.formC_eq i t, map_add]
      ring)
  have hite : ∑ t : Fin (k+1), MvPowerSeries.C (if t = 0 then D.etaC i else 0)*logVar k t =
      MvPowerSeries.C (D.etaC i)*logVar k 0 := by
    rw [Finset.sum_eq_single (0 : Fin (k+1)) (fun t _ ht => by simp [ht])
      (fun h => absurd (Finset.mem_univ _) h)]
    simp
  have hlog : logVar k 0 = liftVar k 0 (PowerSeries.log ℂ) := rfl
  have hlift : liftVar k 0 (PowerSeries.C (D.etaC i)*PowerSeries.log ℂ) =
      MvPowerSeries.C (D.etaC i)*logVar k 0 := by
    rw [hlog, map_mul, liftVar_C]
  rw [hsum, hite, hlift]

theorem exact_relationC (i : Fin D.m) : ∑ t, D.exactC i t*D.logsC t = 0 := by
  have h := D.exact_relation i
  show ∑ t, ((D.exactCoeffR i t:ℝ):ℂ)*((D.logs t:ℝ):ℂ) = 0
  exact_mod_cast h

/-- The complex coefficients of the rational forms are those of the formal chart. -/
theorem formC_eq_slopeCoeff :
    D.formC = NLogMatrixShear.slopeCoeff (fun i j => (D.r i j : ℂ)) := by
  funext i t
  refine Fin.lastCases ?_ (fun j => ?_) t
  · rw [NLogMatrixShear.slopeCoeff_last]
    show ((D.formCoeffR i (Fin.last k) : ℝ) : ℂ) = 1
    rw [D.formCoeffR_last]
    exact Complex.ofReal_one
  · rw [NLogMatrixShear.slopeCoeff_castSucc]
    show ((D.formCoeffR i j.castSucc : ℝ) : ℂ) = -(D.r i j : ℂ)
    rw [D.formCoeffR_castSucc]
    push_cast
    rfl

theorem data_truncation_weight (i : Fin D.m) :
    D.rationalWeights i / D.geometry.theta ≤
      (truncationOrders D.q D.F0 D.v i : ℚ) * D.v := by
  have hv : 0 < (D.v : ℝ) := by exact_mod_cast D.geometry.v_pos
  have ht : 0 < (D.geometry.theta : ℝ) := by exact_mod_cast D.geometry.theta_pos
  have hreal : logWeights D.q i / (D.geometry.theta : ℝ) ≤
      (truncationOrders D.q D.F0 D.v i : ℝ) * (D.v : ℝ) := by
    calc
      _ ≤ 4 * (logWeights D.q i / (D.geometry.theta : ℝ)) := by
        nlinarith [div_pos (D.logWeights_pos i) ht]
      _ = D.F0 * logWeights D.q i := by
        rw [F0, ← D.theta_eq]
        ring
      _ ≤ _ := (div_le_iff₀ hv).mp (Nat.le_ceil _)
  have hc : ((D.rationalWeights i / D.geometry.theta : ℚ) : ℝ) ≤
      (((truncationOrders D.q D.F0 D.v i : ℚ) * D.v : ℚ) : ℝ) := by
    simpa only [Rat.cast_div, Rat.cast_mul, Rat.cast_natCast, D.cast_rationalWeights]
      using hreal
  exact_mod_cast hc

end NAlgData
end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgDegree.lean <==
import QuadraticPi.NAlgTheorem

/-! # Corollaries: the degree bound and the real-number form

* `tupleIndep_card_le_finrank`: an independent family of conjugate tuples has at most
  `[ℚ(α) : ℚ]` members. In such a family the restrictions of the automorphisms to
  `ℚ(α) = ℚ(α_1, …, α_n)` are distinct, and by Dedekind–Artin distinct `ℚ`-algebra maps
  `ℚ(α) → E` are linearly independent in `Hom_ℚ(ℚ(α), E)`, of dimension `[ℚ(α) : ℚ]` over `E`.
* `measureAlg_degree`: the main theorem with the exponent `n - 1 + [ℚ(α) : ℚ]`.
* `galois_model_tuple`, `measureAlg_real`: no field given. For real algebraic `a_1, …, a_n > 0`
  without power relation, `E` is the splitting field of `∏ minpoly a_i` (Galois), embedded in
  `ℂ`; the degree is `[ℚ(a_1, …, a_n) : ℚ]`.

For rational `a_i` the degree is `1` and the exponent is `n` (the rational theorem); for
`n = 2` it is the bound `[ℚ(a, b) : ℚ] + 1` of the log/log theorem. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open QuadraticPi.NLogTarget Polynomial
open scoped BigOperators

section Degree
variable {E : Type*} [Field E] [NumberField E]

/-- The field `ℚ(α_1, …, α_n)` inside `E`. -/
abbrev tupleField {n : ℕ} (α : Fin n → E) : IntermediateField ℚ E :=
  IntermediateField.adjoin ℚ (Set.range α)

/-- In an independent family the restrictions to `ℚ(α)` are distinct. -/
theorem tupleIndep_restrict_injective {n : ℕ} (α : Fin n → E) (hα : ∀ i, α i ≠ 0) {z : ℕ}
    (s : Fin z → (E ≃ₐ[ℚ] E)) (hind : TupleIndep α s) :
    Function.Injective (fun l => ((s l : E →ₐ[ℚ] E).comp (tupleField α).val)) := by
  intro i j hij
  by_contra hne
  have hag : ∀ t, s i (α t) = s j (α t) := by
    intro t
    have := congrArg (fun φ : (tupleField α) →ₐ[ℚ] E =>
      φ ⟨α t, IntermediateField.subset_adjoin ℚ _ (Set.mem_range_self t)⟩) hij
    simpa using this
  have key : ∀ t, ∏ l, (s l (α t)) ^ ((Pi.single i (1 : ℤ) - Pi.single j 1 : Fin z → ℤ) l) =
      1 := by
    intro t
    have hsx : ∀ l, s l (α t) ≠ 0 := fun l => (map_ne_zero (s l)).mpr (hα t)
    have hsplit : ∏ l, (s l (α t)) ^ ((Pi.single i (1 : ℤ) - Pi.single j 1 : Fin z → ℤ) l) =
        (∏ l, (s l (α t)) ^ ((Pi.single i (1 : ℤ) : Fin z → ℤ) l)) *
          (∏ l, (s l (α t)) ^ ((Pi.single j (1 : ℤ) : Fin z → ℤ) l))⁻¹ := by
      rw [← Finset.prod_inv_distrib, ← Finset.prod_mul_distrib]
      refine Finset.prod_congr rfl (fun l _ => ?_)
      rw [Pi.sub_apply, zpow_sub₀ (hsx l), div_eq_mul_inv]
    rw [hsplit, Fintype.prod_eq_single i (fun l hl => by rw [Pi.single_eq_of_ne hl, zpow_zero]),
      Fintype.prod_eq_single j (fun l hl => by rw [Pi.single_eq_of_ne hl, zpow_zero]),
      Pi.single_eq_same, Pi.single_eq_same, zpow_one, zpow_one, hag t,
      mul_inv_cancel₀ (hsx j)]
  have h0 := hind _ key
  have h1 := congrFun h0 i
  simp [hne] at h1

/-- **An independent family has at most `[ℚ(α) : ℚ]` members.** -/
theorem tupleIndep_card_le_finrank {n : ℕ} (α : Fin n → E) (hα : ∀ i, α i ≠ 0) {z : ℕ}
    (s : Fin z → (E ≃ₐ[ℚ] E)) (hind : TupleIndep α s) :
    z ≤ Module.finrank ℚ (tupleField α) := by
  have hli := (linearIndependent_toLinearMap ℚ (tupleField α) E).comp _
    (tupleIndep_restrict_injective α hα s hind)
  have h := hli.fintype_card_le_finrank
  rw [Fintype.card_fin, Module.finrank_linearMap_self ℚ E (tupleField α)] at h
  exact h

end Degree

/-- **Linear forms in `n` logarithms, degree form.** -/
theorem measureAlg_degree {n : ℕ} (hn : 1 ≤ n) (E : Type) [Field E] [NumberField E]
    [IsGalois ℚ E] (ι : E →+* ℂ) (α : Fin n → E) (a : Fin n → ℝ) (ha : ∀ i, 0 < a i)
    (hια : ∀ i, ι (α i) = a i) (hind : NoPowerRelation a) (ε : ℝ) (hε : 0 < ε) :
    ∃ C : ℝ, 0 < C ∧ ∀ h : Fin n → ℤ, h ≠ 0 →
      C * height h ^ (-((n : ℝ) - 1 + Module.finrank ℚ (tupleField α)) - ε) ≤
        |∑ i, (h i : ℝ) * Real.log (a i)| := by
  have hα : ∀ i, α i ≠ 0 := fun i h => by
    have h1 := hια i
    rw [h, map_zero] at h1
    exact (ha i).ne' (by exact_mod_cast h1.symm)
  obtain ⟨z, s, hs, hmax⟩ := exists_largest α hα
  have hzd : (z : ℝ) ≤ Module.finrank ℚ (tupleField α) := by
    exact_mod_cast tupleIndep_card_le_finrank α hα s hs
  obtain ⟨C, hC, hbound⟩ := measureAlg_all n hn E ι α a ha hια hind z s hs hmax ε hε
  refine ⟨C, hC, fun h hne => le_trans ?_ (hbound h hne)⟩
  apply mul_le_mul_of_nonneg_left _ hC.le
  apply Real.rpow_le_rpow_of_exponent_le (one_le_height h)
  linarith

/-- Transfer: a property of `[ℚ(α) : ℚ]` valid for every Galois model of the tuple `a`
holds for `[ℚ(a_1, …, a_n) : ℚ]`. -/
theorem galois_model_tuple {n : ℕ} (a : Fin n → ℝ) (hai : ∀ i, IsIntegral ℚ (a i))
    (P : ℕ → Prop)
    (hP : ∀ (E : Type) [Field E] [NumberField E] [IsGalois ℚ E] (ι : E →+* ℂ)
      (α : Fin n → E), (∀ i, ι (α i) = a i) → P (Module.finrank ℚ (tupleField α))) :
    P (Module.finrank ℚ (IntermediateField.adjoin ℚ (Set.range (fun i => (a i : ℂ))))) := by
  classical
  have hp0 : (∏ i, minpoly ℚ (a i)) ≠ 0 :=
    Finset.prod_ne_zero_iff.mpr (fun i _ => minpoly.ne_zero (hai i))
  have hfin : FiniteDimensional ℚ (SplittingField (∏ i, minpoly ℚ (a i))) := inferInstance
  have : NumberField (SplittingField (∏ i, minpoly ℚ (a i))) :=
    { to_charZero := charZero_of_injective_algebraMap
        (algebraMap ℚ (SplittingField (∏ i, minpoly ℚ (a i)))).injective
      to_finiteDimensional := by exact hfin }
  have hGal : IsGalois ℚ (SplittingField (∏ i, minpoly ℚ (a i))) :=
    isGalois_iff.mpr ⟨inferInstance, inferInstance⟩
  let ιA : SplittingField (∏ i, minpoly ℚ (a i)) →ₐ[ℚ] ℂ := IsAlgClosed.lift
  have hsplit := SplittingField.splits (∏ i, minpoly ℚ (a i))
  have hpm : ∀ g : ℚ →+* ℂ, (∏ i, minpoly ℚ (a i)).map g =
      (∏ i, minpoly ℚ (a i)).map (algebraMap ℚ ℂ) := fun g => by
    rw [Subsingleton.elim g (algebraMap ℚ ℂ)]
  have hpre : ∀ i, ∃ y : SplittingField (∏ i, minpoly ℚ (a i)),
      (ιA : SplittingField (∏ i, minpoly ℚ (a i)) →+* ℂ) y = (a i : ℂ) := by
    intro i
    have hx : Polynomial.aeval (a i) (∏ j, minpoly ℚ (a j)) = 0 := by
      rw [map_prod]
      exact Finset.prod_eq_zero (Finset.mem_univ i) (minpoly.aeval ℚ (a i))
    have hx' : ((∏ j, minpoly ℚ (a j)).map (algebraMap ℚ ℂ)).IsRoot ((a i : ℝ) : ℂ) := by
      rw [IsRoot.def, eval_map_algebraMap]
      have h1 := congrArg (algebraMap ℝ ℂ) hx
      rw [map_zero, ← Polynomial.aeval_algebraMap_apply] at h1
      exact h1
    obtain ⟨y, hy⟩ := hsplit.mem_range_of_isRoot (Polynomial.map_ne_zero hp0)
      (i := (ιA : SplittingField (∏ i, minpoly ℚ (a i)) →+* ℂ)) (x := ((a i : ℝ) : ℂ))
      (by rw [Polynomial.map_map, hpm]; exact hx')
    exact ⟨y, hy⟩
  choose α hα using hpre
  have hmapK : (tupleField α).map ιA =
      IntermediateField.adjoin ℚ (Set.range (fun i => (a i : ℂ))) := by
    have h1 := IntermediateField.adjoin_map ℚ (Set.range α) ιA
    rw [← Set.range_comp] at h1
    have hcomp : (⇑ιA ∘ α) = fun i => (a i : ℂ) := funext hα
    rw [hcomp] at h1
    exact h1
  have hfr : Module.finrank ℚ (tupleField α) =
      Module.finrank ℚ (IntermediateField.adjoin ℚ (Set.range (fun i => (a i : ℂ)))) := by
    rw [← hmapK]
    exact (IntermediateField.equivMap (tupleField α) ιA).toLinearEquiv.finrank_eq
  rw [← hfr]
  exact @hP _ _ _ (by exact hGal)
    (ιA : SplittingField (∏ i, minpoly ℚ (a i)) →+* ℂ) α hα

/-- **Linear forms in `n` logarithms of real algebraic numbers.** For real algebraic
`a_1, …, a_n > 0` without power relation and `ε > 0`,
`|h_1 log a_1 + … + h_n log a_n| ≥ C · max|h_i|^{-(n - 1 + [ℚ(a_1, …, a_n) : ℚ]) - ε}`. -/
theorem measureAlg_real {n : ℕ} (hn : 1 ≤ n) (a : Fin n → ℝ) (ha : ∀ i, 0 < a i)
    (hai : ∀ i, IsIntegral ℚ (a i)) (hind : NoPowerRelation a) (ε : ℝ) (hε : 0 < ε) :
    ∃ C : ℝ, 0 < C ∧ ∀ h : Fin n → ℤ, h ≠ 0 →
      C * height h ^ (-((n : ℝ) - 1 +
        Module.finrank ℚ (IntermediateField.adjoin ℚ (Set.range (fun i => (a i : ℂ))))) - ε) ≤
        |∑ i, (h i : ℝ) * Real.log (a i)| :=
  galois_model_tuple a hai
    (fun d => ∃ C : ℝ, 0 < C ∧ ∀ h : Fin n → ℤ, h ≠ 0 →
      C * height h ^ (-((n : ℝ) - 1 + d) - ε) ≤ |∑ i, (h i : ℝ) * Real.log (a i)|)
    (fun E _ _ _ ι α hα => measureAlg_degree hn E ι α a ha hα hind ε hε)

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgDimension.lean <==
import QuadraticPi.NAlgParameters
import QuadraticPi.NLogFiniteParameters

/-! # The dimension for linear forms in `k + 1` logarithms of algebraic numbers

The choice of `m` (the template of `TwoGridDimension`, with `k + 1` torus coordinates):
`m = (k+1) T`, `Q = ⌊c^((k+1) T)⌋`, `K = Q^z`, `w0 = B^(-T)`, `v = 2 (c^z θ)^T / B^T`.
Then `w0 / v = 1 / (2 (c^z θ)^T)`, and

* `K (w0/v)^(k+1) θ^m ≤ 2^(-(k+1)) < 1/2` (all `T`, since `K ≤ c^(z m)`);
* `(w0/v)^j θ^e < 1/2` whenever `1 ≤ j`, `j T ≤ e` (the stages and the last fibre);
* for large `T`: the errors `a/v + g Q B^T` are small (`c^z θ > B`, `c^(k+1) B < 1`), the
  collision quantity `K θ^m / (RF(m,k) v^(k+1) A^m) / (cN Q^t)` is large (`A c^t < B`),
  `w0 / v` beats `400 (m + k + 4)^3` (`c^z θ < 1`), `θ^T < 1/2` and `(1 + σ) θ < 1`.

`exists_nalg_baseData` assembles `NLogInterpolation.BaseData k` with
`σ = 1/(100 (m + k + 4))`, the margins coming from `margins_of_pos_bounds`. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open Filter
open scoped Topology

/-- `Q = ⌊c^((k+1) T)⌋`. -/
def algQ (c : ℝ) (k T : ℕ) : ℕ := ⌊c ^ ((k+1) * T)⌋₊
/-- `K = Q^z`. -/
def algK (z : ℕ) (c : ℝ) (k T : ℕ) : ℕ := algQ c k T ^ z
/-- `w0 = B^(-T)`. -/
def algW (B : ℝ) (T : ℕ) : ℝ := (B ^ T)⁻¹
/-- `v = 2 (c^z θ)^T / B^T`. -/
def algV (z : ℕ) (c θ B : ℝ) (T : ℕ) : ℝ := 2 * (c ^ z * θ) ^ T / B ^ T

theorem algW_pos {B : ℝ} (T : ℕ) (hB : 0 < B) : 0 < algW B T :=
  inv_pos.mpr (pow_pos hB T)

theorem algV_pos (z : ℕ) {c θ B : ℝ} (T : ℕ) (hc : 0 < c) (hθ : 0 < θ) (hB : 0 < B) :
    0 < algV z c θ B T := by
  unfold algV
  have h1 : 0 < (c ^ z * θ) ^ T := pow_pos (mul_pos (pow_pos hc z) hθ) T
  have h2 : 0 < B ^ T := pow_pos hB T
  positivity

/-- `w0 / v = 1 / (2 (c^z θ)^T)`. -/
theorem algW_div_algV (z : ℕ) (c θ B : ℝ) (T : ℕ) (hc : 0 < c) (hθ : 0 < θ) (hB : 0 < B) :
    algW B T / algV z c θ B T = 1 / (2 * (c ^ z * θ) ^ T) := by
  have hX : (c ^ z * θ) ^ T ≠ 0 := (pow_pos (mul_pos (pow_pos hc z) hθ) T).ne'
  have hBT : B ^ T ≠ 0 := (pow_pos hB T).ne'
  unfold algW algV
  rw [div_div_eq_mul_div, inv_mul_cancel₀ hBT]

/-- `(w0 / v) θ^T = 1 / (2 (c^z)^T)`. -/
theorem algW_div_algV_mul (z : ℕ) (c θ B : ℝ) (T : ℕ) (hc : 0 < c) (hθ : 0 < θ)
    (hB : 0 < B) :
    algW B T / algV z c θ B T * θ ^ T = 1 / (2 * (c ^ z) ^ T) := by
  rw [algW_div_algV z c θ B T hc hθ hB, mul_pow]
  have h1 : (c ^ z) ^ T ≠ 0 := (pow_pos (pow_pos hc z) T).ne'
  have h2 : θ ^ T ≠ 0 := (pow_pos hθ T).ne'
  field_simp
  try ring

/-- Bounds for `Q` once `c^((k+1) T) ≥ 2`. -/
theorem algQ_bounds (c : ℝ) (k T : ℕ) (hc : 0 ≤ c) (h2 : 2 ≤ c ^ ((k+1) * T)) :
    c ^ ((k+1) * T) / 2 ≤ (algQ c k T : ℝ) ∧ (algQ c k T : ℝ) ≤ c ^ ((k+1) * T) ∧
      (1 : ℝ) ≤ (algQ c k T : ℝ) := by
  have hx : 0 ≤ c ^ ((k+1) * T) := pow_nonneg hc _
  have hlo := Nat.sub_one_lt_floor (c ^ ((k+1) * T))
  have hhi := Nat.floor_le hx
  have hQ : (algQ c k T : ℝ) = (⌊c ^ ((k+1) * T)⌋₊ : ℝ) := rfl
  refine ⟨?_, ?_, ?_⟩
  · rw [hQ]; linarith
  · rw [hQ]; exact hhi
  · rw [hQ]; linarith

theorem algK_le (z : ℕ) (c : ℝ) (k T : ℕ) (hc : 0 ≤ c) :
    (algK z c k T : ℝ) ≤ ((c ^ z) ^ T) ^ (k+1) := by
  have hQ : (algQ c k T : ℝ) ≤ c ^ ((k+1) * T) := Nat.floor_le (pow_nonneg hc _)
  have hQ0 : (0 : ℝ) ≤ algQ c k T := Nat.cast_nonneg _
  calc (algK z c k T : ℝ) = (algQ c k T : ℝ) ^ z := by unfold algK; exact Nat.cast_pow _ _
    _ ≤ (c ^ ((k+1) * T)) ^ z := pow_le_pow_left₀ hQ0 hQ z
    _ = ((c ^ z) ^ T) ^ (k+1) := by ring

/-- **The total volume.** -/
theorem alg_total_volume (k z : ℕ) (c θ B : ℝ) (T : ℕ) (hk : 1 ≤ k) (hc : 1 < c)
    (hθ : 0 < θ) (hB : 0 < B) :
    (algK z c k T : ℝ) * (algW B T / algV z c θ B T) ^ (k+1) * θ ^ ((k+1) * T) < 1/2 := by
  have hc0 : 0 < c := by linarith
  have hP : 0 < (c ^ z) ^ T := pow_pos (pow_pos hc0 z) T
  have hK := algK_le z c k T hc0.le
  have e : (algW B T / algV z c θ B T) ^ (k+1) * θ ^ ((k+1) * T) =
      (1 / (2 * (c ^ z) ^ T)) ^ (k+1) := by
    rw [← algW_div_algV_mul z c θ B T hc0 hθ hB, mul_pow, ← pow_mul, Nat.mul_comm T (k+1)]
  rw [mul_assoc, e, div_pow, one_pow, mul_pow, mul_one_div,
    div_lt_iff₀ (mul_pos (by positivity) (pow_pos hP _))]
  have h4 : (4 : ℝ) ≤ 2 ^ (k+1) := by
    calc (4 : ℝ) = 2 ^ 2 := by norm_num
      _ ≤ 2 ^ (k+1) := pow_le_pow_right₀ (by norm_num) (by omega)
  have hP' : 0 < ((c ^ z) ^ T) ^ (k+1) := pow_pos hP _
  nlinarith

/-- **The stages and the last fibre.** -/
theorem alg_stage_lt_half (z : ℕ) (c θ B : ℝ) (T j e : ℕ) (hc : 1 < c) (hθ : 0 < θ)
    (hθ1 : θ ≤ 1) (hB : 0 < B) (hz : 1 ≤ z) (hT : 1 ≤ T) (hj : 1 ≤ j) (he : j * T ≤ e) :
    (algW B T / algV z c θ B T) ^ j * θ ^ e < 1/2 := by
  have hc0 : 0 < c := by linarith
  have hwv0 : 0 ≤ algW B T / algV z c θ B T :=
    (div_pos (algW_pos T hB) (algV_pos z T hc0 hθ hB)).le
  have hθe : θ ^ e ≤ (θ ^ T) ^ j := by
    rw [← pow_mul, Nat.mul_comm T j]
    exact pow_le_pow_of_le_one hθ.le hθ1 he
  have hP1 : 1 < (c ^ z) ^ T :=
    one_lt_pow₀ (one_lt_pow₀ hc (by omega)) (by omega)
  have hr0 : 0 ≤ 1 / (2 * (c ^ z) ^ T) := by positivity
  have hr1 : 1 / (2 * (c ^ z) ^ T) ≤ 1 := by
    rw [div_le_one (by positivity)]
    linarith
  calc (algW B T / algV z c θ B T) ^ j * θ ^ e ≤
        (algW B T / algV z c θ B T) ^ j * (θ ^ T) ^ j :=
        mul_le_mul_of_nonneg_left hθe (pow_nonneg hwv0 j)
    _ = (algW B T / algV z c θ B T * θ ^ T) ^ j := (mul_pow _ _ _).symm
    _ = (1 / (2 * (c ^ z) ^ T)) ^ j := by rw [algW_div_algV_mul z c θ B T hc0 hθ hB]
    _ ≤ 1 / (2 * (c ^ z) ^ T) := pow_le_of_le_one hr0 hr1 (by omega)
    _ < 1 / 2 := one_div_lt_one_div_of_lt (by norm_num) (by linarith)

set_option maxHeartbeats 2000000 in
/-- **Choice of the dimension.** -/
theorem exists_nalg_dimension (k z t : ℕ) (hk : 1 ≤ k) (θ A B c a g ε target cN : ℝ)
    (hθ : 0 < θ) (hA : 0 < A) (hB : 0 < B) (hc : 1 < c)
    (hAc : A * c ^ t < B) (hcB : c ^ (k+1) * B < 1) (hBc : B < c ^ z * θ)
    (hcθ : c ^ z * θ < 1) (_ha : 0 ≤ a) (hg : 0 ≤ g) (hε : 0 < ε) (hcN : 0 < cN) :
    ∃ T : ℕ, 1 ≤ T ∧ 2 ≤ c ^ ((k+1) * T) ∧
      a / algV z c θ B T + g * (algQ c k T : ℝ) * B ^ T < ε ∧
      target < (algK z c k T : ℝ) * θ ^ ((k+1) * T) /
        (NLogCounting.risingFactor ((k+1) * T) k * (algV z c θ B T) ^ (k+1) *
          A ^ ((k+1) * T)) / (cN * (algQ c k T : ℝ) ^ t) ∧
      800 * ((((k+1) * T + k : ℕ) : ℝ) + 4) ^ 3 * (c ^ z * θ) ^ T < 1 ∧
      θ ^ T < 1/2 ∧
      (1 + (ThreeLogSigmaBounds.sigma ((k+1) * T + k) : ℝ)) * θ < 1 := by
  have hc0 : 0 < c := by linarith
  have hcz : 1 ≤ c ^ z := one_le_pow₀ hc.le
  have hθ1 : θ < 1 := by
    have : θ ≤ c ^ z * θ := le_mul_of_one_le_left hθ.le hcz
    linarith
  have hk0 : (0 : ℝ) ≤ (k : ℝ) := Nat.cast_nonneg k
  -- the exponential bases
  obtain ⟨y, hydef⟩ : ∃ y : ℝ, y = c ^ z * θ / B := ⟨_, rfl⟩
  have hy1 : 1 < y := by rw [hydef]; exact (one_lt_div hB).mpr hBc
  obtain ⟨ρ, hρdef⟩ : ∃ ρ : ℝ, ρ = B / (A * c ^ t) := ⟨_, rfl⟩
  have hct : 0 < c ^ t := pow_pos hc0 t
  have hρ1 : 1 < ρ := by rw [hρdef]; exact (one_lt_div (mul_pos hA hct)).mpr hAc
  have hρk : 1 < ρ ^ (k+1) := one_lt_pow₀ hρ1 (by omega)
  obtain ⟨κ, hκdef⟩ : ∃ κ : ℝ, κ = c ^ z * θ := ⟨_, rfl⟩
  have hκ0 : 0 ≤ κ := by rw [hκdef]; positivity
  have hκ1 : κ < 1 := by rw [hκdef]; exact hcθ
  have hck : 1 < c ^ (k+1) := one_lt_pow₀ hc (by omega)
  have hcB0 : 0 ≤ c ^ (k+1) * B := by positivity
  -- the constants
  obtain ⟨Cc, hCcdef⟩ : ∃ Cc : ℝ,
      Cc = 2 ^ (z+k+1) * cN * (|target| + 1) * (2 * (k : ℝ) + 2) ^ (k+1) := ⟨_, rfl⟩
  have hCc : 0 < Cc := by
    rw [hCcdef]
    have : (0 : ℝ) < |target| + 1 := by have := abs_nonneg target; linarith
    positivity
  obtain ⟨Ct, hCtdef⟩ : ∃ Ct : ℝ, Ct = 800 * (2 * (k : ℝ) + 5) ^ 3 := ⟨_, rfl⟩
  have hCt : 0 < Ct := by rw [hCtdef]; positivity
  -- eventual statements
  have hnat : Tendsto (fun T : ℕ => (k+1) * T + k) atTop atTop := by
    apply tendsto_atTop.mpr
    intro b
    refine eventually_atTop.mpr ⟨b, fun T hT => ?_⟩
    calc b ≤ T := hT
      _ = 1 * T := (Nat.one_mul T).symm
      _ ≤ (k+1) * T := Nat.mul_le_mul (by omega) (le_refl T)
      _ ≤ (k+1) * T + k := Nat.le_add_right _ _
  have ev_pow : ∀ᶠ T : ℕ in atTop, (2 : ℝ) ≤ (c ^ (k+1)) ^ T :=
    (tendsto_pow_atTop_atTop_of_one_lt hck).eventually (eventually_ge_atTop 2)
  have ev_y : ∀ᶠ T : ℕ in atTop, a / ε < y ^ T :=
    (tendsto_pow_atTop_atTop_of_one_lt hy1).eventually (eventually_gt_atTop _)
  have ev_g : ∀ᶠ T : ℕ in atTop, g * (c ^ (k+1) * B) ^ T < ε / 2 := by
    have h := (tendsto_pow_atTop_nhds_zero_of_lt_one hcB0 hcB).const_mul g
    rw [mul_zero] at h
    exact h.eventually (gt_mem_nhds (by linarith))
  have ev_coll : ∀ᶠ T : ℕ in atTop, (T : ℝ) ^ (k+1) / (ρ ^ (k+1)) ^ T < 1 / Cc :=
    (tendsto_pow_const_div_const_pow_of_one_lt (k+1) hρk).eventually
      (gt_mem_nhds (one_div_pos.mpr hCc))
  have ev_torus : ∀ᶠ T : ℕ in atTop, (T : ℝ) ^ 3 * κ ^ T < 1 / Ct := by
    have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one 3
      (show |κ| < 1 by rw [abs_of_nonneg hκ0]; exact hκ1)
    exact h.eventually (gt_mem_nhds (one_div_pos.mpr hCt))
  have ev_low : ∀ᶠ T : ℕ in atTop, θ ^ T < 1/2 :=
    (tendsto_pow_atTop_nhds_zero_of_lt_one hθ.le hθ1).eventually
      (gt_mem_nhds (by norm_num))
  have ev_theta := hnat.eventually (ThreeLogSigmaBounds.eventually_theta_margin θ hθ1)
  obtain ⟨T, hTpow, hTy, hTg, hTcoll, hTtor, hTlow, hTth, hT1⟩ :=
    (ev_pow.and (ev_y.and (ev_g.and (ev_coll.and (ev_torus.and (ev_low.and
      (ev_theta.and (eventually_ge_atTop 1)))))))).exists
  have hT1r : (1 : ℝ) ≤ (T : ℝ) := by exact_mod_cast hT1
  have hpm : c ^ ((k+1) * T) = (c ^ (k+1)) ^ T := pow_mul c (k+1) T
  have h2T : 2 ≤ c ^ ((k+1) * T) := by rw [hpm]; exact hTpow
  obtain ⟨hQlo, hQhi, hQ1⟩ := algQ_bounds c k T hc0.le h2T
  have hQpos : 0 < (algQ c k T : ℝ) := by linarith
  have hBT : 0 < B ^ T := pow_pos hB T
  have hv : algV z c θ B T = 2 * y ^ T := by
    unfold algV
    rw [hydef, div_pow]
    ring
  have hvpos : 0 < algV z c θ B T := algV_pos z T hc0 hθ hB
  refine ⟨T, hT1, h2T, ?_, ?_, ?_, hTlow, hTth⟩
  · -- errors
    have hav : a / algV z c θ B T < ε / 2 := by
      rw [hv, div_lt_iff₀ (mul_pos two_pos (pow_pos (by linarith) T))]
      have h := (div_lt_iff₀ hε).mp hTy
      nlinarith
    have hgQ : g * (algQ c k T : ℝ) * B ^ T ≤ g * (c ^ (k+1) * B) ^ T := by
      have e : g * (c ^ (k+1) * B) ^ T = g * c ^ ((k+1) * T) * B ^ T := by
        rw [mul_pow, hpm]; ring
      rw [e]
      exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hQhi hg) hBT.le
    linarith
  · -- collision
    obtain ⟨m, hmdef⟩ : ∃ m : ℕ, m = (k+1) * T := ⟨_, rfl⟩
    rw [← hmdef]
    have hmr : (m : ℝ) = ((k : ℝ) + 1) * (T : ℝ) := by rw [hmdef]; push_cast; ring
    have hθm : 0 < θ ^ m := pow_pos hθ m
    have hBm : 0 < B ^ m := pow_pos hB m
    have hAm : 0 < A ^ m := pow_pos hA m
    have hcm0 : 0 < c ^ m := pow_pos hc0 m
    have hRF : 0 < NLogCounting.risingFactor m k := NLogCounting.risingFactor_pos m k
    have hRFle := NLogParameters.risingFactor_le m k
    have hV : (algV z c θ B T) ^ (k+1) = 2 ^ (k+1) * (c ^ z * θ) ^ m / B ^ m := by
      unfold algV
      rw [hmdef]
      ring
    have hKlo : (c ^ m / 2) ^ z ≤ (algK z c k T : ℝ) := by
      have hK : (algK z c k T : ℝ) = (algQ c k T : ℝ) ^ z := by unfold algK; exact Nat.cast_pow _ _
      rw [hK]
      apply pow_le_pow_left₀ (div_nonneg hcm0.le (by norm_num))
      rw [hmdef]
      exact hQlo
    have hQt : (algQ c k T : ℝ) ^ t ≤ (c ^ m) ^ t := by
      apply pow_le_pow_left₀ hQpos.le
      rw [hmdef]
      exact hQhi
    have hQt0 : 0 < (algQ c k T : ℝ) ^ t := pow_pos hQpos t
    have hden0 : 0 < NLogCounting.risingFactor m k * (algV z c θ B T) ^ (k+1) * A ^ m :=
      mul_pos (mul_pos hRF (pow_pos hvpos _)) hAm
    -- step 1: the lower bound for `K` and the upper bound for `Q^t`
    have hstep1 : (c ^ m / 2) ^ z * θ ^ m /
        (NLogCounting.risingFactor m k * (algV z c θ B T) ^ (k+1) * A ^ m) /
          (cN * (c ^ m) ^ t) ≤
        (algK z c k T : ℝ) * θ ^ m /
        (NLogCounting.risingFactor m k * (algV z c θ B T) ^ (k+1) * A ^ m) /
          (cN * (algQ c k T : ℝ) ^ t) := by
      have hnum : (c ^ m / 2) ^ z * θ ^ m /
          (NLogCounting.risingFactor m k * (algV z c θ B T) ^ (k+1) * A ^ m) ≤
          (algK z c k T : ℝ) * θ ^ m /
          (NLogCounting.risingFactor m k * (algV z c θ B T) ^ (k+1) * A ^ m) :=
        div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_right hKlo hθm.le) hden0.le
      have hnum0 : 0 ≤ (algK z c k T : ℝ) * θ ^ m /
          (NLogCounting.risingFactor m k * (algV z c θ B T) ^ (k+1) * A ^ m) :=
        div_nonneg (mul_nonneg (Nat.cast_nonneg _) hθm.le) hden0.le
      calc _ ≤ (algK z c k T : ℝ) * θ ^ m /
            (NLogCounting.risingFactor m k * (algV z c θ B T) ^ (k+1) * A ^ m) /
              (cN * (c ^ m) ^ t) :=
            div_le_div_of_nonneg_right hnum (mul_pos hcN (pow_pos hcm0 t)).le
        _ ≤ _ := div_le_div_of_nonneg_left hnum0 (mul_pos hcN hQt0)
            (mul_le_mul_of_nonneg_left hQt hcN.le)
    -- step 2: the closed form
    have hρm : ρ ^ m = B ^ m / (A ^ m * (c ^ t) ^ m) := by
      rw [hρdef, div_pow, mul_pow]
    have hstep2 : (c ^ m / 2) ^ z * θ ^ m /
        (NLogCounting.risingFactor m k * (algV z c θ B T) ^ (k+1) * A ^ m) /
          (cN * (c ^ m) ^ t) =
        ρ ^ m / (2 ^ (z+k+1) * cN * NLogCounting.risingFactor m k) := by
      rw [hV, hρm]
      have h1 : (c ^ m) ≠ 0 := hcm0.ne'
      have h2 : θ ^ m ≠ 0 := hθm.ne'
      have h3 : B ^ m ≠ 0 := hBm.ne'
      have h4 : A ^ m ≠ 0 := hAm.ne'
      have h5 : cN ≠ 0 := hcN.ne'
      have h6 : NLogCounting.risingFactor m k ≠ 0 := hRF.ne'
      have h7 : (c ^ t) ^ m ≠ 0 := (pow_pos hct m).ne'
      have h8 : (c ^ z) ^ m ≠ 0 := (pow_pos (pow_pos hc0 z) m).ne'
      have e1 : (c ^ m) ^ z = (c ^ z) ^ m := by ring
      have e2 : (c ^ m) ^ t = (c ^ t) ^ m := by ring
      have e3 : (c ^ z * θ) ^ m = (c ^ z) ^ m * θ ^ m := mul_pow _ _ _
      rw [div_pow, e1, e2, e3]
      field_simp
      try ring
    -- step 3: the rising factor
    have hpoly : ((m : ℝ) + ((k : ℝ) + 1)) ≤ (2 * (k : ℝ) + 2) * (T : ℝ) := by
      rw [hmr]
      nlinarith [mul_nonneg (show (0 : ℝ) ≤ (k : ℝ) + 1 by linarith) (sub_nonneg.mpr hT1r)]
    have hRFT : NLogCounting.risingFactor m k ≤ (2 * (k : ℝ) + 2) ^ (k+1) * (T : ℝ) ^ (k+1) := by
      calc NLogCounting.risingFactor m k ≤ ((m : ℝ) + ((k : ℝ) + 1)) ^ (k+1) := hRFle
        _ ≤ ((2 * (k : ℝ) + 2) * (T : ℝ)) ^ (k+1) :=
          pow_le_pow_left₀ (by positivity) hpoly _
        _ = _ := mul_pow _ _ _
    have hρmk : ρ ^ m = (ρ ^ (k+1)) ^ T := by rw [hmdef, pow_mul]
    have hρm0 : 0 < ρ ^ m := pow_pos (by linarith) m
    have hTk : 0 < (T : ℝ) ^ (k+1) := pow_pos (by linarith) _
    have hbig : Cc * (T : ℝ) ^ (k+1) < ρ ^ m := by
      have h := hTcoll
      rw [← hρmk, div_lt_div_iff₀ hρm0 hCc] at h
      nlinarith
    have hX : |target| + 1 < ρ ^ m / (2 ^ (z+k+1) * cN * NLogCounting.risingFactor m k) := by
      have hD : 0 < 2 ^ (z+k+1) * cN * NLogCounting.risingFactor m k := by positivity
      rw [lt_div_iff₀ hD]
      have hRF2 := mul_le_mul_of_nonneg_left hRFT
        (show (0 : ℝ) ≤ 2 ^ (z+k+1) * cN * (|target| + 1) by
          have := abs_nonneg target; positivity)
      have e : Cc * (T : ℝ) ^ (k+1) = 2 ^ (z+k+1) * cN * (|target| + 1) *
          ((2 * (k : ℝ) + 2) ^ (k+1) * (T : ℝ) ^ (k+1)) := by rw [hCcdef]; ring
      nlinarith
    have htarget : target ≤ |target| := le_abs_self target
    linarith
  · -- the torus margin
    have hcast : ((((k+1) * T + k : ℕ) : ℝ) + 4) ≤ (2 * (k : ℝ) + 5) * (T : ℝ) := by
      push_cast
      nlinarith [mul_nonneg (show (0 : ℝ) ≤ (k : ℝ) + 4 by linarith) (sub_nonneg.mpr hT1r)]
    have hY0 : (0 : ℝ) ≤ (((k+1) * T + k : ℕ) : ℝ) + 4 := by positivity
    have hκT : 0 ≤ κ ^ T := pow_nonneg hκ0 T
    have hY3 : ((((k+1) * T + k : ℕ) : ℝ) + 4) ^ 3 ≤ (2 * (k : ℝ) + 5) ^ 3 * (T : ℝ) ^ 3 := by
      rw [← mul_pow]
      exact pow_le_pow_left₀ hY0 hcast 3
    have h1 : Ct * ((T : ℝ) ^ 3 * κ ^ T) < 1 := by
      have := mul_lt_mul_of_pos_left hTtor hCt
      rwa [mul_one_div_cancel hCt.ne'] at this
    rw [← hκdef]
    have h2 := mul_le_mul_of_nonneg_right hY3 hκT
    have e : Ct * ((T : ℝ) ^ 3 * κ ^ T) = 800 * ((2 * (k : ℝ) + 5) ^ 3 * (T : ℝ) ^ 3 * κ ^ T) := by
      rw [hCtdef]; ring
    nlinarith

set_option maxHeartbeats 2000000 in
/-- **The interpolation data.** For the parameters of `exists_nalg_parameters` there is `T`
and a `BaseData k` with `m = (k+1) T`, `K = algK`, `θ`, `w0 = algW`, `v = algV`, for which
the error and collision requirements of the endpoint hold. -/
theorem exists_nalg_baseData (k z t : ℕ) (hk : 1 ≤ k) (hz : 1 ≤ z) (θ A B c : ℚ)
    (hθ : 0 < (θ : ℝ)) (hA : 0 < (A : ℝ)) (hB : 0 < (B : ℝ)) (hc : 1 < (c : ℝ))
    (hAc : (A : ℝ) * (c : ℝ) ^ t < B) (hcB : (c : ℝ) ^ (k+1) * B < 1)
    (hBc : (B : ℝ) < (c : ℝ) ^ z * θ) (hcθ : (c : ℝ) ^ z * θ < 1)
    (a g ε target cN : ℝ) (ha : 0 ≤ a) (hg : 0 ≤ g) (hε : 0 < ε) (hcN : 0 < cN) :
    ∃ T : ℕ, ∃ BD : NLogInterpolation.BaseData k,
      BD.m = (k+1) * T ∧ BD.K = algK z (c : ℝ) k T ∧ BD.theta = θ ∧
      (BD.w0 : ℝ) = algW (B : ℝ) T ∧ (BD.v : ℝ) = algV z (c : ℝ) θ B T ∧
      1 ≤ T ∧ 2 ≤ (c : ℝ) ^ ((k+1) * T) ∧
      a / algV z (c : ℝ) θ B T + g * (algQ (c : ℝ) k T : ℝ) * (B : ℝ) ^ T < ε ∧
      target < (algK z (c : ℝ) k T : ℝ) * (θ : ℝ) ^ ((k+1) * T) /
        (NLogCounting.risingFactor ((k+1) * T) k * (algV z (c : ℝ) θ B T) ^ (k+1) *
          (A : ℝ) ^ ((k+1) * T)) / (cN * (algQ (c : ℝ) k T : ℝ) ^ t) := by
  have hc0 : 0 < (c : ℝ) := by linarith
  have hcz : 1 ≤ (c : ℝ) ^ z := one_le_pow₀ hc.le
  have hθ1 : (θ : ℝ) < 1 := by
    have : (θ : ℝ) ≤ (c : ℝ) ^ z * θ := le_mul_of_one_le_left hθ.le hcz
    linarith
  obtain ⟨T, hT1, h2T, herr, hcoll, htor, hlow, hth⟩ :=
    exists_nalg_dimension k z t hk (θ : ℝ) (A : ℝ) (B : ℝ) (c : ℝ) a g ε target cN
      hθ hA hB hc hAc hcB hBc hcθ ha hg hε hcN
  obtain ⟨m, hmdef⟩ : ∃ m : ℕ, m = (k+1) * T := ⟨_, rfl⟩
  have hkt : k ≤ k * T := by
    calc k = k * 1 := (Nat.mul_one k).symm
      _ ≤ k * T := Nat.mul_le_mul (le_refl k) hT1
  have hmt : m = k * T + T := by rw [hmdef, Nat.add_mul, Nat.one_mul]
  have hle1 : T ≤ m - k := by omega
  have hm_ge : k + 1 ≤ m := by omega
  -- rational data
  have hBq : (0 : ℚ) < B := by exact_mod_cast hB
  have hθq : (0 : ℚ) < θ := by exact_mod_cast hθ
  have hθ1q : θ < 1 := by exact_mod_cast hθ1
  have hcq : (0 : ℚ) < c := by exact_mod_cast hc0
  obtain ⟨w0Q, hw0Q⟩ : ∃ q : ℚ, q = (B ^ T)⁻¹ := ⟨_, rfl⟩
  obtain ⟨vQ, hvQ⟩ : ∃ q : ℚ, q = 2 * (c ^ z * θ) ^ T / B ^ T := ⟨_, rfl⟩
  have hw0pos : 0 < w0Q := by rw [hw0Q]; exact inv_pos.mpr (pow_pos hBq T)
  have hvpos : 0 < vQ := by
    rw [hvQ]
    exact div_pos (mul_pos two_pos (pow_pos (mul_pos (pow_pos hcq z) hθq) T)) (pow_pos hBq T)
  have hw : ((w0Q : ℚ) : ℝ) = algW (B : ℝ) T := by
    rw [hw0Q]; unfold algW
    norm_cast
  have hv : ((vQ : ℚ) : ℝ) = algV z (c : ℝ) θ B T := by
    rw [hvQ]; unfold algV
    norm_cast
  have hsQ : 0 < ThreeLogSigmaBounds.sigma (m+k) := ThreeLogSigmaBounds.sigma_pos (m+k)
  -- the margin (1 + σ) θ < 1
  have hmarginQ : (1 + ThreeLogSigmaBounds.sigma (m+k)) * θ < 1 := by
    have h : (1 + (ThreeLogSigmaBounds.sigma (m+k) : ℝ)) * (θ : ℝ) < 1 := by
      rw [hmdef]
      exact hth
    exact_mod_cast h
  -- inflation
  have hinfl : ∀ e : ℕ, e ≤ m + k + 1 →
      (1 + 3 * ThreeLogSigmaBounds.sigma (m+k)) ^ e < 2 :=
    fun e he => ThreeLogSigmaBounds.inflation_le_two_of_le (m+k) e (by omega)
  -- total volume
  have htotalQ : ((algK z (c : ℝ) k T : ℕ) : ℚ) * (w0Q / vQ) ^ (k+1) * θ ^ m < 1/2 := by
    apply NLogParameters.rat_lt_half_of_real
    have h := alg_total_volume k z (c : ℝ) (θ : ℝ) (B : ℝ) T hk hc hθ hB
    rw [← hw, ← hv, ← hmdef] at h
    push_cast
    exact h
  -- the intermediate stages
  have hstageQ : ∀ s : ℕ, 1 ≤ s → s + 1 ≤ k →
      (w0Q / vQ) ^ (k+1-s) * θ ^ (m-s) < 1/2 := by
    intro s hs1 hsk
    have hst : s ≤ s * T := by
      calc s = s * 1 := (Nat.mul_one s).symm
        _ ≤ s * T := Nat.mul_le_mul (le_refl s) hT1
    have hks : k + 1 - s + s = k + 1 := by omega
    have hsplit : (k + 1 - s) * T + s * T = m := by rw [hmdef, ← Nat.add_mul, hks]
    have hle : (k + 1 - s) * T ≤ m - s := by omega
    have h := alg_stage_lt_half z (c : ℝ) (θ : ℝ) (B : ℝ) T (k+1-s) (m-s) hc hθ hθ1.le hB
      hz hT1 (by omega) hle
    rw [← hw, ← hv] at h
    apply NLogParameters.rat_lt_half_of_real
    push_cast
    exact h
  -- the last fibre
  have hfibreQ : (w0Q / vQ) * θ ^ (m-k) < 1/2 := by
    have h := alg_stage_lt_half z (c : ℝ) (θ : ℝ) (B : ℝ) T 1 (m-k) hc hθ hθ1.le hB
      hz hT1 (le_refl 1) (by rw [Nat.one_mul]; exact hle1)
    rw [pow_one, ← hw, ← hv] at h
    apply NLogParameters.rat_lt_half_of_real
    push_cast
    exact h
  have hlowQ : θ ^ (m-k) < 1/2 := by
    have h : (θ : ℝ) ^ (m-k) < 1/2 :=
      (pow_le_pow_of_le_one hθ.le hθ1.le hle1).trans_lt hlow
    apply NLogParameters.rat_lt_half_of_real
    push_cast
    exact h
  -- the torus margin
  have htorusQ : ((k+3 : ℕ) : ℚ) * ((((m+k : ℕ)) : ℚ) + 2) / ThreeLogSigmaBounds.sigma (m+k) <
      w0Q / vQ := by
    have h400 : 400 * ((((m+k : ℕ)) : ℝ) + 4) ^ 3 < ((w0Q : ℚ) : ℝ) / ((vQ : ℚ) : ℝ) := by
      rw [hw, hv, algW_div_algV z (c : ℝ) (θ : ℝ) (B : ℝ) T hc0 hθ hB,
        lt_div_iff₀ (mul_pos two_pos (pow_pos (mul_pos (pow_pos hc0 z) hθ) T))]
      rw [hmdef]
      exact NLogParameters.torus_aux _ _ htor
    have hκ : (((k+3 : ℕ)) : ℝ) = (k : ℝ) + 3 := by push_cast; ring
    have hle : ((k+3 : ℕ) : ℝ) * ((((m+k : ℕ)) : ℝ) + 2) /
        (ThreeLogSigmaBounds.sigma (m+k) : ℝ) ≤ 400 * ((((m+k : ℕ)) : ℝ) + 4) ^ 3 := by
      rw [ThreeLogSigmaBounds.sigma_cast, hκ]
      have hk0 : (0 : ℝ) ≤ (k : ℝ) := Nat.cast_nonneg k
      have hmk : (k : ℝ) ≤ (((m+k : ℕ)) : ℝ) := by
        have : k ≤ m + k := Nat.le_add_left k m
        exact_mod_cast this
      exact NLogParameters.torus_bound_aux (k : ℝ) (((m+k : ℕ)) : ℝ) _ hk0
        (by linarith) rfl (Nat.cast_nonneg _)
    have h := lt_of_le_of_lt hle h400
    exact_mod_cast h
  have hKpos : 1 ≤ algK z (c : ℝ) k T := by
    obtain ⟨-, -, hQ1⟩ := algQ_bounds (c : ℝ) k T hc0.le h2T
    have hQ : 0 < algQ (c : ℝ) k T := by
      exact_mod_cast (show (0 : ℝ) < algQ (c : ℝ) k T by linarith)
    unfold algK
    exact Nat.one_le_pow z _ hQ
  let BD : NLogInterpolation.BaseData k :=
    { m := m
      K := algK z (c : ℝ) k T
      K_pos := hKpos
      w0 := w0Q
      v := vQ
      theta := θ
      sigma := ThreeLogSigmaBounds.sigma (m+k)
      w0_pos := hw0pos
      v_pos := hvpos
      theta_pos := hθq
      theta_lt_one := hθ1q
      sigma_pos := hsQ
      theta_margin := hmarginQ
      margins := NLogInterpolation.margins_of_pos_bounds k m (algK z (c : ℝ) k T)
        w0Q vQ θ (ThreeLogSigmaBounds.sigma (m+k))
        hk hw0pos hvpos hθq hsQ hm_ge hinfl htotalQ hstageQ hfibreQ hlowQ htorusQ }
  exact ⟨T, BD, hmdef, rfl, rfl, hw, hv, hT1, h2T, herr, hcoll⟩

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgEndpoint.lean <==
import QuadraticPi.NAlgComparison
import QuadraticPi.NAlgDimension
import QuadraticPi.NAlgGalois
import QuadraticPi.NAlgConclusion
import QuadraticPi.NLogGeneralPosition
import QuadraticPi.CLogUniformInterpolation
import OAI.NumberTheory.PiExponent.Approximation.WeightErrorMargin
import OAI.NumberTheory.PiExponent.Approximation.Parameters

/-! # The endpoint: no supply of good vectors

For `k + 1` real algebraic numbers `a_0, …, a_{k-1}, g` without power relation, a largest
independent family of conjugate tuples of size `z`, and `ν > k + 1 + z`: a supply of good
approximation vectors avoiding the hyperplanes of `NLogGeneralPosition.forbidden` and any
finite extra list is impossible.

The proof assembles the parts: the tuple family (`exists_tupleFamily`), the parameters
(`exists_nalg_parameters`), the dimension and the interpolation data
(`exists_nalg_baseData`), the box supply at `Q` (`TupleFamily.exists_logs`,
`center_integral`, `exists_hyperplanes`), the thresholds of the non-zero minors
(`cofinal_field_alg_minors` with the interpolation statement of `CLogUniformInterpolation`),
the selection of the slope vectors (general position, the thresholds, the extra hyperplanes),
and the comparison (`cofinal_alg_field_minors_inconsistent`). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open OAI.PiExponent SeparatedWeightPA NLogSelection NLogVectors NLogTarget
open scoped BigOperators

/-- Selection with an extra list of hyperplanes. -/
theorem exists_general_position_above_thresholds_extra {k : ℕ} (Good : (Fin k → ℚ) → Prop)
    (extra : List ((Fin k → ℚ) × ℚ))
    (hsupply : Supply vecDen Good
      (fun L q => OffHyperplanes (NLogGeneralPosition.forbidden k L ++ extra) q))
    (m : ℕ) (T : Thresholds m) (X : ℝ) :
    ∃ r : Fin m → Fin k → ℚ, NLogInterpolation.GeneralPosition r ∧
      (∀ i, Good (r i)) ∧ (∀ i, 2 ≤ vecDen (r i)) ∧
      AboveThresholds T (fun i => (Nat.ceil (Real.log (vecDen (r i))):ℚ)) ∧
      (∀ i, X < (Nat.ceil (Real.log (vecDen (r i))):ℝ)) ∧
      (∀ i, OffHyperplanes extra (r i)) := by
  obtain ⟨p, hgood, h2, hadm, hT, hX⟩ := exists_above_thresholds vecDen Good
    (fun L q => OffHyperplanes (NLogGeneralPosition.forbidden k L ++ extra) q) hsupply m T X
  have hadm' : ∀ n, OffHyperplanes
      (NLogGeneralPosition.forbidden k ((List.range n).reverse.map p)) (p n) :=
    fun n => (offHyperplanes_append.mp (hadm n)).1
  exact ⟨fun i => p i.val, NLogGeneralPosition.generalPosition_of_admissible p hadm' m,
    fun i => hgood i.val, fun i => h2 i.val, hT, fun i => hX i.val,
    fun i => (offHyperplanes_append.mp (hadm i.val)).2⟩

theorem snoc_pos {k : ℕ} (a : Fin k → ℝ) (g : ℝ) (ha : ∀ j, 0 < a j) (hg : 0 < g) :
    ∀ τ, 0 < Fin.snoc (α := fun _ => ℝ) a g τ := by
  intro τ
  refine Fin.lastCases ?_ (fun j => ?_) τ
  · rw [Fin.snoc_last]; exact hg
  · rw [Fin.snoc_castSucc]; exact ha j

theorem snoc_map {E : Type*} [Field E] (ι : E →+* ℂ) {k : ℕ} (α : Fin k → E) (γ : E)
    (a : Fin k → ℝ) (g : ℝ) (hια : ∀ j, ι (α j) = a j) (hιγ : ι γ = g) :
    ∀ τ, ι (Fin.snoc (α := fun _ => E) α γ τ) = ((Fin.snoc (α := fun _ => ℝ) a g τ : ℝ) : ℂ) := by
  intro τ
  refine Fin.lastCases ?_ (fun j => ?_) τ
  · rw [Fin.snoc_last, Fin.snoc_last]; exact hιγ
  · rw [Fin.snoc_castSucc, Fin.snoc_castSucc]; exact hια j

/-- Independent logarithms: no power relation among `a_0, …, a_{k-1}, g`. -/
theorem noPowerRelation_snoc_real {k : ℕ} (a : Fin k → ℝ) (g : ℝ) (ha : ∀ j, 0 < a j)
    (hg : 0 < g) (hind : LogIndependent (fun j => Real.log (a j)) (Real.log g)) :
    NoPowerRelation (Fin.snoc (α := fun _ => ℝ) a g) := by
  intro h hprod
  have hpos := snoc_pos a g ha hg
  have hlog : ∑ t : Fin (k+1), (h t : ℝ) * Real.log (Fin.snoc (α := fun _ => ℝ) a g t) = 0 := by
    have hp : Real.log (∏ t : Fin (k+1), (Fin.snoc (α := fun _ => ℝ) a g t) ^ h t) =
        ∑ t : Fin (k+1), Real.log ((Fin.snoc (α := fun _ => ℝ) a g t) ^ h t) :=
      Real.log_prod (fun t _ => (zpow_pos (hpos t) _).ne')
    rw [hprod, Real.log_one] at hp
    simp only [Real.log_zpow] at hp
    exact hp.symm
  rw [Fin.sum_univ_castSucc] at hlog
  simp only [Fin.snoc_castSucc, Fin.snoc_last] at hlog
  obtain ⟨hy, hz⟩ := hind (fun j => h j.castSucc) (h (Fin.last k)) hlog
  funext t
  refine Fin.lastCases ?_ (fun j => ?_) t
  · exact hz
  · exact congrFun hy j

/-- The first logarithm does not vanish. -/
theorem log_snoc_zero_ne {k : ℕ} (hk : 1 ≤ k) (a : Fin k → ℝ) (g : ℝ)
    (hind : LogIndependent (fun j => Real.log (a j)) (Real.log g)) :
    Real.log (Fin.snoc (α := fun _ => ℝ) a g 0) ≠ 0 := by
  classical
  have h0 : (0 : Fin (k+1)) = (⟨0, hk⟩ : Fin k).castSucc := by
    apply Fin.ext
    rfl
  rw [h0, Fin.snoc_castSucc]
  intro hzero
  have hrel : ∑ j : Fin k, (((Pi.single (⟨0, hk⟩ : Fin k) (1 : ℤ) : Fin k → ℤ) j : ℤ) : ℝ) *
      Real.log (a j) +
      ((0 : ℤ) : ℝ) * Real.log g = 0 := by
    rw [Finset.sum_eq_single (⟨0, hk⟩ : Fin k)
      (fun j _ hj => by rw [Pi.single_eq_of_ne hj]; simp)
      (fun h => absurd (Finset.mem_univ _) h), Pi.single_eq_same]
    simp [hzero]
  have hy := (hind (Pi.single (⟨0, hk⟩ : Fin k) (1 : ℤ) : Fin k → ℤ) 0 hrel).1
  have h1 := congrFun hy (⟨0, hk⟩ : Fin k)
  rw [Pi.single_eq_same] at h1
  exact one_ne_zero h1

set_option maxHeartbeats 8000000 in
/-- **No supply.** -/
theorem no_supply_alg {k : ℕ} (hk : 1 ≤ k) (E : Type) [Field E] [NumberField E]
    [IsGalois ℚ E] (ι : E →+* ℂ) (α : Fin k → E) (γ : E) (a : Fin k → ℝ) (g : ℝ)
    (ha : ∀ j, 0 < a j) (hg : 0 < g) (hια : ∀ j, ι (α j) = a j) (hιγ : ι γ = g)
    (hind : LogIndependent (fun j => Real.log (a j)) (Real.log g))
    (z : ℕ) (s : Fin z → (E ≃ₐ[ℚ] E)) (hs : TupleIndep (Fin.snoc (α := fun _ => E) α γ) s)
    (hmax : ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)),
      TupleIndep (Fin.snoc (α := fun _ => E) α γ) s' → z' ≤ z)
    (nu : ℝ) (hnu : (k : ℝ) + 1 + z < nu)
    (hsupply : ∀ extra : List ((Fin k → ℚ) × ℚ), Supply vecDen
      (GoodVector (fun j => Real.log (a j)) (Real.log g) nu)
      (fun Ls p => OffHyperplanes (NLogGeneralPosition.forbidden k Ls ++ extra) p)) :
    False := by
  classical
  -- the tuple family
  obtain ⟨t, rfl, ⟨F⟩⟩ := exists_tupleFamily ι (Fin.snoc (α := fun _ => E) α γ)
    (Fin.snoc (α := fun _ => ℝ) a g) (snoc_pos a g ha hg) (snoc_map ι α γ a g hια hιγ)
    (noPowerRelation_snoc_real a g ha hg hind) s hs hmax
  have hk0 : (0 : ℝ) ≤ (k : ℝ) := Nat.cast_nonneg k
  have hk1 : (1 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk
  have ht0 : (0 : ℝ) ≤ (t : ℝ) := Nat.cast_nonneg t
  have hnu' : ((t + 1 : ℕ) : ℝ) = (t : ℝ) + 1 := by push_cast; ring
  rw [hnu'] at hnu
  have hnu2 : 2 < nu := by linarith
  -- the parameters
  obtain ⟨θ, A, B, c, hθ, hθA, hA1, hgap0, hc1, hAc, hcB, hBc, hcθ⟩ :=
    exists_nalg_parameters (k+1) t 1 (by omega) one_pos nu (by push_cast; linarith)
  have hApos : 0 < (A : ℝ) := hθ.trans hθA
  have hc0 : 0 < (c : ℝ) := by linarith
  have hB0 : 0 < (B : ℝ) :=
    lt_trans (mul_pos hApos (pow_pos hc0 t)) hAc
  obtain ⟨η, hη, hη1, hgapη⟩ :=
    exists_eta_preserving_exponent_gap nu θ A hnu2 hApos hgap0
  let P : TwoGrid.GridParams nu := ⟨θ, A, η, hθ, hθA, hA1, hη, hη1, hgapη⟩
  obtain ⟨ε, hεdef⟩ : ∃ ε : ℝ,
      ε = (nu * ((A : ℝ) * (1 - η) - θ) - (1 - θ)) / 2 := ⟨_, rfl⟩
  have hε : 0 < ε := by rw [hεdef]; exact half_pos hgapη
  -- the constants of the supply
  obtain ⟨Nb, cR, hcR, hlogs⟩ := F.exists_logs (snoc_pos a g ha hg)
  obtain ⟨cN, hcNdef⟩ : ∃ cN : ℕ, cN = (Nb + 1) * (2 * Nb + 3) ^ t := ⟨_, rfl⟩
  have hcN : 0 < cN := by rw [hcNdef]; positivity
  have hcNr : (0 : ℝ) < (cN : ℝ) := by exact_mod_cast hcN
  obtain ⟨Lsum, hLsumdef⟩ : ∃ Lsum : ℝ,
      Lsum = ∑ τ, |Real.log (Fin.snoc (α := fun _ => ℝ) a g τ)| := ⟨_, rfl⟩
  have hLsum : 0 ≤ Lsum := by rw [hLsumdef]; exact Finset.sum_nonneg (fun τ _ => abs_nonneg _)
  have hlogD : 0 ≤ Real.log (F.D : ℝ) := Real.log_nonneg (by exact_mod_cast F.D_pos)
  obtain ⟨a0, ha0def⟩ : ∃ a0 : ℝ,
      a0 = Arithmetic.lcmConstant * (4 / (θ : ℝ)) + Real.log 2 := ⟨_, rfl⟩
  have ha0 : 0 ≤ a0 := by
    rw [ha0def]
    have := Arithmetic.lcmConstant_pos
    have : (0 : ℝ) < 4 / (θ : ℝ) := div_pos (by norm_num) hθ
    have := Real.log_nonneg (show (1 : ℝ) ≤ 2 by norm_num)
    positivity
  obtain ⟨g0, hg0def⟩ : ∃ g0 : ℝ, g0 = ((k : ℝ) + 1) * ((t : ℝ) + 1) * Real.log (F.D : ℝ) +
      2 * (2 * cR * (Lsum + Nb + 1) + 2) := ⟨_, rfl⟩
  have hg0 : 0 ≤ g0 := by rw [hg0def]; positivity
  obtain ⟨cc, hccdef⟩ : ∃ cc : ℝ,
      cc = NLogCollision.collisionConstant * η ^ (((k : ℝ) + 2) / ((k : ℝ) + 1)) := ⟨_, rfl⟩
  have hcc : 0 < cc := by
    rw [hccdef]
    exact mul_pos NLogCollision.collisionConstant_pos (Real.rpow_pos_of_pos hη _)
  obtain ⟨target, htargetdef⟩ : ∃ target : ℝ, target = ((1 + ε) / cc) ^ (k+1) := ⟨_, rfl⟩
  -- the dimension and the interpolation data
  obtain ⟨T, BD, hm, hK, hθeq, hw0, hv, hT1, h2T, herr, hcoll⟩ :=
    exists_nalg_baseData k (t+1) t hk (by omega) θ A B c hθ hApos hB0 hc1 hAc hcB hBc hcθ
      a0 g0 (ε / 2) target (cN : ℝ) ha0 hg0 (half_pos hε) hcNr
  obtain ⟨Q, hQdef⟩ : ∃ Q : ℕ, Q = algQ (c : ℝ) k T := ⟨_, rfl⟩
  rw [← hQdef] at herr hcoll
  obtain ⟨-, -, hQ1⟩ := algQ_bounds (c : ℝ) k T hc0.le h2T
  rw [← hQdef] at hQ1
  have hQ1n : 1 ≤ Q := by exact_mod_cast hQ1
  have hKQ : BD.K = Q ^ (t+1) := by rw [hK, hQdef, algK]
  obtain ⟨HQ, hHQ⟩ := F.exists_hyperplanes Q
  -- the radius
  obtain ⟨R, hRdef⟩ : ∃ R : ℝ, R = 2 * cR * (Q : ℝ) * (Lsum + Nb + 1) + 2 := ⟨_, rfl⟩
  have hQr : (1 : ℝ) ≤ (Q : ℝ) := hQ1
  have hcRQ : 0 ≤ cR * (Q : ℝ) := mul_nonneg hcR (by linarith)
  have hR1 : 1 ≤ R := by
    rw [hRdef]
    have : 0 ≤ 2 * cR * (Q : ℝ) * (Lsum + Nb + 1) := by positivity
    linarith
  -- the logarithms
  have hlog0 := log_snoc_zero_ne hk a g hind
  have hsB : 1 ≤ nLogSlopeBound (fun τ => Real.log (Fin.snoc (α := fun _ => ℝ) a g τ)) := by
    have hd : 0 ≤ 1 / |Real.log (Fin.snoc (α := fun _ => ℝ) a g 0)| :=
      div_nonneg zero_le_one (abs_nonneg _)
    show 1 ≤ ((k : ℝ) + 1) + 1 / |Real.log (Fin.snoc (α := fun _ => ℝ) a g 0)|
    linarith
  obtain ⟨WEC, hWECdef⟩ : ∃ WEC : ℝ, WEC =
      Real.log (2 * R * nLogSlopeBound (fun τ => Real.log (Fin.snoc (α := fun _ => ℝ) a g τ))) +
        nu + Real.log 2 +
        Real.log (nLogScalarConstant (fun τ => Real.log (Fin.snoc (α := fun _ => ℝ) a g τ))) :=
    ⟨_, rfl⟩
  have hWEC : 0 ≤ WEC := by
    rw [hWECdef]
    have h1 : 1 ≤ 2 * R * nLogSlopeBound
        (fun τ => Real.log (Fin.snoc (α := fun _ => ℝ) a g τ)) := by nlinarith
    have h2 := Real.log_nonneg h1
    have h3 := Real.log_nonneg (show (1 : ℝ) ≤ 2 by norm_num)
    have h4 : 0 ≤ Real.log (nLogScalarConstant
        (fun τ => Real.log (Fin.snoc (α := fun _ => ℝ) a g τ))) :=
      Real.log_nonneg (le_max_left _ _)
    linarith
  obtain ⟨X, hX, hXmargin⟩ := exists_weight_error_margin 0 1 WEC (ε / 2) (by norm_num) hWEC
    (half_pos hε)
  -- the thresholds
  have hU : NLogInterpolation.UniformStatement k :=
    CLogInterpolation.uniformStatement_of_C (CLogUniformInterpolation.cLogUniformInterpolation hk)
  obtain ⟨thresholds, hthr⟩ := cofinal_field_alg_minors (E := E) hU BD
  -- the selection
  obtain ⟨r, hgp, hgood, htwo, hw, hwstar, hoff⟩ :=
    exists_general_position_above_thresholds_extra
      (GoodVector (fun j => Real.log (a j)) (Real.log g) nu) HQ (hsupply HQ) BD.m thresholds
      (X + 1)
  -- the data
  let D : NAlgData k nu := {
    logs := fun τ => Real.log (Fin.snoc (α := fun _ => ℝ) a g τ)
    log_ne_zero := hlog0
    base := P
    geometry := BD
    theta_eq := hθeq
    r := r
    q_two_le := htwo
    general_position := hgp
    r_abs_le_one := fun i j => (hgood i).1 j
    approximation_error := fun i => by
      have h := (hgood i).2
      simp only [Fin.snoc_last, Fin.snoc_castSucc]
      exact h
    wstar := X + 1
    wstar_pos := by linarith
    wstar_lower := fun i => (hwstar i).le
    radius := R
    radius_one_le := hR1
    N := cN * Q ^ t
    N_pos := Nat.mul_pos hcN (pow_pos (by omega) t) }
  -- the centers
  let b : Fin D.K → Fin (k+1) → E := fun c τ => F.center Q (Fin.cast hKQ c) τ
  have hcenters : ∀ σ : E →+* ℂ, ∃ Z : D.Centers, Z.value = fun c τ => σ (b c τ) := by
    intro σ
    obtain ⟨Y, kidx, Y0, sc, hY, hYeq, -, hY0b, hsb⟩ := hlogs Q hQ1n σ
    have hN : (Nb + 1) * (2 * Nb + 3) ^ t * Q ^ t = D.N := by
      show (Nb + 1) * (2 * Nb + 3) ^ t * Q ^ t = cN * Q ^ t
      rw [hcNdef]
    refine ⟨{
      value := fun c τ => σ (b c τ)
      Y0 := fun n => Y0 (Fin.cast hN.symm n)
      kidx := fun c => Fin.cast hN (kidx (Fin.cast hKQ c))
      s := fun c => sc (Fin.cast hKQ c)
      exp_eq := ?_
      center_le := ?_
      Y0_le := ?_ }, rfl⟩
    · intro c τ
      have h1 := hYeq (Fin.cast hKQ c) τ
      have h2 := hY (Fin.cast hKQ c) τ
      have e : Fin.cast hN.symm (Fin.cast hN (kidx (Fin.cast hKQ c))) = kidx (Fin.cast hKQ c) :=
        Fin.ext rfl
      show Complex.exp (Y0 (Fin.cast hN.symm (Fin.cast hN (kidx (Fin.cast hKQ c)))) τ +
        ((sc (Fin.cast hKQ c) : ℤ) : ℂ) *
          ((Real.log (Fin.snoc (α := fun _ => ℝ) a g τ) : ℝ) : ℂ)) =
        σ (F.center Q (Fin.cast hKQ c) τ)
      rw [e, ← h1, h2]
    · intro c τ
      have hs1 := hsb (Fin.cast hKQ c)
      have hL1 : |Real.log (Fin.snoc (α := fun _ => ℝ) a g τ)| ≤ Lsum := by
        rw [hLsumdef]
        exact Finset.single_le_sum (f := fun τ => |Real.log (Fin.snoc (α := fun _ => ℝ) a g τ)|)
          (fun _ _ => abs_nonneg _) (Finset.mem_univ τ)
      show ‖((sc (Fin.cast hKQ c) : ℤ) : ℂ) *
          ((Real.log (Fin.snoc (α := fun _ => ℝ) a g τ) : ℝ) : ℂ)‖ + 3/4 ≤ R / 2
      rw [norm_mul, Complex.norm_intCast, Complex.norm_real, Real.norm_eq_abs]
      have hprod := mul_le_mul hs1 hL1 (abs_nonneg _) hcRQ
      have hNb : 0 ≤ cR * (Q : ℝ) * ((Nb : ℝ) + 1) := by positivity
      rw [hRdef]
      nlinarith
    · intro n τ
      have h1 := hY0b (Fin.cast hN.symm n) τ
      show ‖Y0 (Fin.cast hN.symm n) τ‖ ≤ R
      rw [hRdef]
      have hNb : 0 ≤ cR * (Q : ℝ) * Lsum := by positivity
      have hNb' : 0 ≤ cR * (Q : ℝ) * ((Nb : ℝ) + 1) := by positivity
      have e : cR * (((Nb : ℝ) + 1) * (Q : ℝ)) = cR * (Q : ℝ) * ((Nb : ℝ) + 1) := by ring
      nlinarith
  -- the margins
  have hD0 : 0 < F.D ^ ((t+1) * Q) := pow_pos F.D_pos _
  have hlogd : Real.log (((F.D ^ ((t+1) * Q) : ℕ)) : ℝ) =
      ((t : ℝ) + 1) * (Q : ℝ) * Real.log (F.D : ℝ) := by
    rw [Nat.cast_pow, Real.log_pow, Nat.cast_mul, Nat.cast_add, Nat.cast_one]
  have hinvw : 1 / (D.w0 : ℝ) = (B : ℝ) ^ T := by
    show 1 / (BD.w0 : ℝ) = (B : ℝ) ^ T
    rw [hw0]
    unfold algW
    rw [one_div, inv_inv]
  have hBT : 0 < (B : ℝ) ^ T := pow_pos hB0 T
  have hweight : WEC / (X + 1) < ε / 2 := by
    simpa using hXmargin (X + 1) (by linarith)
  have hRle : R ≤ (2 * cR * (Lsum + Nb + 1) + 2) * (Q : ℝ) := by
    rw [hRdef]
    have : 0 ≤ 2 * cR * (Lsum + Nb + 1) := by positivity
    nlinarith
  have hsum : D.arithmeticError (F.D ^ ((t+1) * Q)) + D.analyticError < ε := by
    have hparts : D.arithmeticError (F.D ^ ((t+1) * Q)) + D.analyticError =
        a0 / (D.v : ℝ) + (((k : ℝ) + 1) * Real.log (((F.D ^ ((t+1) * Q) : ℕ)) : ℝ) + 2 * R) *
          (1 / (D.w0 : ℝ)) + WEC / (X + 1) := by
      rw [ha0def, hWECdef]
      simp only [NAlgData.arithmeticError, NAlgData.analyticError,
        NAlgData.weightErrorCoefficient, NAlgData.F0, D, P]
      ring
    have hv' : (D.v : ℝ) = algV (t+1) (c : ℝ) θ B T := hv
    rw [hparts, hinvw, hlogd, hv']
    have hlin : (((k : ℝ) + 1) * (((t : ℝ) + 1) * (Q : ℝ) * Real.log (F.D : ℝ)) + 2 * R) *
        (B : ℝ) ^ T ≤ g0 * (Q : ℝ) * (B : ℝ) ^ T := by
      apply mul_le_mul_of_nonneg_right _ hBT.le
      rw [hg0def]
      nlinarith
    linarith
  have hgap : D.arithmeticError (F.D ^ ((t+1) * Q)) + D.analyticError <
      nu * ((D.base.A : ℝ) * (1 - D.base.eta) - D.base.theta) - (1 - D.base.theta) := by
    have e : nu * ((D.base.A : ℝ) * (1 - D.base.eta) - D.base.theta) - (1 - D.base.theta) =
        2 * ε := by
      rw [hεdef]
      show nu * ((A : ℝ) * (1 - η) - θ) - (1 - θ) = _
      ring
    rw [e]
    linarith
  have hcollision : 1 + D.arithmeticError (F.D ^ ((t+1) * Q)) + D.analyticError <
      D.collisionLimit := by
    have hKr : ((D.K : ℕ) : ℝ) = (algK (t+1) (c : ℝ) k T : ℝ) := congrArg Nat.cast hK
    have hmD : D.m = (k+1) * T := hm
    have hvD : (D.v : ℝ) = algV (t+1) (c : ℝ) θ B T := hv
    have hND : ((D.N : ℕ) : ℝ) = (cN : ℝ) * (Q : ℝ) ^ t := by
      show ((cN * Q ^ t : ℕ) : ℝ) = _
      rw [Nat.cast_mul, Nat.cast_pow]
    have hvpos : 0 < algV (t+1) (c : ℝ) θ B T := algV_pos (t+1) T hc0 hθ hB0
    have hRF : 0 < NLogCounting.risingFactor ((k+1) * T) k :=
      NLogCounting.risingFactor_pos _ k
    obtain ⟨Y, hYdef⟩ : ∃ Y : ℝ, Y = (algK (t+1) (c : ℝ) k T : ℝ) * (θ : ℝ) ^ ((k+1) * T) /
        (NLogCounting.risingFactor ((k+1) * T) k * (algV (t+1) (c : ℝ) θ B T) ^ (k+1) *
          (A : ℝ) ^ ((k+1) * T)) := ⟨_, rfl⟩
    have hY0 : 0 ≤ Y := by
      rw [hYdef]
      apply div_nonneg (mul_nonneg (Nat.cast_nonneg _) (pow_nonneg hθ.le _))
      exact (mul_pos (mul_pos hRF (pow_pos hvpos _)) (pow_pos hApos _)).le
    have hQt : 0 < (cN : ℝ) * (Q : ℝ) ^ t := mul_pos hcNr (pow_pos (by linarith) t)
    have hlim : D.collisionLimit = cc * (Y / ((cN : ℝ) * (Q : ℝ) ^ t)) ^ ((1 : ℝ) / ((k : ℝ) + 1)) := by
      rw [Real.div_rpow hY0 hQt.le, hYdef, hccdef]
      have hηD : D.base.eta = η := rfl
      have hθD : ((D.base.theta : ℚ) : ℝ) = (θ : ℝ) := rfl
      have hAD : ((D.base.A : ℚ) : ℝ) = (A : ℝ) := rfl
      unfold NAlgData.collisionLimit NAlgData.collisionLimit0 NLogCollision.root
      rw [hKr, hmD, hvD, hND, hηD, hθD, hAD]
      ring
    have h1 : target < Y / ((cN : ℝ) * (Q : ℝ) ^ t) := by
      rw [hYdef]
      exact hcoll
    have htarget0 : 0 ≤ target := by
      rw [htargetdef]
      exact pow_nonneg (div_nonneg (by linarith) hcc.le) _
    have h2 := Real.rpow_lt_rpow htarget0 h1 (by positivity : (0 : ℝ) < (1 : ℝ) / ((k : ℝ) + 1))
    have h3 : target ^ ((1 : ℝ) / ((k : ℝ) + 1)) = (1 + ε) / cc := by
      rw [htargetdef]
      exact NLogCounting.root_pow_eq (div_nonneg (by linarith) hcc.le) k
    rw [h3] at h2
    have h4 : 1 + ε < D.collisionLimit := by
      rw [hlim]
      have := (div_lt_iff₀ hcc).mp h2
      nlinarith
    linarith
  -- characters at one embedding
  have hb_ne : ∀ c τ, b c τ ≠ 0 := fun c τ => F.center_ne Q _ τ
  let σ0 : E →+* ℂ := Classical.arbitrary _
  have hchar : NLogInterpolation.CharacterDistinct D.r (fun j τ => σ0 (b j τ)) := by
    intro i c c' hcc'
    have h := hHQ σ0 (r i) (hoff i) hcc'
    exact Fin.cast_injective hKQ h
  apply D.cofinal_alg_field_minors_inconsistent (by linarith) b hcenters
    (F.D ^ ((t+1) * Q)) hD0 (fun c τ => F.center_integral Q _ τ) hgap hcollision
  intro L
  obtain ⟨H, hLH, hH, sel, -, hdet, -⟩ :=
    hthr D.rationalWeights hw r hgp σ0 b hb_ne hchar
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v) D.data_truncation_weight L
  exact ⟨H, hLH, hH, sel, hdet⟩

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgExamples.lean <==
import QuadraticPi.NAlgDegree

/-! # Special cases: rational numbers, one number field, quadratic units

* `measureAlg_rat`: for positive rationals without power relation the exponent is `n`
  (`[ℚ(a) : ℚ] = 1`).
* `measureAlg_of_mem_field`, `measureAlg_quadratic`: if all `a_i` lie in a subfield `K ⊆ ℂ` of
  finite degree, the exponent is `n - 1 + [K : ℚ]`; for `[K : ℚ] ≤ 2` it is `n + 1`.
* `conj_sq_of_quadUnit`, `tupleIndep_card_le_of_sq`: if `α_i` is rational or a root of
  `x^2 = t x - e` (`t ∈ ℚ`, `e = ±1`), every conjugate `g α_i` has `(g α_i)^2 = α_i^{±2}`; then an
  independent family of conjugate tuples has at most `n` members (its exponent vectors are
  linearly independent in `ℤ^n`).
* `measureAlg_quadUnits`: if every `a_i` is rational or such a root, the exponent is `2n - 1`
  (for instance `log 2, log (1 + √2), log ((1 + √5)/2)`: exponent `5`, where the degree `4` gives
  `6`). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open QuadraticPi.NLogTarget
open scoped BigOperators

/-- A real number algebraic over `ℚ` as a complex number is algebraic as a real number. -/
theorem isIntegral_real_of_complex {x : ℝ} (h : IsIntegral ℚ (x : ℂ)) : IsIntegral ℚ x := by
  obtain ⟨p, hpm, hp⟩ := h
  refine ⟨p, hpm, ?_⟩
  have hp' : Polynomial.aeval (x : ℂ) p = 0 := by
    rw [Polynomial.aeval_def]
    exact hp
  have h3 : algebraMap ℝ ℂ (Polynomial.aeval x p) = 0 := by
    rw [← Polynomial.aeval_algebraMap_apply]
    exact hp'
  have h4 : Polynomial.aeval x p = 0 :=
    (algebraMap ℝ ℂ).injective (by rw [h3, map_zero])
  rw [Polynomial.aeval_def] at h4
  exact h4

/-- **Numbers in one field of finite degree.** -/
theorem measureAlg_of_mem_field {n : ℕ} (hn : 1 ≤ n) (K : IntermediateField ℚ ℂ)
    [FiniteDimensional ℚ K] (a : Fin n → ℝ) (ha : ∀ i, 0 < a i) (hK : ∀ i, (a i : ℂ) ∈ K)
    (hind : NoPowerRelation a) (ε : ℝ) (hε : 0 < ε) :
    ∃ C : ℝ, 0 < C ∧ ∀ h : Fin n → ℤ, h ≠ 0 →
      C * height h ^ (-((n : ℝ) - 1 + Module.finrank ℚ K) - ε) ≤
        |∑ i, (h i : ℝ) * Real.log (a i)| := by
  have hai : ∀ i, IsIntegral ℚ (a i) := by
    intro i
    apply isIntegral_real_of_complex
    have h := (IsIntegral.of_finite ℚ (⟨((a i : ℝ) : ℂ), hK i⟩ : K)).map K.val
    simpa using h
  have hle : IntermediateField.adjoin ℚ (Set.range (fun i => (a i : ℂ))) ≤ K := by
    rw [IntermediateField.adjoin_le_iff]
    rintro _ ⟨i, rfl⟩
    exact hK i
  have hfr := IntermediateField.finrank_le_of_le_right hle
  have hfrR : (Module.finrank ℚ (IntermediateField.adjoin ℚ (Set.range (fun i => (a i : ℂ)))) :
      ℝ) ≤ Module.finrank ℚ K := by exact_mod_cast hfr
  obtain ⟨C, hC, hb⟩ := measureAlg_real hn a ha hai hind ε hε
  refine ⟨C, hC, fun h hne => le_trans ?_ (hb h hne)⟩
  apply mul_le_mul_of_nonneg_left _ hC.le
  apply Real.rpow_le_rpow_of_exponent_le (one_le_height h)
  linarith

/-- **Numbers in one quadratic field**: the exponent `n + 1`. -/
theorem measureAlg_quadratic {n : ℕ} (hn : 1 ≤ n) (K : IntermediateField ℚ ℂ)
    [FiniteDimensional ℚ K] (hK2 : Module.finrank ℚ K ≤ 2) (a : Fin n → ℝ)
    (ha : ∀ i, 0 < a i) (hK : ∀ i, (a i : ℂ) ∈ K) (hind : NoPowerRelation a)
    (ε : ℝ) (hε : 0 < ε) :
    ∃ C : ℝ, 0 < C ∧ ∀ h : Fin n → ℤ, h ≠ 0 →
      C * height h ^ (-((n : ℝ) + 1) - ε) ≤ |∑ i, (h i : ℝ) * Real.log (a i)| := by
  obtain ⟨C, hC, hb⟩ := measureAlg_of_mem_field hn K a ha hK hind ε hε
  have hK2R : (Module.finrank ℚ K : ℝ) ≤ 2 := by exact_mod_cast hK2
  refine ⟨C, hC, fun h hne => le_trans ?_ (hb h hne)⟩
  apply mul_le_mul_of_nonneg_left _ hC.le
  apply Real.rpow_le_rpow_of_exponent_le (one_le_height h)
  linarith

/-- **Rational numbers**: the exponent `n`. -/
theorem measureAlg_rat {n : ℕ} (hn : 1 ≤ n) (a : Fin n → ℚ) (ha : ∀ i, 0 < (a i : ℝ))
    (hind : NoPowerRelation (fun i => (a i : ℝ))) (ε : ℝ) (hε : 0 < ε) :
    ∃ C : ℝ, 0 < C ∧ ∀ h : Fin n → ℤ, h ≠ 0 →
      C * height h ^ (-(n : ℝ) - ε) ≤ |∑ i, (h i : ℝ) * Real.log (a i : ℝ)| := by
  have hai : ∀ i, IsIntegral ℚ ((a i : ℝ)) := by
    intro i
    have h := isIntegral_algebraMap (R := ℚ) (A := ℝ) (x := a i)
    rwa [eq_ratCast] at h
  have hbot : IntermediateField.adjoin ℚ (Set.range (fun i => (((a i : ℝ)) : ℂ))) = ⊥ := by
    rw [IntermediateField.adjoin_eq_bot_iff]
    rintro _ ⟨i, rfl⟩
    show (((a i : ℝ)) : ℂ) ∈ (⊥ : IntermediateField ℚ ℂ)
    rw [IntermediateField.mem_bot]
    exact ⟨a i, by simp⟩
  obtain ⟨C, hC, hb⟩ := measureAlg_real hn (fun i => (a i : ℝ)) ha hai hind ε hε
  refine ⟨C, hC, fun h hne => le_trans (le_of_eq ?_) (hb h hne)⟩
  rw [hbot, IntermediateField.finrank_bot, Nat.cast_one, sub_add_cancel]

/-- Conjugates of a rational number or of a root of `x^2 = t x - e`, `e = ±1`: the square of a
conjugate is `x^2` or `x^(-2)`. -/
theorem conj_sq_of_quadUnit {E : Type*} [Field E] [NumberField E] (g : E ≃ₐ[ℚ] E) (x : E) (hx0 : x ≠ 0)
    (hx : (∃ q : ℚ, x = (q : E)) ∨
      ∃ t e : ℚ, (e = 1 ∨ e = -1) ∧ x ^ 2 = (t : E) * x - (e : E)) :
    ∃ m : ℤ, (g x) ^ 2 = x ^ m := by
  rcases hx with ⟨q, rfl⟩ | ⟨t, e, he, hq⟩
  · refine ⟨2, ?_⟩
    rw [map_ratCast, zpow_two, sq]
  · have he2 : (e : E) * (e : E) = 1 := by
      rcases he with rfl | rfl <;> norm_num
    have hg : (g x) ^ 2 = (t : E) * g x - (e : E) := by
      have h := congrArg g hq
      rwa [map_pow, map_sub, map_mul, map_ratCast, map_ratCast] at h
    have hprod : x * ((t : E) - x) = (e : E) := by
      linear_combination (-1 : E) * hq
    have hroot : (g x - x) * (g x - ((t : E) - x)) = 0 := by
      linear_combination hg - hq
    rcases mul_eq_zero.mp hroot with h1 | h1
    · refine ⟨2, ?_⟩
      rw [sub_eq_zero.mp h1, zpow_two, sq]
    · refine ⟨-2, ?_⟩
      rw [sub_eq_zero.mp h1, zpow_neg, zpow_two]
      apply eq_inv_of_mul_eq_one_left
      linear_combination (x * ((t : E) - x) + (e : E)) * hprod + he2

/-- A product of integer powers of one non-zero element. -/
theorem prod_zpow_eq_zpow_sum {E : Type*} [Field E] {x : E} (hx : x ≠ 0) {ι : Type*}
    [DecidableEq ι] (s : Finset ι) (k : ι → ℤ) :
    ∏ l ∈ s, x ^ k l = x ^ (∑ l ∈ s, k l) := by
  induction s using Finset.induction_on with
  | empty => simp
  | insert a s ha ih =>
    rw [Finset.prod_insert ha, Finset.sum_insert ha, ih, zpow_add₀ hx]

/-- **At most `n` independent conjugate tuples**, if the square of every conjugate of every
`α_i` is an integer power of `α_i`. -/
theorem tupleIndep_card_le_of_sq {E : Type*} [Field E] [NumberField E] {n : ℕ} (α : Fin n → E)
    (hα : ∀ i, α i ≠ 0)
    (hsq : ∀ (g : E ≃ₐ[ℚ] E) (i : Fin n), ∃ m : ℤ, (g (α i)) ^ 2 = (α i) ^ m)
    {z : ℕ} (s : Fin z → (E ≃ₐ[ℚ] E)) (hind : TupleIndep α s) : z ≤ n := by
  classical
  choose m hm using hsq
  have hli : LinearIndependent ℤ (fun l : Fin z => m (s l)) := by
    rw [Fintype.linearIndependent_iff]
    intro e he
    have hsum : ∀ i, ∑ l, m (s l) i * e l = 0 := by
      intro i
      have h := congrFun he i
      simp only [Finset.sum_apply, Pi.smul_apply, smul_eq_mul, Pi.zero_apply] at h
      rw [← h]
      exact Finset.sum_congr rfl (fun l _ => mul_comm _ _)
    have h2 : (fun l => 2 * e l) = 0 := by
      apply hind
      intro i
      calc ∏ l, (s l (α i)) ^ (2 * e l) = ∏ l, (α i) ^ (m (s l) i * e l) := by
            refine Finset.prod_congr rfl (fun l _ => ?_)
            rw [zpow_mul, zpow_two, ← sq, hm (s l) i, ← zpow_mul]
        _ = (α i) ^ (∑ l, m (s l) i * e l) := prod_zpow_eq_zpow_sum (hα i) _ _
        _ = 1 := by rw [hsum i, zpow_zero]
    intro l
    have h := congrFun h2 l
    simp only [Pi.zero_apply] at h
    omega
  have h := hli.fintype_card_le_finrank
  simpa using h

open Polynomial in
/-- A Galois model of a tuple of real algebraic numbers, for an arbitrary conclusion. -/
theorem galois_model_apply {n : ℕ} (a : Fin n → ℝ) (hai : ∀ i, IsIntegral ℚ (a i)) (P : Prop)
    (hP : ∀ (E : Type) [Field E] [NumberField E] [IsGalois ℚ E] (ι : E →+* ℂ)
      (α : Fin n → E), (∀ i, ι (α i) = a i) → P) : P := by
  classical
  have hp0 : (∏ i, minpoly ℚ (a i)) ≠ 0 :=
    Finset.prod_ne_zero_iff.mpr (fun i _ => minpoly.ne_zero (hai i))
  have hfin : FiniteDimensional ℚ (SplittingField (∏ i, minpoly ℚ (a i))) := inferInstance
  have : NumberField (SplittingField (∏ i, minpoly ℚ (a i))) :=
    { to_charZero := charZero_of_injective_algebraMap
        (algebraMap ℚ (SplittingField (∏ i, minpoly ℚ (a i)))).injective
      to_finiteDimensional := by exact hfin }
  have hGal : IsGalois ℚ (SplittingField (∏ i, minpoly ℚ (a i))) :=
    isGalois_iff.mpr ⟨inferInstance, inferInstance⟩
  let ιA : SplittingField (∏ i, minpoly ℚ (a i)) →ₐ[ℚ] ℂ := IsAlgClosed.lift
  have hsplit := SplittingField.splits (∏ i, minpoly ℚ (a i))
  have hpm : ∀ g : ℚ →+* ℂ, (∏ i, minpoly ℚ (a i)).map g =
      (∏ i, minpoly ℚ (a i)).map (algebraMap ℚ ℂ) := fun g => by
    rw [Subsingleton.elim g (algebraMap ℚ ℂ)]
  have hpre : ∀ i, ∃ y : SplittingField (∏ i, minpoly ℚ (a i)),
      (ιA : SplittingField (∏ i, minpoly ℚ (a i)) →+* ℂ) y = (a i : ℂ) := by
    intro i
    have hx : Polynomial.aeval (a i) (∏ j, minpoly ℚ (a j)) = 0 := by
      rw [map_prod]
      exact Finset.prod_eq_zero (Finset.mem_univ i) (minpoly.aeval ℚ (a i))
    have hx' : ((∏ j, minpoly ℚ (a j)).map (algebraMap ℚ ℂ)).IsRoot ((a i : ℝ) : ℂ) := by
      rw [IsRoot.def, eval_map_algebraMap]
      have h1 := congrArg (algebraMap ℝ ℂ) hx
      rw [map_zero, ← Polynomial.aeval_algebraMap_apply] at h1
      exact h1
    obtain ⟨y, hy⟩ := hsplit.mem_range_of_isRoot (Polynomial.map_ne_zero hp0)
      (i := (ιA : SplittingField (∏ i, minpoly ℚ (a i)) →+* ℂ)) (x := ((a i : ℝ) : ℂ))
      (by rw [Polynomial.map_map, hpm]; exact hx')
    exact ⟨y, hy⟩
  choose α hα using hpre
  exact @hP _ _ _ (by exact hGal)
    (ιA : SplittingField (∏ i, minpoly ℚ (a i)) →+* ℂ) α hα

/-- **Rational numbers and quadratic units**: the exponent `2n - 1`. -/
theorem measureAlg_quadUnits {n : ℕ} (hn : 1 ≤ n) (a : Fin n → ℝ) (ha : ∀ i, 0 < a i)
    (hq : ∀ i, (∃ q : ℚ, a i = q) ∨
      ∃ t e : ℚ, (e = 1 ∨ e = -1) ∧ a i ^ 2 = (t : ℝ) * a i - (e : ℝ))
    (hind : NoPowerRelation a) (ε : ℝ) (hε : 0 < ε) :
    ∃ C : ℝ, 0 < C ∧ ∀ h : Fin n → ℤ, h ≠ 0 →
      C * height h ^ (-(2 * (n : ℝ) - 1) - ε) ≤ |∑ i, (h i : ℝ) * Real.log (a i)| := by
  have hai : ∀ i, IsIntegral ℚ (a i) := by
    intro i
    rcases hq i with ⟨q, hq'⟩ | ⟨t, e, -, hrel⟩
    · rw [hq']
      have h := isIntegral_algebraMap (R := ℚ) (A := ℝ) (x := q)
      rwa [eq_ratCast] at h
    · refine ⟨Polynomial.X ^ 2 - (Polynomial.C t * Polynomial.X + Polynomial.C (-e)),
        Polynomial.monic_X_pow_sub (n := 2) Polynomial.degree_linear_lt, ?_⟩
      rw [← Polynomial.aeval_def]
      simp only [map_sub, map_add, map_mul, Polynomial.aeval_X_pow, Polynomial.aeval_C,
        Polynomial.aeval_X, eq_ratCast]
      push_cast
      linear_combination hrel
  refine galois_model_apply a hai _ ?_
  intro E _ _ _ ι α hια
  have hα0 : ∀ i, α i ≠ 0 := fun i h => by
    have h1 := hια i
    rw [h, map_zero] at h1
    exact (ha i).ne' (by exact_mod_cast h1.symm)
  have hqE : ∀ i, (∃ q : ℚ, α i = (q : E)) ∨
      ∃ t e : ℚ, (e = 1 ∨ e = -1) ∧ α i ^ 2 = (t : E) * α i - (e : E) := by
    intro i
    rcases hq i with ⟨q, hq'⟩ | ⟨t, e, he, hrel⟩
    · left
      refine ⟨q, ι.injective ?_⟩
      rw [hια i, hq', map_ratCast, Complex.ofReal_ratCast]
    · right
      refine ⟨t, e, he, ι.injective ?_⟩
      rw [map_pow, map_sub, map_mul, map_ratCast, map_ratCast, hια i]
      exact_mod_cast hrel
  obtain ⟨z, s, hs, hmax⟩ := exists_largest α hα0
  have hz : z ≤ n := tupleIndep_card_le_of_sq α hα0
    (fun g i => conj_sq_of_quadUnit g (α i) (hα0 i) (hqE i)) s hs
  have hzR : (z : ℝ) ≤ n := by exact_mod_cast hz
  obtain ⟨C, hC, hb⟩ := measureAlg_all n hn E ι α a ha hια hind z s hs hmax ε hε
  refine ⟨C, hC, fun h hne => le_trans ?_ (hb h hne)⟩
  apply mul_le_mul_of_nonneg_left _ hC.le
  apply Real.rpow_le_rpow_of_exponent_le (one_le_height h)
  linarith

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgGalois.lean <==
import QuadraticPi.NAlgSupply
import QuadraticPi.NAlgTarget

/-! # A largest independent family of conjugate tuples is a tuple family

`E` Galois, `ι : E → ℂ`, `α : Fin n → E` with `ι α_i = a_i > 0` and no power relation among
the `a_i`. For a largest independent family `s : Fin z → Aut(E/ℚ)` of conjugate tuples:

* `exists_relation_of_maximal_tuple`: every conjugate tuple `h ∘ α` has a relation
  `∏_l (s_l α_i)^{e_l} = (h α_i)^A` (all `i`) with `A ≠ 0` (the tuple analogue of
  `TwoGrid.exists_relation_of_maximal`);
* `exists_tupleFamily`: `z = t + 1 ≥ 1`, and the tuples `s_l ∘ α` form a `TupleFamily E a t`
  (every embedding is `ι ∘ g`, the relation with `g⁻¹ ∘ α` gives the relation at that
  embedding, and a common denominator of the `α_i` clears all conjugates). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open QuadraticPi.NLogTarget
open scoped BigOperators

variable {E : Type*} [Field E] [NumberField E]

/-- A largest independent family has a relation with every conjugate tuple. -/
theorem exists_relation_of_maximal_tuple {n : ℕ} (α : Fin n → E) {z : ℕ}
    (s : Fin z → (E ≃ₐ[ℚ] E)) (hind : TupleIndep α s)
    (hmax : ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)), TupleIndep α s' → z' ≤ z)
    (h : E ≃ₐ[ℚ] E) :
    ∃ (A : ℤ) (e : Fin z → ℤ), A ≠ 0 ∧ ∀ i, ∏ l, (s l (α i)) ^ e l = (h (α i)) ^ A := by
  have hnot : ¬ TupleIndep α (Fin.cons h s : Fin (z + 1) → (E ≃ₐ[ℚ] E)) := fun hc => by
    have := hmax _ _ hc
    omega
  unfold TupleIndep at hnot
  push Not at hnot
  obtain ⟨e, he, hne⟩ := hnot
  have he' : ∀ i, (h (α i)) ^ e 0 * ∏ l : Fin z, (s l (α i)) ^ e l.succ = 1 := by
    intro i
    have h1 := he i
    rw [Fin.prod_univ_succ] at h1
    simpa only [Fin.cons_zero, Fin.cons_succ] using h1
  have h0 : e 0 ≠ 0 := by
    intro h0
    have htail : (fun l : Fin z => e l.succ) = 0 := by
      apply hind
      intro i
      have h1 := he' i
      rw [h0, zpow_zero, one_mul] at h1
      exact h1
    apply hne
    funext i
    induction i using Fin.cases with
    | zero => exact h0
    | succ l => exact congrFun htail l
  refine ⟨-e 0, fun l => e l.succ, neg_ne_zero.mpr h0, fun i => ?_⟩
  rw [zpow_neg]
  exact eq_inv_of_mul_eq_one_left (by rw [mul_comm]; exact he' i)

/-- No power relation: a single `a_i^A = 1` forces `A = 0`. -/
theorem zpow_eq_one_of_noPowerRelation {n : ℕ} {a : Fin n → ℝ} (hind : NoPowerRelation a)
    (i : Fin n) {A : ℤ} (hA : a i ^ A = 1) : A = 0 := by
  classical
  have hprod : ∏ j, a j ^ ((Pi.single i A : Fin n → ℤ) j) = 1 := by
    rw [Fintype.prod_eq_single i (fun j hj => by rw [Pi.single_eq_of_ne hj, zpow_zero]),
      Pi.single_eq_same]
    exact hA
  have h := congrFun (hind _ hprod) i
  rwa [Pi.single_eq_same] at h

/-- **A largest independent family is a tuple family.** -/
theorem exists_tupleFamily [IsGalois ℚ E] (ι : E →+* ℂ) {k : ℕ} (α : Fin (k+1) → E)
    (a : Fin (k+1) → ℝ) (ha : ∀ i, 0 < a i) (hια : ∀ i, ι (α i) = a i)
    (hind : NoPowerRelation a) {z : ℕ} (s : Fin z → (E ≃ₐ[ℚ] E)) (hs : TupleIndep α s)
    (hmax : ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)), TupleIndep α s' → z' ≤ z) :
    ∃ t : ℕ, z = t + 1 ∧ Nonempty (TupleFamily E a t) := by
  classical
  have hαne : ∀ i, α i ≠ 0 := fun i h => by
    have h1 := hια i
    rw [h, map_zero] at h1
    exact (ha i).ne' (by exact_mod_cast h1.symm)
  -- `z ≥ 1`
  have hz : z ≠ 0 := by
    intro hz0
    have hone : TupleIndep α (fun _ : Fin 1 => (AlgEquiv.refl : E ≃ₐ[ℚ] E)) := by
      intro e he
      have h0 : e 0 = 0 := by
        have h1 : (α 0) ^ e 0 = 1 := by
          have h2 := he 0
          simpa only [Fin.prod_univ_one, AlgEquiv.coe_refl, id] using h2
        exact zpow_eq_one_of_noPowerRelation hind 0
          (TwoGrid.real_zpow_eq_one_of (hια 0) h1)
      funext i
      rw [Subsingleton.elim i 0, h0]
      rfl
    have := hmax 1 _ hone
    omega
  obtain ⟨t, rfl⟩ := Nat.exists_eq_add_one_of_ne_zero hz
  -- a common denominator
  have halg : ∀ i, IsAlgebraic ℤ (α i) := fun i =>
    (IsFractionRing.isAlgebraic_iff ℤ ℚ E).mpr (.of_finite ℚ (α i))
  obtain ⟨D, hD⟩ : ∃ D : ℕ, D = ∏ i, Algebra.natDenominator (α i) := ⟨_, rfl⟩
  have hDpos : 0 < D := by
    rw [hD]
    exact Finset.prod_pos (fun i _ => Nat.pos_of_ne_zero (halg i).natDenominator_ne_zero)
  have hαI : ∀ i, IsIntegral ℤ ((D : E) * α i) := by
    intro i
    obtain ⟨c, hc⟩ := Finset.dvd_prod_of_mem (fun i => Algebra.natDenominator (α i))
      (Finset.mem_univ i)
    have h1 := Algebra.isIntegral_natDenominator_smul (α i)
    rw [nsmul_eq_mul] at h1
    have heq : (D : E) * α i = (c : E) * ((Algebra.natDenominator (α i) : E) * α i) := by
      rw [hD, hc]
      push_cast
      ring
    rw [heq]
    exact (isIntegral_natCast _).mul h1
  have hmapI : ∀ (g : E ≃ₐ[ℚ] E) (x : E), IsIntegral ℤ ((D : E) * x) →
      IsIntegral ℤ ((D : E) * g x) := by
    intro g x hx
    have h := hx.map g
    rw [map_mul, map_natCast] at h
    exact h
  refine ⟨t, rfl, ⟨{
    beta := fun l i => s l (α i)
    beta_ne := fun l i => (map_ne_zero (s l)).mpr (hαne i)
    D := D
    D_pos := hDpos
    beta_int := fun l i => hmapI (s l) (α i) (hαI i)
    indep := hs
    rel := ?_ }⟩⟩
  intro σ
  obtain ⟨g, hg⟩ := TwoGrid.exists_aut_of_embedding ι σ
  obtain ⟨A, e, hA, hrel⟩ := exists_relation_of_maximal_tuple α s hs hmax g.symm
  refine ⟨A, e, ?_, ?_⟩
  · intro he0
    apply hA
    have h1 : (α 0) ^ A = 1 := by
      have h2 := hrel 0
      rw [he0] at h2
      simp only [Pi.zero_apply, zpow_zero, Finset.prod_const_one] at h2
      have h3 := congrArg g h2
      rwa [map_one, map_zpow₀, AlgEquiv.apply_symm_apply, eq_comm] at h3
    exact zpow_eq_one_of_noPowerRelation hind 0 (TwoGrid.real_zpow_eq_one_of (hια 0) h1)
  · intro i
    calc ∏ l, σ (s l (α i)) ^ e l = ι (g (∏ l, (s l (α i)) ^ e l)) := by
          simp only [hg, map_prod, map_zpow₀]
      _ = ((a i : ℝ) : ℂ) ^ A := by
          rw [hrel i, map_zpow₀, AlgEquiv.apply_symm_apply, map_zpow₀, hια i]

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgHyperplane.lean <==
import QuadraticPi.NAlgTarget
import QuadraticPi.NAlgSelection
import QuadraticPi.NLogHyperplane

/-! # The hyperplane lemma for logarithms of algebraic numbers

Good vectors for `(log a_j)_{j<k}, log g` on a rational hyperplane with nonzero linear part have
bounded common denominator, when `ν > k + 1 + z` and `z` is the rank of the conjugate tuples of
`(α, γ)`. The reduced combinations of `NLogHyperplane.reducedLog` are the logarithms of the real
numbers `reducedBaseR`, images of the elements `reducedBaseE` of the same field; the rank of
their conjugate tuples is at most `z`, and `MeasureAlg k` gives the bound with exponent
`k - 1 + z' + 1/2 < ν - 1`. `hyperplane_bound_core_shift` is `NLogHyperplane.hyperplane_bound_core`
with the exponent `k` replaced by any `κ ≥ 0`. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open scoped BigOperators
open NLogTarget NLogVectors NLogHyperplane NLogSelection
open Filter Topology

theorem hyperplane_bound_core_shift {k : ℕ} (L : Fin k → ℝ) (G : ℝ) {nu κ : ℝ} (hκ : 0 ≤ κ)
    (hnu : κ + 2 < nu) (c : Fin k → ℤ) (c0 : ℤ) (i : Fin k) (hc : c i ≠ 0)
    (C : ℝ) (hC : 0 < C)
    (hbound : ∀ x : Fin k → ℤ, x ≠ 0 →
      C * height x ^ (-κ - (1/2 : ℝ)) ≤ |∑ j, (x j : ℝ) * reducedLog L G c c0 i j|) :
    ∃ Q0 : ℕ, ∀ r : Fin k → ℚ, GoodVector L G nu r →
      ∑ j, (c j : ℚ) * r j + (c0 : ℚ) = 0 → vecDen r < Q0 := by
  have hn0 : 0 < |(c i : ℝ)| := abs_pos.mpr (by exact_mod_cast hc)
  have hsmall : ∀ᶠ t : ℝ in atTop, t ^ (-(1/2 : ℝ)) < C / |(c i : ℝ)| :=
    (tendsto_rpow_neg_atTop (by norm_num : (0:ℝ) < 1/2)).eventually
      (eventually_lt_nhds (div_pos hC hn0))
  obtain ⟨B0, hB0⟩ := eventually_atTop.mp hsmall
  obtain ⟨N, hN⟩ := exists_nat_gt B0
  refine ⟨N, ?_⟩
  intro r hgood hplane
  by_contra hlt
  have hNle : N ≤ vecDen r := not_lt.mp hlt
  obtain ⟨hr1, happ⟩ := hgood
  have hqpos : 0 < vecDen r := vecDen_pos r
  have hq1 : (1:ℝ) ≤ (vecDen r : ℝ) := by exact_mod_cast hqpos
  have hq0 : (0:ℝ) < (vecDen r : ℝ) := lt_of_lt_of_le one_pos hq1
  have hk0 : (0:ℝ) ≤ κ := hκ
  have hplaneR : ∑ j, (c j : ℝ) * (r j : ℝ) + (c0 : ℝ) = 0 := by
    exact_mod_cast hplane
  have hcomm : ∑ j, (r j : ℝ) * (c j : ℝ) = ∑ j, (c j : ℝ) * (r j : ℝ) :=
    Finset.sum_congr rfl (fun j _ => mul_comm _ _)
  have hplaneR' : ∑ j, (r j : ℝ) * (c j : ℝ) + (c0 : ℝ) = 0 := by
    rw [hcomm]
    exact hplaneR
  have hxi : ((planeVector r i i : ℤ) : ℝ) = (vecDen r : ℝ) := cast_planeVector_self r i
  have h1 := sum_mul_reducedLog L G c c0 i (fun j => ((planeVector r i j : ℤ) : ℝ))
  have h1' : ∑ j, ((planeVector r i j : ℤ) : ℝ) * reducedLog L G c c0 i j =
      (c i : ℝ) * ∑ j, ((planeVector r i j : ℤ) : ℝ) * L j -
        (∑ j, ((planeVector r i j : ℤ) : ℝ) * (c j : ℝ)) * L i +
        ((planeVector r i i : ℤ) : ℝ) * ((c i : ℝ) * G + (c0 : ℝ) * L i) := h1
  have hsumL := sum_planeVector_mul r i L
  have hsumC : ∑ j, ((planeVector r i j : ℤ) : ℝ) * (c j : ℝ) =
      -(vecDen r : ℝ) * ∑ j, (r j : ℝ) * (c j : ℝ) +
        ((vecDen r : ℝ) + (r i : ℝ) * (vecDen r : ℝ)) * (c i : ℝ) :=
    sum_planeVector_mul r i (fun j => (c j : ℝ))
  have hid : ∑ j, ((planeVector r i j : ℤ) : ℝ) * reducedLog L G c c0 i j =
      (vecDen r : ℝ) * (c i : ℝ) * (G - ∑ j, (r j : ℝ) * L j) := by
    rw [h1', hsumL, hsumC, hxi]
    linear_combination ((vecDen r : ℝ) * L i) * hplaneR'
  have hxne : planeVector r i ≠ 0 := by
    intro h0
    have h : planeVector r i i = 0 := congrFun h0 i
    have hR : ((planeVector r i i : ℤ) : ℝ) = 0 := by rw [h, Int.cast_zero]
    rw [hxi] at hR
    exact hq0.ne' hR
  have habsx : ∀ j, |((planeVector r i j : ℤ) : ℝ)| ≤ (vecDen r : ℝ) := by
    intro j
    by_cases h : j = i
    · rw [h, hxi]
      exact (abs_of_nonneg hq0.le).le
    · rw [cast_planeVector_of_ne r h, abs_neg, abs_mul, abs_of_nonneg hq0.le]
      exact mul_le_of_le_one_left hq0.le (hr1 j)
  have hH : height (planeVector r i) ≤ (vecDen r : ℝ) :=
    height_le (planeVector r i) hq1 habsx
  have hb' : C * height (planeVector r i) ^ (-κ - (1/2 : ℝ)) ≤
      |(vecDen r : ℝ) * (c i : ℝ) * (G - ∑ j, (r j : ℝ) * L j)| :=
    (hbound (planeVector r i) hxne).trans_eq (congrArg (fun t : ℝ => |t|) hid)
  have hpowM : (vecDen r : ℝ) ^ (-κ - (1/2 : ℝ)) ≤
      height (planeVector r i) ^ (-κ - (1/2 : ℝ)) :=
    Real.rpow_le_rpow_of_nonpos (height_pos _) hH (by linarith)
  have hform : |(vecDen r : ℝ) * (c i : ℝ) * (G - ∑ j, (r j : ℝ) * L j)| ≤
      (vecDen r : ℝ) * |(c i : ℝ)| * (vecDen r : ℝ) ^ (-nu) := by
    rw [abs_mul, abs_mul, abs_of_nonneg hq0.le]
    exact mul_le_mul_of_nonneg_left happ (mul_nonneg hq0.le (abs_nonneg _))
  have hexp1 : (vecDen r : ℝ) ^ (-nu) ≤ (vecDen r : ℝ) ^ (-(κ + 2)) :=
    Real.rpow_le_rpow_of_exponent_le hq1 (by linarith)
  have hsplit : (vecDen r : ℝ) * (vecDen r : ℝ) ^ (-(κ + 2)) =
      (vecDen r : ℝ) ^ (-κ - (1/2 : ℝ)) * (vecDen r : ℝ) ^ (-(1/2 : ℝ)) := by
    calc
      (vecDen r : ℝ) * (vecDen r : ℝ) ^ (-(κ + 2)) =
          (vecDen r : ℝ) ^ (1:ℝ) * (vecDen r : ℝ) ^ (-(κ + 2)) := by rw [Real.rpow_one]
      _ = (vecDen r : ℝ) ^ ((1:ℝ) + (-(κ + 2))) := (Real.rpow_add hq0 _ _).symm
      _ = (vecDen r : ℝ) ^ ((-κ - (1/2 : ℝ)) + (-(1/2 : ℝ))) := by
        congr 1
        ring
      _ = _ := Real.rpow_add hq0 _ _
  have hP : 0 < (vecDen r : ℝ) ^ (-κ - (1/2 : ℝ)) := Real.rpow_pos_of_pos hq0 _
  have hchain : C * (vecDen r : ℝ) ^ (-κ - (1/2 : ℝ)) ≤
      (|(c i : ℝ)| * (vecDen r : ℝ) ^ (-(1/2 : ℝ))) *
        (vecDen r : ℝ) ^ (-κ - (1/2 : ℝ)) := by
    calc
      C * (vecDen r : ℝ) ^ (-κ - (1/2 : ℝ)) ≤
          C * height (planeVector r i) ^ (-κ - (1/2 : ℝ)) :=
        mul_le_mul_of_nonneg_left hpowM hC.le
      _ ≤ |(vecDen r : ℝ) * (c i : ℝ) * (G - ∑ j, (r j : ℝ) * L j)| := hb'
      _ ≤ (vecDen r : ℝ) * |(c i : ℝ)| * (vecDen r : ℝ) ^ (-nu) := hform
      _ ≤ (vecDen r : ℝ) * |(c i : ℝ)| * (vecDen r : ℝ) ^ (-(κ + 2)) :=
        mul_le_mul_of_nonneg_left hexp1 (mul_nonneg hq0.le (abs_nonneg _))
      _ = |(c i : ℝ)| * ((vecDen r : ℝ) * (vecDen r : ℝ) ^ (-(κ + 2))) := by ring
      _ = |(c i : ℝ)| * ((vecDen r : ℝ) ^ (-κ - (1/2 : ℝ)) *
            (vecDen r : ℝ) ^ (-(1/2 : ℝ))) :=
        congrArg (fun t : ℝ => |(c i : ℝ)| * t) hsplit
      _ = _ := by ring
  have hfinal : C ≤ |(c i : ℝ)| * (vecDen r : ℝ) ^ (-(1/2 : ℝ)) :=
    le_of_mul_le_mul_right hchain hP
  have hbig : B0 ≤ (vecDen r : ℝ) := hN.le.trans (by exact_mod_cast hNle)
  have hlt' := hB0 (vecDen r : ℝ) hbig
  have hlt'' := (lt_div_iff₀ hn0).mp hlt'
  linarith


/-! ### Reduced bases -/

/-- The real numbers whose logarithms are the reduced combinations. -/
def reducedBaseR {k : ℕ} (a : Fin k → ℝ) (g : ℝ) (c : Fin k → ℤ) (c0 : ℤ) (i j : Fin k) : ℝ :=
  a j ^ c i * a i ^ (-(c j)) * (if j = i then g ^ c i * a i ^ c0 else 1)

theorem reducedBaseR_pos {k : ℕ} {a : Fin k → ℝ} {g : ℝ} (ha : ∀ j, 0 < a j) (hg : 0 < g)
    (c : Fin k → ℤ) (c0 : ℤ) (i j : Fin k) : 0 < reducedBaseR a g c c0 i j := by
  unfold reducedBaseR
  split_ifs
  · exact mul_pos (mul_pos (zpow_pos (ha j) _) (zpow_pos (ha i) _))
      (mul_pos (zpow_pos hg _) (zpow_pos (ha i) _))
  · exact mul_pos (mul_pos (zpow_pos (ha j) _) (zpow_pos (ha i) _)) one_pos

theorem log_reducedBaseR {k : ℕ} {a : Fin k → ℝ} {g : ℝ} (ha : ∀ j, 0 < a j) (hg : 0 < g)
    (c : Fin k → ℤ) (c0 : ℤ) (i j : Fin k) :
    Real.log (reducedBaseR a g c c0 i j) =
      reducedLog (fun t => Real.log (a t)) (Real.log g) c c0 i j := by
  have hlog : reducedLog (fun t => Real.log (a t)) (Real.log g) c c0 i j =
      (c i : ℝ) * Real.log (a j) - (c j : ℝ) * Real.log (a i) +
        (if j = i then (c i : ℝ) * Real.log g + (c0 : ℝ) * Real.log (a i) else 0) :=
    rfl
  rw [hlog]
  unfold reducedBaseR
  split_ifs
  · rw [Real.log_mul (mul_pos (zpow_pos (ha j) _) (zpow_pos (ha i) _)).ne'
        (mul_pos (zpow_pos hg _) (zpow_pos (ha i) _)).ne',
      Real.log_mul (zpow_pos (ha j) _).ne' (zpow_pos (ha i) _).ne',
      Real.log_mul (zpow_pos hg _).ne' (zpow_pos (ha i) _).ne',
      Real.log_zpow, Real.log_zpow, Real.log_zpow, Real.log_zpow, Int.cast_neg]
    ring
  · rw [mul_one, add_zero,
      Real.log_mul (zpow_pos (ha j) _).ne' (zpow_pos (ha i) _).ne',
      Real.log_zpow, Real.log_zpow, Int.cast_neg]
    ring

section Field

variable {E : Type*} [Field E] [NumberField E]

/-- The reduced bases in the field. -/
def reducedBaseE {k : ℕ} (α : Fin k → E) (γ : E) (c : Fin k → ℤ) (c0 : ℤ) (i j : Fin k) : E :=
  α j ^ c i * α i ^ (-(c j)) * (if j = i then γ ^ c i * α i ^ c0 else 1)

omit [NumberField E] in
theorem reducedBaseE_ne {k : ℕ} {α : Fin k → E} {γ : E} (hα : ∀ j, α j ≠ 0) (hγ : γ ≠ 0)
    (c : Fin k → ℤ) (c0 : ℤ) (i j : Fin k) : reducedBaseE α γ c c0 i j ≠ 0 := by
  unfold reducedBaseE
  split_ifs
  · exact mul_ne_zero (mul_ne_zero (zpow_ne_zero _ (hα j)) (zpow_ne_zero _ (hα i)))
      (mul_ne_zero (zpow_ne_zero _ hγ) (zpow_ne_zero _ (hα i)))
  · rw [mul_one]
    exact mul_ne_zero (zpow_ne_zero _ (hα j)) (zpow_ne_zero _ (hα i))

omit [NumberField E] in
theorem map_reducedBaseE {k : ℕ} (ι : E →+* ℂ) (α : Fin k → E) (γ : E) (a : Fin k → ℝ) (g : ℝ)
    (hα : ∀ j, ι (α j) = a j) (hγ : ι γ = g) (c : Fin k → ℤ) (c0 : ℤ) (i j : Fin k) :
    ι (reducedBaseE α γ c c0 i j) = (reducedBaseR a g c c0 i j : ℂ) := by
  unfold reducedBaseE reducedBaseR
  split_ifs
  · simp only [map_mul, map_zpow₀, hα, hγ, Complex.ofReal_mul, Complex.ofReal_zpow]
  · simp only [map_mul, map_zpow₀, map_one, hα, Complex.ofReal_mul, Complex.ofReal_zpow,
      Complex.ofReal_one]

/-- The product `∏_l (s_l x)^{e_l}` is multiplicative in `x`. -/
theorem prod_conj_mul {z : ℕ} (s : Fin z → (E ≃ₐ[ℚ] E)) (e : Fin z → ℤ) (x y : E) :
    ∏ l, (s l (x * y)) ^ e l = (∏ l, (s l x) ^ e l) * ∏ l, (s l y) ^ e l := by
  rw [← Finset.prod_mul_distrib]
  exact Finset.prod_congr rfl (fun l _ => by rw [map_mul, mul_zpow])

theorem prod_conj_zpow {z : ℕ} (s : Fin z → (E ≃ₐ[ℚ] E)) (e : Fin z → ℤ) (x : E) (m : ℤ) :
    ∏ l, (s l (x ^ m)) ^ e l = (∏ l, (s l x) ^ e l) ^ m := by
  rw [← Finset.prod_zpow]
  exact Finset.prod_congr rfl (fun l _ => by rw [map_zpow₀, ← zpow_mul, ← zpow_mul, mul_comm])

theorem prod_conj_one {z : ℕ} (s : Fin z → (E ≃ₐ[ℚ] E)) (e : Fin z → ℤ) :
    ∏ l, (s l (1 : E)) ^ e l = 1 := by
  simp only [map_one, one_zpow, Finset.prod_const_one]

/-- The conjugate tuples of the reduced bases have rank at most that of `(α, γ)`. -/
theorem tupleIndep_of_reduced {k : ℕ} (α : Fin k → E) (γ : E) (c : Fin k → ℤ) (c0 : ℤ)
    (i : Fin k) {z : ℕ} (s : Fin z → (E ≃ₐ[ℚ] E))
    (h : TupleIndep (fun j => reducedBaseE α γ c c0 i j) s) :
    TupleIndep (Fin.snoc (α := fun _ => E) α γ) s := by
  intro e he
  apply h e
  have hα : ∀ j, ∏ l, (s l (α j)) ^ e l = 1 := by
    intro j
    have := he j.castSucc
    simpa only [Fin.snoc_castSucc] using this
  have hγ : ∏ l, (s l γ) ^ e l = 1 := by
    have := he (Fin.last k)
    simpa only [Fin.snoc_last] using this
  intro j
  show ∏ l, (s l (reducedBaseE α γ c c0 i j)) ^ e l = 1
  unfold reducedBaseE
  split_ifs
  · rw [prod_conj_mul, prod_conj_mul, prod_conj_mul, prod_conj_zpow, prod_conj_zpow,
      prod_conj_zpow, prod_conj_zpow, hα, hα, hγ]
    simp only [one_zpow, mul_one]
  · rw [prod_conj_mul, prod_conj_mul, prod_conj_zpow, prod_conj_zpow, hα, hα,
      prod_conj_one]
    simp only [one_zpow, mul_one]

end Field

/-- **The hyperplane lemma** for logarithms of algebraic numbers. -/
theorem hyperplaneBounded_alg {k : ℕ} (hk : 1 ≤ k) (hM : MeasureAlg k)
    {E : Type} [Field E] [NumberField E] [IsGalois ℚ E] (ι : E →+* ℂ)
    (α : Fin k → E) (γ : E) (a : Fin k → ℝ) (g : ℝ) (ha : ∀ j, 0 < a j) (hg : 0 < g)
    (hια : ∀ j, ι (α j) = a j) (hιγ : ι γ = g)
    (hind : LogIndependent (fun j => Real.log (a j)) (Real.log g))
    {z : ℕ} (hmax : ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)),
      TupleIndep (Fin.snoc (α := fun _ => E) α γ) s' → z' ≤ z)
    {nu : ℝ} (hnu : (k : ℝ) + 1 + z < nu) :
    HyperplaneBounded (fun j => Real.log (a j)) (Real.log g) nu := by
  intro c' c0' hc'
  obtain ⟨cz, c0, hcz, hline⟩ := exists_int_hyperplane c' c0'
  obtain ⟨i, hi⟩ : ∃ i, c' i ≠ 0 := by
    by_contra hall
    push Not at hall
    exact hc' (funext hall)
  have hci : cz i ≠ 0 := hcz i hi
  have hαne : ∀ j, α j ≠ 0 := fun j h0 => by
    have := hια j
    rw [h0, map_zero] at this
    exact (ha j).ne' (by exact_mod_cast this.symm)
  have hγne : γ ≠ 0 := fun h0 => by
    rw [h0, map_zero] at hιγ
    exact hg.ne' (by exact_mod_cast hιγ.symm)
  -- the reduced tuple and its rank
  obtain ⟨z₁, s₁, hs₁, hmax₁⟩ := exists_largest (fun j => reducedBaseE α γ cz c0 i j)
    (fun j => reducedBaseE_ne hαne hγne cz c0 i j)
  have hz₁ : z₁ ≤ z := hmax _ _ (tupleIndep_of_reduced α γ cz c0 i s₁ hs₁)
  have hpos : ∀ j, 0 < reducedBaseR a g cz c0 i j := fun j => reducedBaseR_pos ha hg cz c0 i j
  have hlog : ∀ x : Fin k → ℤ, ∑ j, (x j : ℝ) * Real.log (reducedBaseR a g cz c0 i j) =
      ∑ j, (x j : ℝ) * reducedLog (fun t => Real.log (a t)) (Real.log g) cz c0 i j :=
    fun x => Finset.sum_congr rfl (fun j _ => by rw [log_reducedBaseR ha hg])
  have hnpr : NoPowerRelation (fun j => reducedBaseR a g cz c0 i j) := by
    intro y hy
    have hl : Real.log (∏ j, (reducedBaseR a g cz c0 i j) ^ y j) =
        ∑ j, (y j : ℝ) * Real.log (reducedBaseR a g cz c0 i j) := by
      rw [Real.log_prod (fun j _ => (zpow_pos (hpos j) _).ne')]
      exact Finset.sum_congr rfl (fun j _ => Real.log_zpow _ _)
    have hy' : ∏ j, (reducedBaseR a g cz c0 i j) ^ y j = 1 := hy
    rw [hy', Real.log_one] at hl
    exact reducedLog_independent hind cz c0 i hci y ((hlog y).symm.trans hl.symm)
  obtain ⟨C, hC, hb⟩ := hM E ι (fun j => reducedBaseE α γ cz c0 i j)
    (fun j => reducedBaseR a g cz c0 i j) hpos
    (fun j => map_reducedBaseE ι α γ a g hια hιγ cz c0 i j) hnpr z₁ s₁ hs₁ hmax₁
    (1/2) (by norm_num)
  have hk1 : (1 : ℝ) ≤ k := by exact_mod_cast hk
  have hz0 : (0 : ℝ) ≤ z₁ := Nat.cast_nonneg _
  have hz₁R : (z₁ : ℝ) ≤ z := by exact_mod_cast hz₁
  obtain ⟨Q0, hQ0⟩ := hyperplane_bound_core_shift (fun j => Real.log (a j)) (Real.log g)
    (nu := nu) (κ := (k : ℝ) - 1 + z₁) (by linarith) (by linarith) cz c0 i hci C hC
    (fun x hx => (hb x hx).trans_eq (congrArg (fun t : ℝ => |t|) (hlog x)))
  exact ⟨Q0, fun r hgood hr => hQ0 r hgood (hline r hr)⟩

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgMatrix.lean <==
import QuadraticPi.NLogMinors
import QuadraticPi.TwoLogNumberFieldMinors

/-! # The matrix of `k + 1` logarithms at arbitrary centers

The library's matrix `NLogMatrix.matrix b K ...` has the geometric centers `b^J` built in: its
entry is `NLogMatrix.entry b r T J ...` with the factor `∏_t b_t^(J h_t)`. For arbitrary
centers `b c : Fin (k+1) → E` we use the same entry with `J = 1` and the bases `b c` (the
two-torus device of `TwoGridMatrix`), so every proved lemma about `entry` applies unchanged.

* `algMatrix`, `algSelectedMinor`, `map_algSelectedMinor_det`;
* `algMatrix_mulVec_eq_coeff`: the rows are coefficients of the truncated jets at the centers;
* `cofinal_alg_minors`: from the interpolation statement `UniformStatement k`, non-zero
  full-row minors for all character-separated centers;
* `cofinal_field_alg_minors`: the same over a number field, non-zero at every embedding. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open OAI OAI.PiExponent MvPowerSeries FormalMatrixBridge
open SeparatedWeightPA NLogIndex

section Matrix
variable {E : Type*} [CommRing E] [Algebra ℚ E]

/-- The coefficient matrix at the centers `b c`. -/
def algMatrix {k m K : ℕ} (b : Fin K → Fin (k+1) → E) (w0 v theta : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → Fin k → E) (T : Fin m → ℕ) :
    Matrix (NLogMatrix.Row k K v theta w H) (NLogMatrix.Column k w0 w H) E :=
  fun R col => NLogMatrix.entry (b R.1) r T 1 (fun j => R.2.val (torusIdx k m j))
    (fun i => R.2.val (addIdx k m i)) (fun j => col.val (torusIdx k m j))
    (fun i => col.val (addIdx k m i))

/-- The square minor on a column selection. -/
def algSelectedMinor {k m K : ℕ} (b : Fin K → Fin (k+1) → E) (w0 v theta : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → Fin k → E) (T : Fin m → ℕ)
    (sel : NLogMatrix.Row k K v theta w H → NLogMatrix.Column k w0 w H) :
    Matrix (NLogMatrix.Row k K v theta w H) (NLogMatrix.Row k K v theta w H) E :=
  (algMatrix b w0 v theta w H r T).submatrix id sel

theorem map_algSelectedMinor_det {F : Type*} [CommRing F] [Algebra ℚ F]
    (sigma : E →+* F) {k m K : ℕ} (b : Fin K → Fin (k+1) → E) (w0 v theta : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → Fin k → E) (T : Fin m → ℕ)
    (sel : NLogMatrix.Row k K v theta w H → NLogMatrix.Column k w0 w H) :
    sigma (algSelectedMinor b w0 v theta w H r T sel).det =
      (algSelectedMinor (fun c j => sigma (b c j)) w0 v theta w H
        (fun i j => sigma (r i j)) T sel).det := by
  classical
  rw [sigma.map_det]
  congr 1
  ext R col
  exact NLogMatrix.map_entry sigma (b R.1) r T _ _ _ _ _

end Matrix

theorem algMatrix_eq_coeff {k m K : ℕ} (b : Fin K → Fin (k+1) → ℂ)
    (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℝ) (r : Fin m → Fin k → ℂ) (T : Fin m → ℕ)
    (rho : NLogMatrix.Row k K v theta w H) (col : NLogMatrix.Column k w0 w H) :
    algMatrix b w0 v theta w H r T rho col =
      MvPowerSeries.coeff (InterpolationMatrix.exponentVector rho.2.val)
        (NLogMatrixShear.truncatedJet r (b rho.1) T
          (MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val) 1)) := by
  have h := NLogMatrixJet.entry_eq_coeff_truncatedJet (b rho.1) r T 1 rho.2.val col.val
  rw [show (fun j => b rho.1 j ^ 1) = b rho.1 from funext (fun j => pow_one _)] at h
  exact h

theorem algMatrix_mulVec_eq_coeff {k m K : ℕ} (b : Fin K → Fin (k+1) → ℂ)
    (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℝ) (r : Fin m → Fin k → ℂ) (T : Fin m → ℕ)
    (x : NLogMatrix.Column k w0 w H → ℂ) (rho : NLogMatrix.Row k K v theta w H) :
    (algMatrix b w0 v theta w H r T).mulVec x rho =
      MvPowerSeries.coeff (InterpolationMatrix.exponentVector rho.2.val)
        (NLogMatrixShear.truncatedJet r (b rho.1) T
          (polynomialOfCoefficients
            (realWeightedSimplex (NLogMatrix.columnWeights k w0 w) H) x)) := by
  classical
  change (∑ col, algMatrix b w0 v theta w H r T rho col * x col) =
    MvPowerSeries.coeff _ (NLogMatrixShear.truncatedJet r _ T
      (∑ col : NLogMatrix.Column k w0 w H, MvPolynomial.monomial
        (InterpolationMatrix.exponentVector col.val) (x col)))
  rw [map_sum, map_sum]
  apply Finset.sum_congr rfl
  intro col _
  rw [algMatrix_eq_coeff]
  rw [show MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val) (x col) =
      MvPolynomial.C (x col) *
        MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val) 1 by
        simp [MvPolynomial.C_mul_monomial]]
  rw [map_mul]
  have hc : NLogMatrixShear.truncatedJet r (b rho.1) T
      (MvPolynomial.C (x col)) = MvPowerSeries.C (x col) :=
    (NLogMatrixShear.truncatedJet r _ T).commutes (x col)
  rw [hc, MvPowerSeries.coeff_C_mul]
  exact mul_comm _ _

theorem algMatrix_surjective_of_truncated_packets {k m : ℕ} {α : Type*} {K : ℕ}
    (b : Fin K → Fin (k+1) → ℂ) (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+k+1) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = NLogMatrix.rowWeights k v theta w i)
    (r : Fin m → Fin k → ℂ) (T : Fin m → ℕ)
    (P : α → NLogInterpolation.Polynomial k m)
    (hdegree : ∀ p, PiExponentApprox.HasWeightedDegreeLE
      (NLogMatrix.columnWeights k w0 w) (H:ℝ) (P p))
    (hpacket : Function.Surjective (fun p => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (NLogMatrixShear.truncatedJet r (b j) T (P p)))) :
    Function.Surjective
      (algMatrix b w0 v theta w (H:ℝ) r T).mulVecLin := by
  classical
  have hrow' : (fun i => (V i:ℝ)) = NLogMatrix.rowWeights k v theta w := funext hrow
  have hW := NLogMatrix.columnWeights_pos (k := k) hw0 hw
  intro y
  let e := rationalJetIndexEquiv V hV H
  let z : Fin K → JetGeometry.RationalCoefficientPacket (R:=ℂ) V H :=
    fun j d => y (j, ⟨(e d).val, by simpa only [←hrow'] using (e d).property⟩)
  obtain ⟨p, hp⟩ := hpacket z
  let x : NLogMatrix.Column k w0 w (H:ℝ) → ℂ :=
    fun col => (P p).coeff (InterpolationMatrix.exponentVector col.val)
  refine ⟨x, ?_⟩
  funext rho
  change (algMatrix b w0 v theta w (H:ℝ) r T).mulVec x rho = _
  rw [algMatrix_mulVec_eq_coeff]
  change coeff (InterpolationMatrix.exponentVector rho.2.val)
    (NLogMatrixShear.truncatedJet r (b rho.1) T
      (polynomialOfCoefficients
        (realWeightedSimplex (NLogMatrix.columnWeights k w0 w) (H:ℝ))
        (fun col => (P p).coeff (InterpolationMatrix.exponentVector col.val)))) = y rho
  rw [polynomialOfCoefficients_of_weighted _ hW _ (P p) (hdegree p)]
  let row : ↥(strictWeightedSimplex (fun i => (V i:ℝ)) (H:ℝ)) :=
    ⟨rho.2.val, by simpa only [hrow'] using rho.2.property⟩
  have hh := congrFun (congrFun hp rho.1) (e.symm row)
  change coeff (e.symm row).val
    (NLogMatrixShear.truncatedJet r (b rho.1) T (P p)) =
      z rho.1 (e.symm row) at hh
  simpa only [e, rationalJetIndexEquiv_symm_val, row, z, Equiv.apply_symm_apply] using hh

theorem exists_alg_minor_of_packets {k m : ℕ} {α : Type*} {K : ℕ}
    (b : Fin K → Fin (k+1) → ℂ) (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+k+1) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i:ℝ) = NLogMatrix.rowWeights k v theta w i)
    (r : Fin m → Fin k → ℂ) (T : Fin m → ℕ)
    (hT : ∀ j i, V (addIdx k m i) ≤ (T i:ℚ)*V (torusIdx k m j))
    (P : α → NLogInterpolation.Polynomial k m)
    (hdegree : ∀ p, PiExponentApprox.HasWeightedDegreeLE
      (NLogMatrix.columnWeights k w0 w) (H:ℝ) (P p))
    (hpacket : Function.Surjective (fun p => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (NLogInterpolation.formalJet r (b j) (P p)))) :
    ∃ sel : NLogMatrix.Row k K v theta w (H:ℝ) → NLogMatrix.Column k w0 w (H:ℝ),
      Function.Injective sel ∧
      (algSelectedMinor b w0 v theta w (H:ℝ) r T sel).det ≠ 0 := by
  have ht := (NLogMatrixShear.formalJet_packets_surjective_iff_truncated r V
    (fun i => (hV i).le) H T hT b P).mp hpacket
  exact InterpolationMatrix.exists_full_row_minor_of_surjective _
    (algMatrix_surjective_of_truncated_packets b w0 v theta w H hw0 hw V hV hrow
      r T P hdegree ht)

/-- **Non-zero minors at arbitrary centers.** -/
theorem cofinal_alg_minors {k : ℕ} (h : NLogInterpolation.UniformStatement k)
    (B : NLogInterpolation.BaseData k) :
    ∃ thresholds : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds thresholds w →
        ∀ r : Fin B.m → Fin k → ℚ, NLogInterpolation.GeneralPosition r →
        ∀ b : Fin B.K → Fin (k+1) → ℂ, (∀ j t, b j t ≠ 0) →
          NLogInterpolation.CharacterDistinct r b →
        ∀ T : Fin B.m → ℕ,
          (∀ i, w i/B.theta ≤ (T i:ℚ)*B.v) →
        ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧
          ∃ sel : NLogMatrix.Row k B.K B.v B.theta (fun i => (w i:ℝ)) H →
              NLogMatrix.Column k B.w0 (fun i => (w i:ℝ)) H,
            Function.Injective sel ∧
            (algSelectedMinor b B.w0 B.v B.theta
              (fun i => (w i:ℝ)) H (fun i j => (r i j:ℂ)) T sel).det ≠ 0 := by
  obtain ⟨thresholds, hthresholds⟩ := h B
  refine ⟨thresholds, ?_⟩
  intro w hw r hgp b hb hchar T hT L
  obtain ⟨R, hR, hpacket⟩ := hthresholds w hw
  obtain ⟨H0, hH0⟩ := hpacket r hgp b hb hchar
  obtain ⟨H, hLH, hHH0, hdiv⟩ := exists_large_multiple R H0 L hR
  refine ⟨H, hLH, ?_⟩
  have hdegree : ∀ P : NLogInterpolation.WeightedPolynomials B w H,
      PiExponentApprox.HasWeightedDegreeLE
        (NLogMatrix.columnWeights k B.w0 (fun i => (w i:ℝ))) ((H:ℚ):ℝ) P.val := by
    intro P
    simpa only [Rat.cast_natCast, NLogMatrix.columnWeights_eq_sourceWeights] using P.property
  have hTV : ∀ (j : Fin (k+1)) (i : Fin B.m),
      NLogInterpolation.jetWeights B w (addIdx k B.m i) ≤
        (T i:ℚ) * NLogInterpolation.jetWeights B w (torusIdx k B.m j) := by
    intro j i
    rw [NLogInterpolation.jetWeights, idxCases_add, idxCases_torus]
    exact hT i
  have hminor := exists_alg_minor_of_packets b B.w0 B.v B.theta
    (fun i => (w i:ℝ)) (H:ℚ) (by exact_mod_cast B.w0_pos)
    (fun i => by exact_mod_cast hw.1 i)
    (NLogInterpolation.jetWeights B w) (NLogInterpolation.jetWeights_pos B w hw.1)
    (fun i => (congrFun (NLogMatrix.rowWeights_eq_jetWeights B w) i).symm)
    (fun i j => (r i j:ℂ)) T hTV
    (fun P : NLogInterpolation.WeightedPolynomials B w H => P.val)
    hdegree (hH0 H hHH0 hdiv)
  have hcast : ((H:ℚ):ℝ) = (H:ℝ) := by norm_cast
  rw [hcast] at hminor
  exact hminor

section Field
variable {E : Type*} [Field E] [NumberField E]

/-- **Non-zero minors over a number field, at every embedding.** Character separation is
needed only at one embedding `σ`. -/
theorem cofinal_field_alg_minors {k : ℕ} (h : NLogInterpolation.UniformStatement k)
    (B : NLogInterpolation.BaseData k) :
    ∃ thresholds : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds thresholds w →
        ∀ r : Fin B.m → Fin k → ℚ, NLogInterpolation.GeneralPosition r →
        ∀ (σ : E →+* ℂ) (b : Fin B.K → Fin (k+1) → E), (∀ j t, b j t ≠ 0) →
          NLogInterpolation.CharacterDistinct r (fun j t => σ (b j t)) →
        ∀ T : Fin B.m → ℕ,
          (∀ i, w i/B.theta ≤ (T i:ℚ)*B.v) →
        ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
          ∃ sel : NLogMatrix.Row k B.K B.v B.theta (fun i => (w i:ℝ)) H →
              NLogMatrix.Column k B.w0 (fun i => (w i:ℝ)) H,
            Function.Injective sel ∧
            (algSelectedMinor b B.w0 B.v B.theta
              (fun i => (w i:ℝ)) H (fun i j => (r i j:E)) T sel).det ≠ 0 ∧
            ∀ τ : E →+* ℂ,
              (algSelectedMinor (fun c j => τ (b c j)) B.w0 B.v B.theta
                (fun i => (w i:ℝ)) H (fun i j => (r i j:ℂ)) T sel).det ≠ 0 := by
  obtain ⟨thresholds, ht⟩ := cofinal_alg_minors h B
  refine ⟨thresholds, ?_⟩
  intro w hw r hgp σ b hb hchar T hT L
  obtain ⟨H, hLH, sel, hsel, hdet⟩ :=
    ht w hw r hgp (fun c j => σ (b c j))
      (fun c j => (map_ne_zero σ).mpr (hb c j)) hchar T hT (max L 1)
  have hmap (τ : E →+* ℂ) :
      τ (algSelectedMinor b B.w0 B.v B.theta
        (fun i => (w i:ℝ)) H (fun i j => (r i j:E)) T sel).det =
      (algSelectedMinor (fun c j => τ (b c j)) B.w0 B.v B.theta
        (fun i => (w i:ℝ)) H (fun i j => (r i j:ℂ)) T sel).det := by
    simpa only [map_ratCast] using map_algSelectedMinor_det τ
      b B.w0 B.v B.theta (fun i => (w i:ℝ)) H (fun i j => (r i j:E)) T sel
  have hfield : (algSelectedMinor b B.w0 B.v B.theta
      (fun i => (w i:ℝ)) H (fun i j => (r i j:E)) T sel).det ≠ 0 := by
    intro hz
    apply hdet
    rw [← hmap σ, hz, map_zero]
  refine ⟨H, (le_max_left L 1).trans hLH,
    lt_of_lt_of_le (by decide : 0 < 1) ((le_max_right L 1).trans hLH),
    sel, hsel, hfield, ?_⟩
  intro τ
  rw [← hmap τ]
  exact (map_ne_zero τ).mpr hfield

end Field

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgParameters.lean <==
import QuadraticPi.TwoGridParameters

/-! # Parameters for linear forms in `n` logarithms of algebraic numbers

The template of `TwoGridParameters` with the height power `2` replaced by `p` (the number of
torus coordinates): for `z = t + s` and `ν s > t + s + p` there are rationals with
`0 < θ < A < 1`, `ν (A - θ) > 1 - θ`, `1 < c`, `A c^t < B`, `c^p B < 1`, `B < c^z θ`,
`c^z θ < 1`. The key inequality is `A^(z+p) < θ^(t+p)`. For `n` logarithms `p = n`,
`t = z - 1`, `s = 1`, and the condition is `ν > n + z`. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open Filter
open scoped Topology

set_option maxHeartbeats 800000 in
/-- **Parameters** for `z = t + s` centers per box side, `t` translations, height power
`p` (the number of torus coordinates), and `ν s > t + s + p`. -/
theorem exists_nalg_parameters (p t s : ℕ) (hp : 0 < p) (hs : 0 < s) (ν : ℝ)
    (hν : (t : ℝ) + (s : ℝ) + p < ν * (s : ℝ)) :
    ∃ θ A B c : ℚ,
      0 < (θ : ℝ) ∧ (θ : ℝ) < A ∧ (A : ℝ) < 1 ∧
      1 - (θ : ℝ) < ν * ((A : ℝ) - θ) ∧
      1 < (c : ℝ) ∧ (A : ℝ) * (c : ℝ) ^ t < B ∧ (c : ℝ) ^ p * B < 1 ∧
      (B : ℝ) < (c : ℝ) ^ (t + s) * θ ∧ (c : ℝ) ^ (t + s) * θ < 1 := by
  have hs0 : (0 : ℝ) < (s : ℝ) := by exact_mod_cast hs
  have hsne : s ≠ 0 := hs.ne'
  have hp0 : (0 : ℝ) < (p : ℝ) := by exact_mod_cast hp
  have ht0 : (0 : ℝ) ≤ (t : ℝ) := Nat.cast_nonneg t
  have hZ : (0 : ℝ) < (t : ℝ) + (s : ℝ) + p := by linarith
  have hP : (0 : ℝ) < (t : ℝ) + p := by linarith
  have hνpos : 0 < ν := by
    by_contra h
    push Not at h
    have : ν * (s : ℝ) ≤ 0 := mul_nonpos_of_nonpos_of_nonneg h hs0.le
    linarith
  -- the interval for b
  have hZν : ((t : ℝ) + (s : ℝ) + p) / ν < (s : ℝ) := (div_lt_iff₀ hνpos).2 (by linarith)
  have hbint : ((t : ℝ) + p) / ((t : ℝ) + (s : ℝ) + p) < 1 - 1 / ν := by
    rw [div_lt_iff₀ hZ]
    have e : (1 - 1 / ν) * ((t : ℝ) + (s : ℝ) + p) =
        ((t : ℝ) + (s : ℝ) + p) - ((t : ℝ) + (s : ℝ) + p) / ν := by
      rw [sub_mul, one_mul, one_div, inv_mul_eq_div]
    rw [e]
    linarith
  obtain ⟨b, hbl, hbu⟩ := exists_rat_btwn hbint
  have hbl' : (t : ℝ) + p < (b : ℝ) * ((t : ℝ) + (s : ℝ) + p) := (div_lt_iff₀ hZ).mp hbl
  have hbpos : 0 < (b : ℝ) := by
    by_contra h
    push Not at h
    have : (b : ℝ) * ((t : ℝ) + (s : ℝ) + p) ≤ 0 := mul_nonpos_of_nonpos_of_nonneg h hZ.le
    linarith
  have hb1 : (b : ℝ) < 1 := by
    have := one_div_pos.mpr hνpos
    linarith
  have hνb : ν * (b : ℝ) < ν - 1 := calc
    _ < ν * (1 - 1 / ν) := mul_lt_mul_of_pos_left hbu hνpos
    _ = ν - 1 := by field_simp
  have hcoeff : 0 < ν * (1 - (b : ℝ)) - 1 := by
    have e : ν * (1 - (b : ℝ)) = ν - ν * b := by ring
    rw [e]; linarith
  -- casts of the exponents p = t + p, q = t + s + p
  have hpc : (((t + p : ℕ)) : ℝ) = (t : ℝ) + p := by push_cast; ring
  have hqc : (((t + s + p : ℕ)) : ℝ) = (t : ℝ) + (s : ℝ) + p := by push_cast; ring
  have hnum : 0 < ((t : ℝ) + (s : ℝ) + p) * b - ((t : ℝ) + p) := by linarith
  have hden : 0 < ((t : ℝ) + p) * ((t : ℝ) + (s : ℝ) + p) * b :=
    mul_pos (mul_pos hP hZ) hbpos
  have hδtop : 0 < min (1 : ℝ) ((((t : ℝ) + (s : ℝ) + p) * b - ((t : ℝ) + p)) /
      (((t : ℝ) + p) * ((t : ℝ) + (s : ℝ) + p) * b)) :=
    lt_min (by norm_num) (div_pos hnum hden)
  obtain ⟨δ, hδpos, hδtop⟩ := exists_rat_btwn hδtop
  have hδ1 : (δ : ℝ) < 1 := lt_of_lt_of_le hδtop (min_le_left _ _)
  have hδsmall : (δ : ℝ) < (((t : ℝ) + (s : ℝ) + p) * b - ((t : ℝ) + p)) /
      (((t : ℝ) + p) * ((t : ℝ) + (s : ℝ) + p) * b) :=
    lt_of_lt_of_le hδtop (min_le_right _ _)
  have hδprod : (δ : ℝ) * (((t : ℝ) + p) * ((t : ℝ) + (s : ℝ) + p) * b) <
      ((t : ℝ) + (s : ℝ) + p) * b - ((t : ℝ) + p) := (lt_div_iff₀ hden).mp hδsmall
  obtain ⟨θ, hθdef⟩ : ∃ θ : ℚ, θ = 1 - δ := ⟨_, rfl⟩
  obtain ⟨A, hAdef⟩ : ∃ A : ℚ, A = 1 - b * δ := ⟨_, rfl⟩
  have hθcast : (θ : ℝ) = 1 - (δ : ℝ) := by simp [hθdef]
  have hAcast : (A : ℝ) = 1 - (b : ℝ) * δ := by simp [hAdef]
  have hθpos : 0 < (θ : ℝ) := by rw [hθcast]; linarith
  have hθA : (θ : ℝ) < A := by
    rw [hθcast, hAcast]
    have h := mul_pos (sub_pos.mpr hb1) hδpos
    have e : (1 - (b : ℝ)) * δ = δ - b * δ := by ring
    linarith
  have hApos : 0 < (A : ℝ) := lt_trans hθpos hθA
  have hA1 : (A : ℝ) < 1 := by
    rw [hAcast]
    have h := mul_pos hbpos hδpos
    linarith
  have hkey : (A : ℝ) ^ (t + s + p) < (θ : ℝ) ^ (t + p) := by
    rw [hAcast, hθcast]
    refine TwoGrid.bernoulli_gap_pq (t + p) (t + s + p) b δ hb1 hbpos hδpos hδ1 ?_
    rw [hpc, hqc]
    exact hδprod
  have hgap : 1 - (θ : ℝ) < ν * ((A : ℝ) - θ) := by
    rw [hAcast, hθcast]
    have h := mul_pos hcoeff hδpos
    have e1 : (ν * (1 - (b : ℝ)) - 1) * δ = ν * δ - ν * (b * δ) - δ := by ring
    have e2 : ν * ((1 - (b : ℝ) * δ) - (1 - (δ : ℝ))) = ν * δ - ν * (b * δ) := by ring
    linarith [e1, e2]
  -- A^(t+s) < θ^t
  have hθt : 0 < (θ : ℝ) ^ t := pow_pos hθpos t
  have hAts : (A : ℝ) ^ (t + s) < (θ : ℝ) ^ t := by
    have hsq : (θ : ℝ) ^ p < (A : ℝ) ^ p := pow_lt_pow_left₀ hθA hθpos.le hp.ne'
    have e1 : (A : ℝ) ^ (t + s + p) = (A : ℝ) ^ (t + s) * (A : ℝ) ^ p := by ring
    have e2 : (θ : ℝ) ^ (t + p) = (θ : ℝ) ^ t * (θ : ℝ) ^ p := by ring
    have hAp : 0 < (A : ℝ) ^ (t + s) := pow_pos hApos _
    have h1 : (A : ℝ) ^ (t + s) * (θ : ℝ) ^ p < (A : ℝ) ^ (t + s) * (A : ℝ) ^ p :=
      mul_lt_mul_of_pos_left hsq hAp
    have h2 : (A : ℝ) ^ (t + s) * (θ : ℝ) ^ p < (θ : ℝ) ^ t * (θ : ℝ) ^ p := by
      rw [← e2]; rw [e1] at hkey; linarith
    exact lt_of_mul_lt_mul_right h2 (pow_pos hθpos p).le
  -- c0 = (A/θ)^(1/s)
  obtain ⟨ρ, hρdef⟩ : ∃ ρ : ℝ, ρ = (A : ℝ) / θ := ⟨_, rfl⟩
  have hρθ : ρ * θ = A := by rw [hρdef]; field_simp
  have hρ1 : 1 < ρ := by rw [hρdef]; exact (lt_div_iff₀ hθpos).2 (by simpa using hθA)
  have hρ0 : 0 ≤ ρ := by linarith
  obtain ⟨c0, hc0def⟩ : ∃ c0 : ℝ, c0 = ρ ^ ((s : ℝ)⁻¹) := ⟨_, rfl⟩
  have hc0pow : c0 ^ s = ρ := by rw [hc0def]; exact Real.rpow_inv_natCast_pow hρ0 hsne
  have hc0nn : 0 ≤ c0 := by rw [hc0def]; exact Real.rpow_nonneg hρ0 _
  have hc01 : 1 < c0 := by
    by_contra h
    push Not at h
    have : c0 ^ s ≤ 1 := pow_le_one₀ hc0nn h
    linarith
  -- f1 : A c0^(t+p) < 1
  have hf0 : (A : ℝ) * c0 ^ (t + p) < 1 := by
    have hpow : ((A : ℝ) * c0 ^ (t + p)) ^ s < 1 := by
      have e : ((A : ℝ) * c0 ^ (t + p)) ^ s * (θ : ℝ) ^ (t + p) = (A : ℝ) ^ (t + s + p) := by
        have e0 : ((A : ℝ) * c0 ^ (t + p)) ^ s = (A : ℝ) ^ s * (c0 ^ s) ^ (t + p) := by
          ring
        rw [e0, hc0pow, mul_assoc, ← mul_pow, hρθ]
        ring
      have hθp : 0 < (θ : ℝ) ^ (t + p) := pow_pos hθpos _
      have h : ((A : ℝ) * c0 ^ (t + p)) ^ s * (θ : ℝ) ^ (t + p) < 1 * (θ : ℝ) ^ (t + p) := by
        rw [e, one_mul]; exact hkey
      exact lt_of_mul_lt_mul_right h hθp.le
    exact TwoGrid.lt_one_of_pow_lt_one (mul_nonneg hApos.le (pow_nonneg hc0nn _)) hsne hpow
  -- f2 : c0^(t+s) θ < 1
  have hg0 : c0 ^ (t + s) * (θ : ℝ) < 1 := by
    have hpow : (c0 ^ (t + s) * (θ : ℝ)) ^ s < 1 := by
      have e : (c0 ^ (t + s) * (θ : ℝ)) ^ s * (θ : ℝ) ^ t = (A : ℝ) ^ (t + s) := by
        have e0 : (c0 ^ (t + s) * (θ : ℝ)) ^ s = (c0 ^ s) ^ (t + s) * (θ : ℝ) ^ s := by
          ring
        rw [e0, hc0pow, ← hρθ]
        ring
      have h : (c0 ^ (t + s) * (θ : ℝ)) ^ s * (θ : ℝ) ^ t < 1 * (θ : ℝ) ^ t := by
        rw [e, one_mul]; exact hAts
      exact lt_of_mul_lt_mul_right h hθt.le
    exact TwoGrid.lt_one_of_pow_lt_one (mul_nonneg (pow_nonneg hc0nn _) hθpos.le) hsne hpow
  have hcont1 : Continuous fun x : ℝ => (A : ℝ) * x ^ (t + p) :=
    continuous_const.mul (continuous_pow (t + p))
  have hcont2 : Continuous fun x : ℝ => x ^ (t + s) * (θ : ℝ) :=
    (continuous_pow (t + s)).mul continuous_const
  have ev1 : ∀ᶠ x in 𝓝 c0, (A : ℝ) * x ^ (t + p) < 1 :=
    (hcont1.tendsto c0).eventually (gt_mem_nhds hf0)
  have ev2 : ∀ᶠ x in 𝓝 c0, x ^ (t + s) * (θ : ℝ) < 1 :=
    (hcont2.tendsto c0).eventually (gt_mem_nhds hg0)
  obtain ⟨ε, hε, hball⟩ := Metric.eventually_nhds_iff.mp (ev1.and ev2)
  obtain ⟨c, hclo, hchi⟩ := exists_rat_btwn (show c0 < c0 + ε by linarith)
  have hdist : dist (c : ℝ) c0 < ε := by
    rw [Real.dist_eq, abs_lt]
    constructor <;> linarith
  obtain ⟨hcf, hcθ⟩ := hball hdist
  have hc1 : 1 < (c : ℝ) := lt_trans hc01 hclo
  have hcpos : 0 < (c : ℝ) := by linarith
  -- A < c^s θ
  have hcs : ρ < (c : ℝ) ^ s := by
    rw [← hc0pow]
    exact pow_lt_pow_left₀ hclo hc0nn hsne
  have hAcs : (A : ℝ) < (c : ℝ) ^ s * θ := by
    rw [← hρθ]
    exact mul_lt_mul_of_pos_right hcs hθpos
  have hct : 0 < (c : ℝ) ^ t := pow_pos hcpos t
  have hc2 : 0 < (c : ℝ) ^ p := pow_pos hcpos p
  have hlo1 : (A : ℝ) * (c : ℝ) ^ t < 1 / (c : ℝ) ^ p := by
    have h : (A : ℝ) * (c : ℝ) ^ t * (c : ℝ) ^ p < 1 := by
      have e : (A : ℝ) * (c : ℝ) ^ t * (c : ℝ) ^ p = (A : ℝ) * (c : ℝ) ^ (t + p) := by ring
      rw [e]; exact hcf
    exact (lt_div_iff₀ hc2).2 h
  have hlo2 : (A : ℝ) * (c : ℝ) ^ t < (c : ℝ) ^ (t + s) * θ := by
    have h := mul_lt_mul_of_pos_right hAcs hct
    have e : (c : ℝ) ^ s * θ * (c : ℝ) ^ t = (c : ℝ) ^ (t + s) * θ := by ring
    linarith
  obtain ⟨B, hBlo, hBhi⟩ := exists_rat_btwn (lt_min hlo1 hlo2)
  have hBinv : (B : ℝ) < 1 / (c : ℝ) ^ p := lt_of_lt_of_le hBhi (min_le_left _ _)
  have hBc : (B : ℝ) < (c : ℝ) ^ (t + s) * θ := lt_of_lt_of_le hBhi (min_le_right _ _)
  have hcB : (c : ℝ) ^ p * B < 1 := by
    have := (lt_div_iff₀ hc2).mp hBinv
    linarith
  exact ⟨θ, A, B, c, hθpos, hθA, hA1, hgap, hc1, hBlo, hcB, hBc, hcθ⟩

/-- The case `s = 1`, `t = z - 1`: every `ν > p + z`. -/
theorem exists_nalg_parameters_rank (p z : ℕ) (hp : 0 < p) (hz : 0 < z) (ν : ℝ)
    (hν : (p : ℝ) + z < ν) :
    ∃ θ A B c : ℚ,
      0 < (θ : ℝ) ∧ (θ : ℝ) < A ∧ (A : ℝ) < 1 ∧
      1 - (θ : ℝ) < ν * ((A : ℝ) - θ) ∧
      1 < (c : ℝ) ∧ (A : ℝ) * (c : ℝ) ^ (z - 1) < B ∧ (c : ℝ) ^ p * B < 1 ∧
      (B : ℝ) < (c : ℝ) ^ z * θ ∧ (c : ℝ) ^ z * θ < 1 := by
  obtain ⟨t, rfl⟩ : ∃ t, z = t + 1 := ⟨z - 1, by omega⟩
  have h := exists_nalg_parameters p t 1 hp one_pos ν (by push_cast at hν ⊢; linarith)
  simpa only [Nat.add_sub_cancel] using h

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgSelection.lean <==
import QuadraticPi.NLogConclusion

/-! # Selection for linear forms in logarithms of algebraic numbers

The selection lemmas of `NLogSelection` use the measure for `k` rational logarithms only
through the hyperplane lemma: good vectors on a rational hyperplane with nonzero linear part
have bounded common denominator. Here that property (`HyperplaneBounded`) is a hypothesis, so
the lemmas apply to logarithms of algebraic numbers, where it comes from `MeasureAlg k` and the
rank (`NAlgHyperplane`). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open scoped BigOperators
open NLogTarget NLogVectors NLogSelection

/-- Good vectors on every rational hyperplane with nonzero linear part have bounded common
denominator. -/
def HyperplaneBounded {k : ℕ} (L : Fin k → ℝ) (G nu : ℝ) : Prop :=
  ∀ (c : Fin k → ℚ) (c0 : ℚ), c ≠ 0 → ∃ Q0 : ℕ, ∀ r : Fin k → ℚ,
    GoodVector L G nu r → ∑ j, c j * r j + c0 = 0 → vecDen r < Q0

/-- Good vectors of large common denominator avoid finitely many rational hyperplanes. -/
theorem exists_bound_offHyperplanes_of {k : ℕ} {L : Fin k → ℝ} {G nu : ℝ}
    (hH : HyperplaneBounded L G nu) (Hs : List ((Fin k → ℚ) × ℚ)) :
    ∃ Q : ℕ, ∀ r : Fin k → ℚ, GoodVector L G nu r → Q ≤ vecDen r → OffHyperplanes Hs r := by
  have hone : ∀ H : (Fin k → ℚ) × ℚ, ∃ Q1 : ℕ, ∀ r : Fin k → ℚ,
      GoodVector L G nu r → Q1 ≤ vecDen r → (H.1 ≠ 0 → ∑ j, H.1 j * r j + H.2 ≠ 0) := by
    intro H
    by_cases hH0 : H.1 = 0
    · exact ⟨0, fun r _ _ h => absurd hH0 h⟩
    · obtain ⟨Q0, hQ0⟩ := hH H.1 H.2 hH0
      exact ⟨Q0, fun r hgood hq _ heq => absurd (hQ0 r hgood heq) (not_lt.mpr hq)⟩
  obtain ⟨Q1, h1⟩ := ThreeLogConclusion.exists_bound_forall_mem vecDen (GoodVector L G nu)
    (fun (H : (Fin k → ℚ) × ℚ) (r : Fin k → ℚ) => H.1 ≠ 0 → ∑ j, H.1 j * r j + H.2 ≠ 0)
    hone Hs
  refine ⟨Q1, ?_⟩
  intro r hgood hq
  have hoff : OffHyperplanes Hs r := fun H hH' => h1 r hgood hq H hH'
  exact hoff

/-- Unbounded good vectors give a supply for any rule of hyperplane conditions. -/
theorem supply_of_unbounded_of {k : ℕ} {L : Fin k → ℝ} {G nu : ℝ}
    (hH : HyperplaneBounded L G nu)
    (forbidden : List (Fin k → ℚ) → List ((Fin k → ℚ) × ℚ))
    (hunb : ∀ Q : ℕ, ∃ r : Fin k → ℚ, GoodVector L G nu r ∧ Q ≤ vecDen r) :
    Supply vecDen (GoodVector L G nu) (fun Ls p => OffHyperplanes (forbidden Ls) p) :=
  supply_of_avoidable vecDen (GoodVector L G nu)
    (fun Ls p => OffHyperplanes (forbidden Ls) p) hunb
    (fun Ls => exists_bound_offHyperplanes_of hH (forbidden Ls))

/-- If for some rule of hyperplane conditions no supply exists, the common denominators of
the good vectors are bounded. -/
theorem bounded_of_no_supply_of {k : ℕ} {L : Fin k → ℝ} {G nu : ℝ}
    (hH : HyperplaneBounded L G nu)
    (forbidden : List (Fin k → ℚ) → List ((Fin k → ℚ) × ℚ))
    (hno : ¬ Supply vecDen (GoodVector L G nu) (fun Ls p => OffHyperplanes (forbidden Ls) p)) :
    ∃ Q : ℕ, ∀ r : Fin k → ℚ, GoodVector L G nu r → vecDen r < Q := by
  by_contra hcon
  apply hno
  apply supply_of_unbounded_of hH forbidden
  intro Q
  by_contra hQ
  apply hcon
  refine ⟨Q, ?_⟩
  intro r hgood
  by_contra hlt
  exact hQ ⟨r, hgood, not_lt.mp hlt⟩

/-- `OffHyperplanes` for a concatenated list. -/
theorem offHyperplanes_append {k : ℕ} {Hs Hs' : List ((Fin k → ℚ) × ℚ)} {p : Fin k → ℚ} :
    OffHyperplanes (Hs ++ Hs') p ↔ OffHyperplanes Hs p ∧ OffHyperplanes Hs' p := by
  constructor
  · intro h
    exact ⟨fun H hH => h H (List.mem_append.mpr (Or.inl hH)),
      fun H hH => h H (List.mem_append.mpr (Or.inr hH))⟩
  · rintro ⟨h1, h2⟩ H hH
    rcases List.mem_append.mp hH with hH | hH
    · exact h1 H hH
    · exact h2 H hH

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgSupply.lean <==
import QuadraticPi.NAlgCharacters
import QuadraticPi.TwoGridPairs

/-! # Tuple families and their box supply

A `TupleFamily E a t` is a family of `t + 1` tuples `β_l ∈ E^{k+1}` of nonzero elements of a
number field, independent (`∏_l β_{l,τ}^{e_l} = 1` for all `τ` only for `e = 0`), with a common
denominator, and with a relation to `a = (a_0, …, a_k)` at every embedding:
`∏_l σ(β_{l,τ})^{n_l} = a_τ^A` for all `τ`, `n ≠ 0`. For `n` logarithms of algebraic numbers the
tuples are a largest independent family of conjugate tuples.

The centers are `b_c = ∏_l β_l^{c_l}`, `c ∈ {0, …, Q-1}^{t+1}` (coordinatewise, `boxCenter`).

* `box_integral`: `D^{(t+1)Q} b_{c,τ}` is integral (T2);
* `exists_logs`: at every embedding, logarithm vectors `Y_c` of `σ(b_c)` of size `O(Q)`, and
  `Y_c = Y0(label c) + s_c L`, `L = (log a_τ)_τ`, `s_c ∈ ℤ`, `|s_c| = O(Q)`, with at most
  `O(Q^t)` labels and representatives `Y0` of size `O(Q)` (T3, T4');
* `exists_hyperplanes`: a finite list of rational hyperplanes off which the characters of the
  slopes separate the centers at every embedding (T5'). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open QuadraticPi.TwoGrid QuadraticPi.NLogSelection
open scoped BigOperators

/-- Labels for a finite family in an arbitrary type, with a property of all values. -/
theorem exists_labels_fn {X : Type*} [DecidableEq X] {K L : ℕ} (κ : Fin K → X) (x0 : X)
    (P : X → Prop) (hP : ∀ c, P (κ c)) (hx0 : P x0)
    (hcard : (Finset.univ.image κ).card ≤ L) :
    ∃ (kidx : Fin K → Fin L) (kval : Fin L → X), (∀ c, κ c = kval (kidx c)) ∧ ∀ n, P (kval n) := by
  classical
  obtain ⟨V, hV⟩ : ∃ V : Finset X, V = Finset.univ.image κ := ⟨_, rfl⟩
  rw [← hV] at hcard
  have hmem : ∀ c, κ c ∈ V := fun c => by
    rw [hV]; exact Finset.mem_image_of_mem κ (Finset.mem_univ c)
  let e : V ≃ Fin V.card := V.equivFin
  refine ⟨fun c => ⟨(e ⟨κ c, hmem c⟩ : ℕ), lt_of_lt_of_le (e ⟨κ c, hmem c⟩).isLt hcard⟩,
    fun n => if h : (n : ℕ) < V.card then ((e.symm ⟨(n : ℕ), h⟩ : V) : X) else x0, ?_, ?_⟩
  · intro c
    have hlt : ((e ⟨κ c, hmem c⟩ : Fin V.card) : ℕ) < V.card := (e ⟨κ c, hmem c⟩).isLt
    show κ c = (if h : ((e ⟨κ c, hmem c⟩ : Fin V.card) : ℕ) < V.card then
      ((e.symm ⟨_, h⟩ : V) : X) else x0)
    simp only [hlt, ↓reduceDIte, Fin.eta, Equiv.symm_apply_apply]
  · intro n
    show P (if h : (n : ℕ) < V.card then ((e.symm ⟨(n : ℕ), h⟩ : V) : X) else x0)
    by_cases h : (n : ℕ) < V.card
    · simp only [h, ↓reduceDIte]
      have hv : ((e.symm ⟨(n : ℕ), h⟩ : V) : X) ∈ Finset.univ.image κ := by
        rw [← hV]; exact (e.symm ⟨(n : ℕ), h⟩).2
      obtain ⟨c, _, hc⟩ := Finset.mem_image.mp hv
      rw [← hc]
      exact hP c
    · simp only [h, ↓reduceDIte]
      exact hx0

open Complex in
/-- The logarithm of a box center modulo `ℂ L`: `Σ c_l B_l - j k (2πi) = Σ (c_l - j n_l) B_l + j A L`
when `Σ n_l B_l = A L + k (2πi)`. -/
theorem box_log_eq {t : ℕ} (B : Fin (t + 1) → ℂ) (n : Fin (t + 1) → ℤ) (A kk : ℤ) (L : ℝ)
    (hrel : ∑ l, (n l : ℂ) * B l = A * L + kk * (2 * Real.pi * I))
    (c : Fin (t + 1) → ℕ) (j : ℕ) :
    ∑ l, (c l : ℂ) * B l - j * (kk * (2 * Real.pi * I)) =
      ∑ l, ((((c l : ℕ) : ℤ) - j * n l : ℤ) : ℂ) * B l + ((j * A : ℤ) : ℂ) * L := by
  have hsplit : ∑ l, ((((c l : ℕ) : ℤ) - j * n l : ℤ) : ℂ) * B l =
      ∑ l, (c l : ℂ) * B l - (j : ℂ) * ∑ l, (n l : ℂ) * B l := by
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl (fun l _ => by push_cast; ring)
  rw [hsplit, hrel]
  push_cast
  ring

variable {E : Type*} [Field E] [NumberField E]

/-- Independent tuples with a common denominator and a relation to `a` at every embedding. -/
structure TupleFamily (E : Type*) [Field E] [NumberField E] {k : ℕ} (a : Fin (k+1) → ℝ)
    (t : ℕ) where
  beta : Fin (t + 1) → Fin (k+1) → E
  beta_ne : ∀ l τ, beta l τ ≠ 0
  D : ℕ
  D_pos : 0 < D
  beta_int : ∀ l τ, IsIntegral ℤ ((D : E) * beta l τ)
  indep : ∀ e : Fin (t + 1) → ℤ, (∀ τ, ∏ l, beta l τ ^ e l = 1) → e = 0
  rel : ∀ σ : E →+* ℂ, ∃ (A : ℤ) (n : Fin (t + 1) → ℤ), n ≠ 0 ∧
    ∀ τ, ∏ l, σ (beta l τ) ^ n l = ((a τ : ℝ) : ℂ) ^ A

namespace TupleFamily

variable {k t : ℕ} {a : Fin (k+1) → ℝ}

/-- The center `b_c` of index `c`. -/
def center (F : TupleFamily E a t) (Q : ℕ) (c : Fin (Q ^ (t + 1))) (τ : Fin (k+1)) : E :=
  boxCenter (fun l => F.beta l τ) Q c

theorem center_ne (F : TupleFamily E a t) (Q : ℕ) (c : Fin (Q ^ (t + 1))) (τ : Fin (k+1)) :
    F.center Q c τ ≠ 0 := by
  simp only [center, boxCenter]
  exact Finset.prod_ne_zero_iff.mpr (fun l _ => pow_ne_zero _ (F.beta_ne l τ))

/-- **(T2).** -/
theorem center_integral (F : TupleFamily E a t) (Q : ℕ) (c : Fin (Q ^ (t + 1)))
    (τ : Fin (k+1)) :
    IsIntegral ℤ (((F.D ^ ((t + 1) * Q) : ℕ) : E) * F.center Q c τ) :=
  box_isIntegral F.D (fun l => F.beta l τ) (fun l => F.beta_int l τ) (boxIdx c)

/-- **(T5').** -/
theorem exists_hyperplanes (F : TupleFamily E a t) (Q : ℕ) :
    ∃ HQ : List ((Fin k → ℚ) × ℚ), ∀ (σ : E →+* ℂ) (r : Fin k → ℚ), OffHyperplanes HQ r →
      Function.Injective (fun c : Fin (Q ^ (t + 1)) =>
        NLogInterpolation.characterValue r (fun τ => σ (F.center Q c τ))) := by
  classical
  let U : Fin (t + 1) → Fin (k+1) → Eˣ := fun l τ => Units.mk0 (F.beta l τ) (F.beta_ne l τ)
  have hindU : ∀ e : Fin (t + 1) → ℤ, (∀ τ, ∏ l, U l τ ^ e l = 1) → e = 0 := by
    intro e he
    apply F.indep e
    intro τ
    have h := congrArg Units.val (he τ)
    simpa only [U, Units.coe_prod, Units.val_zpow_eq_zpow_val, Units.val_mk0, Units.val_one]
      using h
  obtain ⟨HQ, hHQ⟩ := characterDistinct_box U hindU Q
  refine ⟨HQ, fun σ r hoff c c' hcc => ?_⟩
  have hval : ∀ d : Fin (Q ^ (t + 1)), (fun τ => σ (F.center Q d τ)) =
      fun τ => σ ((∏ l, U l τ ^ (((boxIdx d l : Fin Q) : ℕ) : ℤ) : Eˣ) : E) := by
    intro d
    funext τ
    congr 1
    simp only [center, boxCenter, U, Units.coe_prod, zpow_natCast, Units.val_pow_eq_pow_val,
      Units.val_mk0]
  have h : boxIdx c = boxIdx c' := hHQ σ r hoff (by
    dsimp only
    rw [← hval c, ← hval c']
    exact hcc)
  exact finFunctionFinEquiv.symm.injective h

/-- A normalized relation at one embedding (`n_{l₀} > 0`), with logarithms. -/
theorem exists_rel_log (F : TupleFamily E a t) (ha : ∀ τ, 0 < a τ) (σ : E →+* ℂ) :
    ∃ (A : ℤ) (n : Fin (t + 1) → ℤ) (l0 : Fin (t + 1)) (kk : Fin (k+1) → ℤ), 0 < n l0 ∧
      ∀ τ, ∑ l, (n l : ℂ) * Complex.log (σ (F.beta l τ)) =
        A * Real.log (a τ) + kk τ * (2 * Real.pi * Complex.I) := by
  have hβ : ∀ l τ, σ (F.beta l τ) ≠ 0 := fun l τ => (map_ne_zero σ).mpr (F.beta_ne l τ)
  obtain ⟨A, n, l0, hpos, hB⟩ : ∃ (A : ℤ) (n : Fin (t + 1) → ℤ) (l0 : Fin (t + 1)),
      0 < n l0 ∧ ∀ τ, ∏ l, σ (F.beta l τ) ^ n l = ((a τ : ℝ) : ℂ) ^ A := by
    obtain ⟨A, n, hn, hB⟩ := F.rel σ
    obtain ⟨l0, hl0⟩ : ∃ l0, n l0 ≠ 0 := by
      by_contra hcon
      push Not at hcon
      exact hn (funext hcon)
    rcases lt_or_gt_of_ne hl0 with hneg | hpos
    · refine ⟨-A, fun l => -n l, l0, neg_pos.mpr hneg, fun τ => ?_⟩
      simp only [zpow_neg, Finset.prod_inv_distrib, hB τ]
    · exact ⟨A, n, l0, hpos, hB⟩
  have hk : ∀ τ, ∃ kk : ℤ, ∑ l, (n l : ℂ) * Complex.log (σ (F.beta l τ)) =
      A * Real.log (a τ) + kk * (2 * Real.pi * Complex.I) := fun τ =>
    exists_log_relation (fun l => σ (F.beta l τ)) (fun l => hβ l τ) n A (a τ) (ha τ) (hB τ)
  choose kk hkk using hk
  exact ⟨A, n, l0, kk, hpos, hkk⟩

/-- **(T3), (T4').** Logarithm vectors of the centers at every embedding, written as a label
representative plus an integer multiple of `L = (log a_τ)_τ`. -/
theorem exists_logs (F : TupleFamily E a t) (ha : ∀ τ, 0 < a τ) :
    ∃ (Nb : ℕ) (cR : ℝ), 0 ≤ cR ∧ ∀ Q : ℕ, 1 ≤ Q → ∀ σ : E →+* ℂ,
      ∃ (Y : Fin (Q ^ (t + 1)) → Fin (k+1) → ℂ)
        (kidx : Fin (Q ^ (t + 1)) → Fin ((Nb + 1) * (2 * Nb + 3) ^ t * Q ^ t))
        (Y0 : Fin ((Nb + 1) * (2 * Nb + 3) ^ t * Q ^ t) → Fin (k+1) → ℂ)
        (s : Fin (Q ^ (t + 1)) → ℤ),
        (∀ c τ, Complex.exp (Y c τ) = σ (F.center Q c τ)) ∧
        (∀ c τ, Y c τ = Y0 (kidx c) τ + (s c : ℂ) * (Real.log (a τ) : ℂ)) ∧
        (∀ c τ, ‖Y c τ‖ ≤ cR * Q) ∧
        (∀ n τ, ‖Y0 n τ‖ ≤ cR * ((Nb + 1) * Q)) ∧
        (∀ c, |(s c : ℝ)| ≤ cR * Q) := by
  classical
  choose A n l0 kk hpos hB using fun σ => F.exists_rel_log ha σ
  obtain ⟨Nb, hNbdef⟩ : ∃ Nb : ℕ, Nb = ∑ σ, ∑ l, (n σ l).natAbs := ⟨_, rfl⟩
  have hNb : ∀ σ l, |n σ l| ≤ (Nb : ℤ) := by
    intro σ l
    rw [Int.abs_eq_natAbs, hNbdef]
    have h1 : (n σ l).natAbs ≤ ∑ l', (n σ l').natAbs :=
      Finset.single_le_sum (f := fun l' => (n σ l').natAbs) (fun _ _ => Nat.zero_le _)
        (Finset.mem_univ l)
    have h2 : ∑ l', (n σ l').natAbs ≤ ∑ σ', ∑ l', (n σ' l').natAbs :=
      Finset.single_le_sum (f := fun σ' => ∑ l', (n σ' l').natAbs) (fun _ _ => Nat.zero_le _)
        (Finset.mem_univ σ)
    exact_mod_cast h1.trans h2
  -- one constant for all embeddings and coordinates
  let Cσ : (E →+* ℂ) → ℝ := fun σ => ∑ τ, (∑ l, ‖Complex.log (σ (F.beta l τ))‖ +
    ‖(kk σ τ : ℂ) * (2 * Real.pi * Complex.I)‖) + |(A σ : ℝ)|
  have hCσ0 : ∀ σ, 0 ≤ Cσ σ := fun σ => by positivity
  obtain ⟨cR, hcR0, hcR⟩ : ∃ cR : ℝ, 0 ≤ cR ∧ ∀ σ, Cσ σ ≤ cR :=
    ⟨∑ σ, Cσ σ, Finset.sum_nonneg (fun σ _ => hCσ0 σ), fun σ =>
      Finset.single_le_sum (f := Cσ) (fun σ _ => hCσ0 σ) (Finset.mem_univ σ)⟩
  have hCτ : ∀ σ τ, (∑ l, ‖Complex.log (σ (F.beta l τ))‖ +
      ‖(kk σ τ : ℂ) * (2 * Real.pi * Complex.I)‖) ≤ cR := by
    intro σ τ
    refine le_trans ?_ (hcR σ)
    have h1 : (∑ l, ‖Complex.log (σ (F.beta l τ))‖ +
        ‖(kk σ τ : ℂ) * (2 * Real.pi * Complex.I)‖) ≤
        ∑ τ', (∑ l, ‖Complex.log (σ (F.beta l τ'))‖ +
          ‖(kk σ τ' : ℂ) * (2 * Real.pi * Complex.I)‖) :=
      Finset.single_le_sum (f := fun τ' => ∑ l, ‖Complex.log (σ (F.beta l τ'))‖ +
          ‖(kk σ τ' : ℂ) * (2 * Real.pi * Complex.I)‖) (fun _ _ => by positivity)
        (Finset.mem_univ τ)
    have h2 : 0 ≤ |(A σ : ℝ)| := abs_nonneg _
    simp only [Cσ]
    linarith
  have hAσ : ∀ σ, |(A σ : ℝ)| ≤ cR := by
    intro σ
    refine le_trans ?_ (hcR σ)
    have h1 : 0 ≤ ∑ τ, (∑ l, ‖Complex.log (σ (F.beta l τ))‖ +
        ‖(kk σ τ : ℂ) * (2 * Real.pi * Complex.I)‖) := by positivity
    simp only [Cσ]
    linarith
  refine ⟨Nb, cR, hcR0, ?_⟩
  intro Q hQ σ
  have hβ : ∀ l τ, σ (F.beta l τ) ≠ 0 := fun l τ => (map_ne_zero σ).mpr (F.beta_ne l τ)
  have hN0 : (((n σ (l0 σ)).toNat : ℕ) : ℤ) = n σ (l0 σ) := Int.toNat_of_nonneg (hpos σ).le
  have hN0pos : 0 < (n σ (l0 σ)).toNat := by
    have h := hpos σ
    rw [← hN0] at h
    exact_mod_cast h
  let jj : Fin (Q ^ (t + 1)) → ℕ := fun c => (boxIdx c (l0 σ) : ℕ) / (n σ (l0 σ)).toNat
  let red : Fin (Q ^ (t + 1)) → Fin (t + 1) → ℤ :=
    fun c l => ((boxIdx c l : ℕ) : ℤ) - (jj c : ℤ) * n σ l
  have hcQ : ∀ (c : Fin (Q ^ (t + 1))) l, (boxIdx c l : ℕ) ≤ Q :=
    fun c l => (boxIdx c l).isLt.le
  have hjQ : ∀ c, jj c ≤ Q := fun c => le_trans (Nat.div_le_self _ _) (hcQ c (l0 σ))
  -- the reduced exponents are bounded and take few values
  have hredP : ∀ c l, |red c l| ≤ (((Nb + 1) * Q : ℕ) : ℤ) := by
    intro c l
    have hab := abs_le.mp (hNb σ l)
    have hj0 : (0 : ℤ) ≤ (jj c : ℤ) := Nat.cast_nonneg _
    have hjQ' : (jj c : ℤ) ≤ Q := by exact_mod_cast hjQ c
    have hcl : ((boxIdx c l : ℕ) : ℤ) ≤ Q := by exact_mod_cast hcQ c l
    have hc0 : (0 : ℤ) ≤ ((boxIdx c l : ℕ) : ℤ) := Nat.cast_nonneg _
    have hNb0 : (0 : ℤ) ≤ Nb := Nat.cast_nonneg _
    have h1 := mul_le_mul_of_nonneg_left hab.2 hj0
    have h2 := mul_le_mul_of_nonneg_left hab.1 hj0
    have h3 := mul_le_mul_of_nonneg_right hjQ' hNb0
    simp only [red]
    rw [abs_le]
    push_cast
    constructor <;> nlinarith
  have hcard : (Finset.univ.image red).card ≤ (Nb + 1) * (2 * Nb + 3) ^ t * Q ^ t := by
    have hsub : Finset.univ.image red ⊆
        Finset.univ.image (fun d : Fin (t + 1) → Fin Q => fun l =>
          ((d l : ℕ) : ℤ) - (((d (l0 σ) : ℕ) / (n σ (l0 σ)).toNat : ℕ) : ℤ) * n σ l) := by
      intro v hv
      obtain ⟨c, _, rfl⟩ := Finset.mem_image.mp hv
      exact Finset.mem_image.mpr ⟨boxIdx c, Finset.mem_univ _, rfl⟩
    exact (Finset.card_le_card hsub).trans
      (card_image_reduced_le hQ (n σ) (l0 σ) _ hN0 hN0pos (hNb σ))
  obtain ⟨kidx, kval, hkv, hkP⟩ := exists_labels_fn red (fun _ => 0)
    (fun v => ∀ l, |v l| ≤ (((Nb + 1) * Q : ℕ) : ℤ)) (fun c => hredP c)
    (fun l => by simp) hcard
  -- the logarithm vectors
  let Y : Fin (Q ^ (t + 1)) → Fin (k+1) → ℂ := fun c τ =>
    ∑ l, ((boxIdx c l : ℕ) : ℂ) * Complex.log (σ (F.beta l τ)) -
      (jj c : ℂ) * (kk σ τ * (2 * Real.pi * Complex.I))
  let Y0 : Fin ((Nb + 1) * (2 * Nb + 3) ^ t * Q ^ t) → Fin (k+1) → ℂ := fun m τ =>
    ∑ l, ((kval m l : ℤ) : ℂ) * Complex.log (σ (F.beta l τ))
  let s : Fin (Q ^ (t + 1)) → ℤ := fun c => (jj c : ℤ) * A σ
  refine ⟨Y, kidx, Y0, s, ?_, ?_, ?_, ?_, ?_⟩
  · intro c τ
    simp only [Y]
    rw [exp_box_log (fun l => (boxIdx c l : ℕ)) _ (kk σ τ)
      (fun l => Complex.log (σ (F.beta l τ)))]
    simp only [center, boxCenter, map_prod, map_pow]
    exact Finset.prod_congr rfl (fun l _ => by rw [Complex.exp_log (hβ l τ)])
  · intro c τ
    have h := box_log_eq (fun l => Complex.log (σ (F.beta l τ))) (n σ) (A σ) (kk σ τ)
      (Real.log (a τ)) (hB σ τ) (fun l => (boxIdx c l : ℕ)) (jj c)
    have hk : ∀ l, ((boxIdx c l : ℕ) : ℤ) - (jj c : ℤ) * n σ l = kval (kidx c) l :=
      fun l => congrFun (hkv c) l
    simp only [Y, Y0, s]
    rw [h]
    simp only [hk]
  · intro c τ
    have hQ0 : (0 : ℝ) ≤ Q := Nat.cast_nonneg _
    calc ‖Y c τ‖ ≤ (Q : ℝ) * (∑ l, ‖Complex.log (σ (F.beta l τ))‖ +
          ‖(kk σ τ : ℂ) * (2 * Real.pi * Complex.I)‖) :=
          norm_box_log_le (fun l => (boxIdx c l : ℕ)) (hcQ c) _ (hjQ c) _ _
      _ ≤ (Q : ℝ) * cR := mul_le_mul_of_nonneg_left (hCτ σ τ) hQ0
      _ = cR * Q := mul_comm _ _
  · intro m τ
    have hb : ∀ l, ‖((kval m l : ℤ) : ℂ)‖ ≤ ((Nb + 1) * Q : ℝ) := by
      intro l
      rw [Complex.norm_intCast]
      have := hkP m l
      have h' : |((kval m l : ℤ) : ℝ)| ≤ ((((Nb + 1) * Q : ℕ) : ℤ) : ℝ) := by exact_mod_cast this
      push_cast at h'
      exact h'
    have hS : ∑ l, ‖Complex.log (σ (F.beta l τ))‖ ≤ cR := by
      have := hCτ σ τ
      have h0 : 0 ≤ ‖(kk σ τ : ℂ) * (2 * Real.pi * Complex.I)‖ := norm_nonneg _
      linarith
    have hNQ : (0 : ℝ) ≤ (Nb + 1) * Q := by positivity
    calc ‖Y0 m τ‖ ≤ ∑ l, ‖((kval m l : ℤ) : ℂ) * Complex.log (σ (F.beta l τ))‖ :=
          norm_sum_le _ _
      _ ≤ ∑ l, ((Nb + 1) * Q : ℝ) * ‖Complex.log (σ (F.beta l τ))‖ := by
          apply Finset.sum_le_sum
          intro l _
          rw [norm_mul]
          exact mul_le_mul_of_nonneg_right (hb l) (norm_nonneg _)
      _ = ((Nb + 1) * Q : ℝ) * ∑ l, ‖Complex.log (σ (F.beta l τ))‖ := by rw [Finset.mul_sum]
      _ ≤ ((Nb + 1) * Q : ℝ) * cR := mul_le_mul_of_nonneg_left hS hNQ
      _ = cR * ((Nb + 1) * Q) := mul_comm _ _
  · intro c
    have hj0 : (0 : ℝ) ≤ (jj c : ℝ) := Nat.cast_nonneg _
    have hjQ' : (jj c : ℝ) ≤ Q := by exact_mod_cast hjQ c
    simp only [s]
    push_cast
    rw [abs_mul, abs_of_nonneg hj0]
    calc (jj c : ℝ) * |(A σ : ℝ)| ≤ (Q : ℝ) * cR :=
          mul_le_mul hjQ' (hAσ σ) (abs_nonneg _) (Nat.cast_nonneg _)
      _ = cR * Q := mul_comm _ _

end TupleFamily

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgTarget.lean <==
import QuadraticPi.NLogInstances
import QuadraticPi.TwoGridGalois

/-! # Linear forms in `n` logarithms of algebraic numbers: the target

`E` is a Galois number field with an embedding `ι : E → ℂ`, and `α : Fin n → E` a tuple with
`ι (α i) = a i > 0` real. The conjugate tuples are `g ∘ α`, `g ∈ Aut(E/ℚ)`. A family
`s : Fin z → Aut(E/ℚ)` is *independent* (`TupleIndep`) if `∏_l (s_l α_i)^{e_l} = 1` for all
`i` only for `e = 0`; the rank `ρ` of the conjugate tuples is the size of a largest
independent family.

`MeasureAlg n`: for every largest independent family of size `z` and every `ε > 0`,
`|Σ h_i log a_i| ≥ C · height(h)^{-(n - 1 + z) - ε}`.

This file: the definitions; an independent family is injective, so `z ≤ #Aut(E/ℚ)`; a largest
family exists; independence passes from a monomial tuple to the original tuple, so the rank of a
monomial tuple is at most the rank of the original (used for the reduced tuples of the
hyperplane lemma); `MeasureAlg 1`. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg
open QuadraticPi.NLogTarget
open scoped BigOperators

variable {E : Type*} [Field E] [NumberField E]

/-- Independence of the conjugate tuples `s l ∘ α`. -/
def TupleIndep {n : ℕ} (α : Fin n → E) {z : ℕ} (s : Fin z → (E ≃ₐ[ℚ] E)) : Prop :=
  ∀ e : Fin z → ℤ, (∀ i, ∏ l, (s l (α i)) ^ e l = 1) → e = 0

/-- **The target.** Linear forms in `n` logarithms of real algebraic numbers, with the
exponent `n - 1 + z`, `z` the rank of the conjugate tuples. -/
def MeasureAlg (n : ℕ) : Prop :=
  ∀ (E : Type) [Field E] [NumberField E] [IsGalois ℚ E] (ι : E →+* ℂ) (α : Fin n → E)
    (a : Fin n → ℝ), (∀ i, 0 < a i) → (∀ i, ι (α i) = a i) → NoPowerRelation a →
    ∀ (z : ℕ) (s : Fin z → (E ≃ₐ[ℚ] E)), TupleIndep α s →
      (∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)), TupleIndep α s' → z' ≤ z) →
      ∀ ε : ℝ, 0 < ε → ∃ C : ℝ, 0 < C ∧ ∀ h : Fin n → ℤ, h ≠ 0 →
        C * height h ^ (-((n : ℝ) - 1 + z) - ε) ≤ |∑ i, (h i : ℝ) * Real.log (a i)|

/-- An independent family of conjugates of a tuple of nonzero elements is injective. -/
theorem tupleIndep_injective {n : ℕ} (α : Fin n → E) (hα : ∀ i, α i ≠ 0) {z : ℕ}
    (s : Fin z → (E ≃ₐ[ℚ] E)) (hind : TupleIndep α s) : Function.Injective s := by
  intro i j hij
  by_contra hne
  have key : ∀ t, ∏ l, (s l (α t)) ^ ((Pi.single i (1 : ℤ) - Pi.single j 1 : Fin z → ℤ) l) = 1 := by
    intro t
    have hsx : ∀ l, s l (α t) ≠ 0 := fun l => (map_ne_zero (s l)).mpr (hα t)
    have hsplit : ∏ l, (s l (α t)) ^ ((Pi.single i (1 : ℤ) - Pi.single j 1 : Fin z → ℤ) l) =
        (∏ l, (s l (α t)) ^ ((Pi.single i (1 : ℤ) : Fin z → ℤ) l)) *
          (∏ l, (s l (α t)) ^ ((Pi.single j (1 : ℤ) : Fin z → ℤ) l))⁻¹ := by
      rw [← Finset.prod_inv_distrib, ← Finset.prod_mul_distrib]
      refine Finset.prod_congr rfl (fun l _ => ?_)
      rw [Pi.sub_apply, zpow_sub₀ (hsx l), div_eq_mul_inv]
    rw [hsplit, Fintype.prod_eq_single i (fun l hl => by rw [Pi.single_eq_of_ne hl, zpow_zero]),
      Fintype.prod_eq_single j (fun l hl => by rw [Pi.single_eq_of_ne hl, zpow_zero]),
      Pi.single_eq_same, Pi.single_eq_same, zpow_one, zpow_one, hij,
      mul_inv_cancel₀ (hsx j)]
  have h0 := hind _ key
  have h1 := congrFun h0 i
  simp [hne] at h1

/-- An independent family has at most `#Aut(E/ℚ)` members. -/
theorem tupleIndep_card_le {n : ℕ} (α : Fin n → E) (hα : ∀ i, α i ≠ 0) {z : ℕ}
    (s : Fin z → (E ≃ₐ[ℚ] E)) (hind : TupleIndep α s) :
    z ≤ Fintype.card (E ≃ₐ[ℚ] E) := by
  have h := Fintype.card_le_of_injective s (tupleIndep_injective α hα s hind)
  rwa [Fintype.card_fin] at h

/-- A largest independent family exists. -/
theorem exists_largest {n : ℕ} (α : Fin n → E) (hα : ∀ i, α i ≠ 0) :
    ∃ (z : ℕ) (s : Fin z → (E ≃ₐ[ℚ] E)), TupleIndep α s ∧
      ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)), TupleIndep α s' → z' ≤ z := by
  classical
  let P : ℕ → Prop := fun z => ∃ s : Fin z → (E ≃ₐ[ℚ] E), TupleIndep α s
  have hP0 : P 0 := ⟨Fin.elim0, fun _ _ => Subsingleton.elim _ _⟩
  obtain ⟨s, hs⟩ := Nat.findGreatest_spec (Nat.zero_le (Fintype.card (E ≃ₐ[ℚ] E))) hP0
  exact ⟨_, s, hs, fun z' s' h' =>
    Nat.le_findGreatest (tupleIndep_card_le α hα s' h') ⟨s', h'⟩⟩

/-- The monomial tuple `j ↦ ∏_i α_i^{M_{j,i}}`. -/
def monomialTuple {n n' : ℕ} (α : Fin n → E) (M : Fin n' → Fin n → ℤ) (j : Fin n') : E :=
  ∏ i, α i ^ M j i

/-- Independence of the conjugates of a monomial tuple implies that of the original tuple. -/
theorem tupleIndep_of_monomial {n n' : ℕ} (α : Fin n → E) (M : Fin n' → Fin n → ℤ) {z : ℕ}
    (s : Fin z → (E ≃ₐ[ℚ] E)) (h : TupleIndep (monomialTuple α M) s) : TupleIndep α s := by
  intro e he
  apply h e
  intro j
  calc ∏ l, (s l (monomialTuple α M j)) ^ e l
      = ∏ l, ∏ i, (s l (α i)) ^ (M j i * e l) := by
        refine Finset.prod_congr rfl (fun l _ => ?_)
        rw [monomialTuple, map_prod, ← Finset.prod_zpow]
        refine Finset.prod_congr rfl (fun i _ => ?_)
        rw [map_zpow₀, ← zpow_mul]
    _ = ∏ i, ∏ l, (s l (α i)) ^ (M j i * e l) := Finset.prod_comm
    _ = ∏ i, (∏ l, (s l (α i)) ^ e l) ^ M j i := by
        refine Finset.prod_congr rfl (fun i _ => ?_)
        rw [← Finset.prod_zpow]
        refine Finset.prod_congr rfl (fun l _ => ?_)
        rw [← zpow_mul, mul_comm]
    _ = 1 := by simp only [he, one_zpow, Finset.prod_const_one]

/-- The rank of a monomial tuple is at most the rank of the original tuple. -/
theorem exists_largest_monomial {n n' : ℕ} (α : Fin n → E) (M : Fin n' → Fin n → ℤ)
    (hα' : ∀ j, monomialTuple α M j ≠ 0) {z : ℕ}
    (hmax : ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)), TupleIndep α s' → z' ≤ z) :
    ∃ (z₁ : ℕ) (s₁ : Fin z₁ → (E ≃ₐ[ℚ] E)), TupleIndep (monomialTuple α M) s₁ ∧
      (∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)), TupleIndep (monomialTuple α M) s' → z' ≤ z₁) ∧
      z₁ ≤ z := by
  obtain ⟨z₁, s₁, h1, h2⟩ := exists_largest (monomialTuple α M) hα'
  exact ⟨z₁, s₁, h1, h2, hmax _ _ (tupleIndep_of_monomial α M s₁ h1)⟩

/-- `MeasureAlg 1`: `|h log a| ≥ |log a|`. -/
theorem measureAlg_one : MeasureAlg 1 := by
  intro E _ _ _ _ _ a ha _ hind z _ _ _ ε hε
  have hl : Real.log (a 0) ≠ 0 := log_ne_zero_of_independent ha hind 0
  refine ⟨|Real.log (a 0)|, abs_pos.mpr hl, ?_⟩
  intro h hne
  have h0 : h 0 ≠ 0 := by
    intro he
    apply hne
    funext i
    rw [Subsingleton.elim i 0]
    exact he
  have h1 : 1 ≤ |(h 0 : ℝ)| := by exact_mod_cast Int.one_le_abs h0
  have hz : (0 : ℝ) ≤ (z : ℝ) := Nat.cast_nonneg z
  have hpow : height h ^ (-(((1 : ℕ) : ℝ) - 1 + z) - ε) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos (one_le_height h) (by push_cast; linarith)
  rw [Fin.sum_univ_one, abs_mul]
  calc
    |Real.log (a 0)| * height h ^ (-(((1 : ℕ) : ℝ) - 1 + z) - ε) ≤ |Real.log (a 0)| * 1 :=
      mul_le_mul_of_nonneg_left hpow (abs_nonneg _)
    _ = 1 * |Real.log (a 0)| := by ring
    _ ≤ |(h 0 : ℝ)| * |Real.log (a 0)| :=
      mul_le_mul_of_nonneg_right h1 (abs_nonneg _)

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/NAlgTheorem.lean <==
import QuadraticPi.NAlgEndpoint

/-! # Linear forms in `n` logarithms of real algebraic numbers

**Theorem.** For every `n ≥ 1`, `MeasureAlg n`: for real algebraic `a_1, …, a_n > 0` (in a
Galois number field `E`, `a_i = ι α_i`) without power relation, `z` the size of a largest
independent family of conjugate tuples, and `ε > 0`,

  `|h_1 log a_1 + … + h_n log a_n| ≥ C · max|h_i|^{-(n - 1 + z) - ε}`   (`h ≠ 0`).

The induction step is `measureAlg_succ_of_no_supply` (the reduction to the impossibility of a
supply of good vectors) with the endpoint `no_supply_alg`. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.NAlg

/-- **The induction step.** -/
theorem measureAlg_succ {k : ℕ} (hk : 1 ≤ k) (hM : MeasureAlg k) : MeasureAlg (k+1) :=
  measureAlg_succ_of_no_supply hk hM (NLogGeneralPosition.forbidden k)
    (fun E _ _ _ ι α γ a g ha hg hια hιγ hind z s hs hmax nu hnu hsupply =>
      no_supply_alg hk E ι α γ a g ha hg hια hιγ hind z s hs hmax nu hnu hsupply)

/-- **Linear forms in `n` logarithms of real algebraic numbers.** -/
theorem measureAlg_all : ∀ n : ℕ, 1 ≤ n → MeasureAlg n := by
  intro n hn
  induction n with
  | zero => omega
  | succ k ih =>
    rcases Nat.eq_zero_or_pos k with hk | hk
    · subst hk
      exact measureAlg_one
    · exact measureAlg_succ hk (ih hk)

end QuadraticPi.NAlg


==> anc/lean/QuadraticPi/TwoGridAnalytic.lean <==
import QuadraticPi.TwoGridData
import QuadraticPi.TwoLogComplexMatchedAnalytic
import QuadraticPi.TwoLogJetDeterminant

/-! # The analytic upper bound at one embedding, for arbitrary centers

Proposition 6.2. At one embedding the centers are `(bY c, aZ c)` with
logarithms `(y c, x c)`; the translations `x c - ξ y c` take the values `κval n`,
`n : Fin N`. Steps (as for `TwoLogComplexMatchedData`, with per-row bases):

* the truncated minor equals the full-logarithm minor (determinant-one tail shear);
* the full-logarithm matrix is the varying-slope matrix `slopeMatrixG`;
* its determinant is the sum over slope-translation assignments;
* each assignment is bounded by the labelled collision bound, labels
  `(translation index, grade)`;
* the sum over assignments costs `log (translationTermCount)/H`. -/

set_option autoImplicit false
set_option maxHeartbeats 1000000
noncomputable section
namespace QuadraticPi.TwoGrid
open MvPowerSeries OAI.PiExponent FormalLogTruncation JetGeometry
open TwoLogInterpolation TwoLogMatrixShear LemniscateJetDeterminant
open TwoLogAnalytic
open scoped BigOperators

/-! ## The shear bridge for arbitrary centers -/

section Bridge
variable {m : ℕ}

def gridFullLogMatrix {K : ℕ} (bY aZ : Fin K → ℂ) (w0 v0 theta : ℝ) (w : Fin m → ℝ) (H : ℝ)
    (r : Fin m → ℂ) :
    Matrix (TwoLogMatrix.Row K v0 theta w H) (TwoLogMatrix.Column w0 w H) ℂ :=
  fun row col => coeff (InterpolationMatrix.exponentVector row.2.val)
    (formalJet r (bY row.1) (aZ row.1)
      (MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val) 1))

theorem det_gridFullLog_selected_eq_gridSelectedMinor {K : ℕ} (bY aZ : Fin K → ℂ)
    (w0 v0 theta : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (v : Fin (m+2) → ℚ) (hv : ∀ i, 0 < v i) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (hrow : ∀ i, (v i : ℝ) = TwoLogMatrix.rowWeights v0 theta w i)
    (hTY : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v 0)
    (hTZ : ∀ i, v i.succ.succ ≤ (T i : ℚ) * v (0 : Fin (m+1)).succ)
    (selection : TwoLogMatrix.Row K v0 theta w (H : ℝ) → TwoLogMatrix.Column w0 w (H : ℝ)) :
    ((gridFullLogMatrix bY aZ w0 v0 theta w (H : ℝ) r).submatrix id selection).det =
      (gridSelectedMinor bY aZ w0 v0 theta w (H : ℝ) r T selection).det := by
  classical
  let : Fintype (JetIndex v H) :=
    Fintype.ofEquiv _ (FormalMatrixBridge.rationalJetIndexEquiv v hv H).symm
  let e := Equiv.prodCongr (Equiv.refl (Fin K))
    (LemniscateLogJetDeterminant.realJetIndexEquiv v hv H _ hrow)
  let P := fun col : TwoLogMatrix.Column w0 w (H : ℝ) =>
    MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val) (1 : ℂ)
  have hh := TwoLogJetDeterminant.det_selected_fullLog_eq_truncatedLog r v
    (fun i => (hv i).le) H T hTY hTZ bY aZ P (fun d => selection (e d))
  have hfull :
      (centerPacketMatrix v H (fun col j => formalJet r (bY j) (aZ j) (P col))).submatrix id
        (fun d => selection (e d)) =
      ((gridFullLogMatrix bY aZ w0 v0 theta w (H : ℝ) r).submatrix id selection).submatrix e e := by
    ext d c
    change coeff d.2.val _ = coeff (InterpolationMatrix.exponentVector (fun i => d.2.val i)) _
    rw [FormalMatrixBridge.exponentVector_coe]
    rfl
  have htrunc :
      (centerPacketMatrix v H (fun col j => truncatedJet r (bY j) (aZ j) T (P col))).submatrix id
        (fun d => selection (e d)) =
      (gridSelectedMinor bY aZ w0 v0 theta w (H : ℝ) r T selection).submatrix e e := by
    ext d c
    symm
    change TwoLogMatrix.entry (bY d.1) (aZ d.1) r T 1 (d.2.val 0) (d.2.val (0 : Fin (m+1)).succ)
      (fun i => d.2.val i.succ.succ) ((selection (e c)).val 0)
      ((selection (e c)).val (0 : Fin (m+1)).succ) (fun i => (selection (e c)).val i.succ.succ) = _
    rw [TwoLogMatrixJet.entry_eq_coeff_truncatedJet, pow_one, pow_one,
      FormalMatrixBridge.exponentVector_coe]
    rfl
  rw [hfull, htrunc, Matrix.det_submatrix_equiv_self, Matrix.det_submatrix_equiv_self] at hh
  exact hh

/-- Row expansion of the varying-slope determinant, with per-row bases. -/
theorem det_slopeEntry_eq_sumG {ι : Type*} [Fintype ι] [DecidableEq ι]
    (r : Fin m → ℂ) (xi : ℂ) (b a : ι → ℂ) (j lambda rho h k : ι → ℕ)
    (beta : ι → Fin m →₀ ℕ) (gamma : ι → Fin m → ℕ)
    (S : Finset (Fin m →₀ ℕ))
    (hS : ∀ c, (mainPolynomial xi (h c) (k c) (gamma c)).support ⊆ S) :
    Matrix.det (fun i c => slopeEntry r (b i) (a i) (j i) (lambda i) (rho i) (beta i)
      (h c) (k c) (gamma c)) =
      ∑ f : (∀ i, TranslationChoice S (lambda i)),
        (∏ i, epsilonScalar (fun t => xi-r t) (fun t => beta i t)
          (fun t => (f i).1.val t) (f i).2.val) *
          Matrix.det (fun i c => mainEntry xi (b i) (a i) (j i) (lambda i-(f i).2.val) (rho i)
            (f i).1.val (h c) (k c) (gamma c)) := by
  simp_rw [slopeEntry_eq_sum r xi _ _ _ _ _ _ _ _ _ S (hS _)]
  exact det_weighted_row_sum _ _

end Bridge

namespace TwoGridData
variable {nu : ℝ} (D : TwoGridData nu TwoLogCollision.collisionConstant)

/-- The centers at one embedding, with logarithms and translation labels. -/
structure Centers where
  bY : Fin D.K → ℂ
  aZ : Fin D.K → ℂ
  y : Fin D.K → ℂ
  x : Fin D.K → ℂ
  exp_y : ∀ c, Complex.exp (y c) = bY c
  exp_x : ∀ c, Complex.exp (x c) = aZ c
  kidx : Fin D.K → Fin D.N
  kval : Fin D.N → ℂ
  translation : ∀ c, x c - (D.target : ℂ) * y c = kval (kidx c)
  y_le : ∀ c, ‖y c‖ + 3/4 ≤ D.radius/2
  x_le : ∀ c, ‖x c‖ + 3/4 ≤ D.radius/2
  kval_le : ∀ n, ‖kval n‖ ≤ D.radius * (1 + ‖(D.target : ℂ)‖)

variable (Z : D.Centers)

def actualMinor (H : ℝ) (sel : D.Row H → D.Column H) : Matrix (D.Row H) (D.Row H) ℂ :=
  gridSelectedMinor Z.bY Z.aZ D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H (fun i => (D.r i : ℂ))
    (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel

def slopeMatrix (H : ℝ) (sel : D.Row H → D.Column H) : Matrix (D.Row H) (D.Row H) ℂ :=
  fun row col => slopeEntry (fun i => (D.r i : ℂ))
    (Z.bY (D.rowC row)) (Z.aZ (D.rowC row)) 1 (D.rowLambda row) (D.rowRho row)
    (D.rowBeta row) (D.colH (sel col)) (D.colK (sel col)) (D.colGamma (sel col))

theorem data_truncation_weight (i : Fin D.m) :
    D.rationalWeights i / D.geometry.theta ≤
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v i : ℚ) * D.v := by
  have hv : 0 < (D.v : ℝ) := by exact_mod_cast D.geometry.v_pos
  have ht : 0 < (D.geometry.theta : ℝ) := by exact_mod_cast D.geometry.theta_pos
  have hreal : MatrixArithmetic.logWeights D.q i / (D.geometry.theta : ℝ) ≤
      (MatrixArithmetic.truncationOrders D.q D.F0 D.v i : ℝ) * (D.v : ℝ) := by
    calc
      _ ≤ 4 * (MatrixArithmetic.logWeights D.q i / (D.geometry.theta : ℝ)) := by
        nlinarith [div_pos (D.logWeights_pos i) ht]
      _ = D.F0 * MatrixArithmetic.logWeights D.q i := by
        rw [F0, ← D.theta_eq]
        ring
      _ ≤ _ := (div_le_iff₀ hv).mp (Nat.le_ceil _)
  have hc : ((D.rationalWeights i / D.geometry.theta : ℚ) : ℝ) ≤
      (((MatrixArithmetic.truncationOrders D.q D.F0 D.v i : ℚ) * D.v : ℚ) : ℝ) := by
    simpa only [Rat.cast_div, Rat.cast_mul, Rat.cast_natCast, D.cast_rationalWeights]
      using hreal
  exact_mod_cast hc

theorem fullLog_selected_eq_slopeMatrix (H : ℝ) (sel : D.Row H → D.Column H) :
    (gridFullLogMatrix Z.bY Z.aZ D.w0 D.v D.geometry.theta
      (MatrixArithmetic.logWeights D.q) H (fun i => (D.r i : ℂ))).submatrix id sel =
      D.slopeMatrix Z H sel := by
  ext row col
  change coeff (InterpolationMatrix.exponentVector row.2.val)
    (TwoLogInterpolation.formalJet (fun i => (D.r i : ℂ)) (Z.bY row.1) (Z.aZ row.1)
      (MvPolynomial.monomial (InterpolationMatrix.exponentVector (sel col).val) 1)) = _
  rw [TwoLogFullSeriesBridge.coeff_formalJet_monomial]
  simp only [slopeMatrix, TwoLogAnalytic.slopeEntry, rowC, rowLambda, rowRho,
    rowBeta, colH, colK, one_mul]
  rfl

theorem actualMinor_det_eq_slopeMatrix_rat (H : ℚ)
    (sel : D.Row (H : ℝ) → D.Column (H : ℝ)) :
    (D.actualMinor Z (H : ℝ) sel).det = (D.slopeMatrix Z (H : ℝ) sel).det := by
  have hrow : ∀ i,
      ((TwoLogInterpolation.jetWeights D.geometry D.rationalWeights i : ℚ) : ℝ) =
        TwoLogMatrix.rowWeights D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) i := by
    intro i
    have hh := (congrFun
      (TwoLogMatrix.rowWeights_eq_jetWeights D.geometry D.rationalWeights) i).symm
    simpa only [D.cast_rationalWeights] using hh
  have hh := det_gridFullLog_selected_eq_gridSelectedMinor
    Z.bY Z.aZ D.w0 D.v D.geometry.theta
    (MatrixArithmetic.logWeights D.q) H
    (TwoLogInterpolation.jetWeights D.geometry D.rationalWeights)
    (TwoLogInterpolation.jetWeights_pos D.geometry D.rationalWeights D.rationalWeights_pos)
    (fun i => (D.r i : ℂ)) (MatrixArithmetic.truncationOrders D.q D.F0 D.v) hrow
    D.data_truncation_weight D.data_truncation_weight sel
  rw [D.fullLog_selected_eq_slopeMatrix] at hh
  exact hh.symm

theorem actualMinor_det_eq_slopeMatrix (H : ℕ) (sel : D.Row H → D.Column H) :
    (D.actualMinor Z H sel).det = (D.slopeMatrix Z H sel).det := by
  have hh := D.actualMinor_det_eq_slopeMatrix_rat Z (H : ℚ)
  rw [Rat.cast_natCast] at hh
  exact hh sel

/-! ## Assignments -/

abbrev RowChoice {H : ℝ} (row : D.Row H) :=
  TranslationChoice (MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)
    (D.rowLambda row)
abbrev Assignment (H : ℝ) := ∀ row : D.Row H, D.RowChoice row

def assignmentScalar {H : ℝ} (f : D.Assignment H) (row : D.Row H) : ℂ :=
  epsilonScalar (fun i => (D.target:ℂ)-(D.r i:ℂ)) (D.rowBeta row)
    (fun i => (f row).1.val i) (f row).2.val

def assignmentTerm {H : ℝ} (sel : D.Row H → D.Column H) (f : D.Assignment H) : ℂ :=
  (∏ row, D.assignmentScalar f row) * Matrix.det (fun row col =>
    mainEntry (D.target:ℂ) (Z.bY (D.rowC row)) (Z.aZ (D.rowC row)) 1
      (D.rowLambda row-(f row).2.val) (D.rowRho row) (f row).1.val
      (D.colH (sel col)) (D.colK (sel col)) (D.colGamma (sel col)))

def analyticMax (H : ℝ) : ℝ := max (-D.collisionRate H)
  (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H))

theorem column_main_support_subset {H : ℝ} (col : D.Column H) :
    (mainPolynomial (D.target:ℂ) (D.colH col) (D.colK col) (D.colGamma col)).support ⊆
      MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H := by
  apply mainPolynomial_support_subset _ _ _ _ _ _ D.logWeights_pos
  have hh := D.column_weight_bound col
  have hp : 0 ≤ (D.w0:ℝ)*((D.colH col:ℝ)+D.colK col) := by
    apply mul_nonneg
    · exact_mod_cast D.geometry.w0_pos.le
    · positivity
  linarith

theorem slopeMatrix_det_eq_assignment_sum {H : ℝ} (sel : D.Row H → D.Column H) :
    (D.slopeMatrix Z H sel).det = ∑ f : D.Assignment H, D.assignmentTerm Z sel f := by
  exact det_slopeEntry_eq_sumG (fun i => (D.r i:ℂ)) (D.target:ℂ)
    (fun row => Z.bY (D.rowC row)) (fun row => Z.aZ (D.rowC row))
    (fun _ => 1) D.rowLambda D.rowRho (fun col => D.colH (sel col)) (fun col => D.colK (sel col))
    D.rowBeta (fun col => D.colGamma (sel col))
    (MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)
    (fun col => D.column_main_support_subset (sel col))

theorem rowChoice_card_le {H : ℝ} (row : D.Row H) :
    Fintype.card (D.RowChoice row) ≤ translationTermCount D.m D.v H := by
  apply translationChoice_card_le _ _ _ _ _ (D.rowLambda_le row)
  intro i
  have hnat : 0 < Nat.ceil (Real.log (D.q i)) := by
    have hp := D.logWeights_pos i
    change (0:ℝ) < (Nat.ceil (Real.log (D.q i)):ℝ) at hp
    exact_mod_cast hp
  change (1:ℝ) ≤ (Nat.ceil (Real.log (D.q i)):ℝ)
  exact_mod_cast (Nat.succ_le_iff.mpr hnat)

/-- The main entry at a center is the translated row at that center. -/
theorem mainEntry_eq_mainRowT (c : Fin D.K) (lambda rho : ℕ) (grade : Fin D.m →₀ ℕ)
    (h k : ℕ) (gamma : Fin D.m → ℕ) :
    mainEntry (D.target:ℂ) (Z.bY c) (Z.aZ c) 1 lambda rho grade h k gamma =
      mainRowT ((∏ i, (gamma i).choose (grade i) : ℕ) : ℂ) (D.target:ℂ) (Z.kval (Z.kidx c))
        h k (∑ i, (gamma i - grade i)) (Z.y c) (Z.x c) lambda rho := by
  unfold mainEntry
  rw [one_mul, one_mul, ← Z.translation c]
  exact period_coeff_eq_mainRowT _ _ (Z.y c) (Z.x c) (Z.bY c) (Z.aZ c) (Z.exp_y c) (Z.exp_x c)
    h k _ lambda rho

theorem assignmentTerm_norm_le (hnu : 0 ≤ nu) {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) (f : D.Assignment H) :
    ‖D.assignmentTerm Z sel f‖ ≤ Real.exp ((D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H)) := by
  classical
  by_cases hz : (∏ row, D.assignmentScalar f row) = 0
  · simp only [assignmentTerm, hz, zero_mul, norm_zero]
    exact (Real.exp_pos _).le
  have hsne : ∀ row, D.assignmentScalar f row ≠ 0 := by
    intro row hh
    exact hz (Finset.prod_eq_zero (Finset.mem_univ row) hh)
  let group : D.Row H → D.Label H := fun row => (Z.kidx (D.rowC row), (f row).1)
  let error : D.Row H → ℝ := fun row =>
    -nu*(D.labelWeight (group row)-
      MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) (D.rowBeta row))+
        (nu+Real.log 2)*H/D.wstar
  have hbeta : (∑ row : D.Row H,
      TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row) ≤
      ∑ row : D.Row H, D.labelWeight (group row) := by
    apply Finset.sum_le_sum
    intro row _
    rw [D.rowWeight_eq_beta_weight]
    apply Finset.sum_le_sum
    intro i _
    apply mul_le_mul_of_nonneg_left _ (D.logWeights_pos i).le
    exact_mod_cast epsilonScalar_ne_zero_le _ _ _ _ (hsne row) i
  have hscalar : ∀ row, ‖D.assignmentScalar f row‖ ≤
      (2:ℝ)^(f row).2.val*Real.exp (error row) := by
    intro row
    exact norm_actual_epsilonScalar D.target D.r (D.rowBeta row)
      (fun i => (f row).1.val i) (f row).2.val hnu D.wstar_pos D.wstar_lower
      (D.indexWeight_le (f row).1) D.approximation_error
  let R : NNReal := ⟨D.radius, zero_le_one.trans D.radius_one_le⟩
  have hRcoe : (R:ℝ)=D.radius := rfl
  have hb := weighted_main_row_determinant_exp_boundT (D.target:ℂ) group
    (fun a i => a.2.val i) (fun a => Z.kval a.1)
    (fun col => D.colH (sel col)) (fun col => D.colK (sel col))
    (fun col => D.colGamma (sel col)) (MatrixArithmetic.logWeights D.q)
    (fun row => Z.y (D.rowC row)) (fun row => Z.x (D.rowC row))
    D.rowLambda D.rowRho (fun row => (f row).2.val) (D.assignmentScalar f) error R
    D.radius_one_le hH
    (by exact_mod_cast D.geometry.w0_pos) D.wstar_pos D.wstar_lower
    (fun col => D.column_weight_bound (sel col))
    (fun a => Z.kval_le a.1)
    (fun row => Z.y_le (D.rowC row)) (fun row => Z.x_le (D.rowC row))
    (fun row => Nat.le_of_lt_succ (f row).2.isLt) hscalar D.sum_row_order_le
  have hterm : D.assignmentTerm Z sel f = Matrix.det (fun row col =>
      D.assignmentScalar f row * mainRowT
        ((∏ i, (D.colGamma (sel col) i).choose ((group row).2.val i):ℕ):ℂ)
        (D.target:ℂ) (Z.kval (group row).1) (D.colH (sel col)) (D.colK (sel col))
        (∑ i, (D.colGamma (sel col) i-(group row).2.val i))
        (Z.y (D.rowC row)) (Z.x (D.rowC row))
        (D.rowLambda row-(f row).2.val) (D.rowRho row)) := by
    unfold assignmentTerm
    simp_rw [D.mainEntry_eq_mainRowT Z]
    exact (Matrix.det_mul_column (D.assignmentScalar f) _).symm
  rw [hterm]
  apply hb.trans
  apply Real.exp_le_exp.mpr
  have hsum : (∑ row, error row) =
      -nu*((∑ row, D.labelWeight (group row))-
        (D.actualRowCount H:ℝ)*H*D.actualMean H)+
        (D.actualRowCount H:ℝ)*((nu+Real.log 2)*H/D.wstar) := by
    simp only [error, Finset.sum_add_distrib, ←Finset.mul_sum,
      Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, nsmul_eq_mul,
      D.sum_beta_weight_eq hH, actualRowCount]
  rw [hsum, hRcoe]
  have hcollision := D.collision_and_scalar_exponent_le_data hnu
    TwoLogCollision.collisionConstant_pos.le hH group hbeta
  simp only [Complex.norm_real, Real.norm_eq_abs]
  change _ ≤ (D.actualRowCount H:ℝ)*H*
    (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H)
  change -TwoLogCollision.collisionConstant*TwoLogCollision.occupancyLoad group-
    nu*((∑ row, D.labelWeight (group row))-(D.actualRowCount H:ℝ)*H*D.actualMean H) ≤
      (D.actualRowCount H:ℝ)*H*D.analyticMax H at hcollision
  unfold analyticError analyticCollisionRemainder weightErrorCoefficient additiveBound
  dsimp only [actualRowCount] at *
  linear_combination hcollision

theorem slopeMatrix_det_norm_le_exp (hnu : 0 ≤ nu) {H : ℝ} (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖(D.slopeMatrix Z H sel).det‖ ≤ Real.exp ((D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticRemainder H+D.analyticMax H)) := by
  classical
  have hN : 0 < translationTermCount D.m D.v H := by unfold translationTermCount; positivity
  have hh := norm_eq_sum_assignments_le_exp (D.slopeMatrix Z H sel).det
    (D.assignmentTerm Z sel) (D.slopeMatrix_det_eq_assignment_sum Z sel)
    (translationTermCount D.m D.v H) hN D.rowChoice_card_le H
    (D.analyticError+D.analyticCollisionRemainder H+D.analyticMax H) hH
    (D.assignmentTerm_norm_le Z hnu hH sel)
  simpa only [analyticRemainder, translationRemainder, actualRowCount,
    add_assoc, add_left_comm, add_comm] using hh

/-- **The analytic upper bound at one embedding (Proposition 6.2).** -/
theorem actualMinor_norm_upper_bound (hnu : 0 ≤ nu) (H : ℕ) (hH : 0 < H)
    (sel : D.Row H → D.Column H) :
    ‖(D.actualMinor Z H sel).det‖ ≤ Real.exp ((D.actualRowCount H:ℝ)*H*
      (D.analyticError+D.analyticRemainder H+D.analyticMax H)) := by
  rw [D.actualMinor_det_eq_slopeMatrix Z]
  exact D.slopeMatrix_det_norm_le_exp Z hnu (by exact_mod_cast hH) sel

end TwoGridData
end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridAnalyticSeries.lean <==
import QuadraticPi.TwoGridMatrix
import QuadraticPi.TwoLogWeightedCollision
import QuadraticPi.TwoLogMainPeriodBridge

/-! # Translated main functions and the labelled collision bound

At a center with logarithms `(y, x)` the translation is `κ = x - ξ y`, and the main function
of the library, `exp (h z + k w) (w - ξ z)^d`, is replaced by
`exp (h z + k w) (w - ξ z - κ)^d = Σ_e C(d,e) (-κ)^(d-e) exp (h z + k w) (w - ξ z)^e`.

* `mainRowT`, `mainTaylorCoeffT`: the finite binomial combinations of the library's
  `mainRow`, `mainTaylorCoeff`;
* `hasSum_mainRowT`, `norm_mainTaylorCoeffT_le`;
* `period_coeff_eq_mainRowT`: the matrix coefficient at an arbitrary center equals
  `mainRowT` with `κ = x - ξ y` (no matching relation);
* `weighted_main_row_determinant_exp_boundT`: the determinant bound with labels carrying a
  translation; the collision saving is the occupancy of the labels (Section 6). -/

set_option autoImplicit false
set_option maxHeartbeats 800000
noncomputable section
namespace QuadraticPi.TwoGrid
open scoped BigOperators
open OAI.PiExponent OAI.PiExponent.AnalyticCollision OAI.PiExponent.Collision
open TwoLogAnalytic

/-- The translated row: `Σ_e C(d,e) (-κ)^(d-e) mainRow e`. -/
def mainRowT (b xi kappa : ℂ) (h k d : ℕ) (centerY centerZ : ℂ) (lambda rho : ℕ) : ℂ :=
  ∑ e ∈ Finset.range (d+1), ((d.choose e : ℂ) * (-kappa)^(d-e)) *
    mainRow b xi h k e centerY centerZ lambda rho

/-- The translated normalized Taylor coefficient. -/
def mainTaylorCoeffT (b xi kappa : ℂ) (h k d : ℕ) (R : ℝ) (p : ℕ × ℕ) : ℂ :=
  ∑ e ∈ Finset.range (d+1), ((d.choose e : ℂ) * (-kappa)^(d-e)) *
    mainTaylorCoeff b xi h k e R p

theorem hasSum_mainRowT (b xi kappa : ℂ) (h k d : ℕ)
    {centerY centerZ : ℂ} {R : NNReal} (hR : 0 < R)
    (hcY : ‖centerY‖ + 3/4 ≤ (R : ℝ)/2)
    (hcZ : ‖centerZ‖ + 3/4 ≤ (R : ℝ)/2) (lambda rho : ℕ) :
    HasSum (fun p : ℕ × ℕ => pairTest centerY centerZ R lambda rho p *
      mainTaylorCoeffT b xi kappa h k d R p)
      (mainRowT b xi kappa h k d centerY centerZ lambda rho) := by
  have hh := hasSum_sum (s := Finset.range (d+1)) (fun e _ =>
    (hasSum_mainRow b xi h k e hR hcY hcZ lambda rho).mul_left
      ((d.choose e : ℂ) * (-kappa)^(d-e)))
  apply hh.congr_fun
  intro p
  simp only [mainTaylorCoeffT, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro e _
  ring

theorem norm_mainTaylorCoeffT_le (b xi kappa : ℂ) (h k d : ℕ) {R : ℝ}
    (hR : 0 < R) (p : ℕ × ℕ) :
    ‖mainTaylorCoeffT b xi kappa h k d R p‖ ≤
      ‖b‖ * Real.exp (((h : ℝ)+k)*R) * (R*(1+‖xi‖) + ‖kappa‖)^d := by
  have hterm (e : ℕ) (_he : e ∈ Finset.range (d+1)) :
      ‖((d.choose e : ℂ) * (-kappa)^(d-e)) * mainTaylorCoeff b xi h k e R p‖ ≤
        ‖b‖ * Real.exp (((h : ℝ)+k)*R) *
          ((R*(1+‖xi‖))^e * ‖kappa‖^(d-e) * (d.choose e : ℝ)) := by
    rw [norm_mul, norm_mul, norm_pow, norm_neg, Complex.norm_natCast]
    have h1 := norm_mainTaylorCoeff_le b xi h k e hR p
    have h0 : 0 ≤ (d.choose e : ℝ) * ‖kappa‖^(d-e) := by positivity
    calc _ ≤ (d.choose e : ℝ) * ‖kappa‖^(d-e) *
          (‖b‖ * Real.exp (((h : ℝ)+k)*R) * (R*(1+‖xi‖))^e) :=
        mul_le_mul_of_nonneg_left h1 h0
      _ = _ := by ring
  calc
    _ ≤ ∑ e ∈ Finset.range (d+1),
        ‖((d.choose e : ℂ) * (-kappa)^(d-e)) * mainTaylorCoeff b xi h k e R p‖ :=
      norm_sum_le _ _
    _ ≤ ∑ e ∈ Finset.range (d+1), ‖b‖ * Real.exp (((h : ℝ)+k)*R) *
        ((R*(1+‖xi‖))^e * ‖kappa‖^(d-e) * (d.choose e : ℝ)) := Finset.sum_le_sum hterm
    _ = _ := by rw [← Finset.mul_sum, ← add_pow]

theorem norm_mainTaylorCoeffT_le_exp_budget (b xi kappa : ℂ) (h k d total : ℕ)
    {R H w0 wstar : ℝ} (hR : 1 ≤ R) (_hH : 0 ≤ H)
    (_hw0 : 0 < w0) (_hws : 0 < wstar)
    (hb : ‖b‖ ≤ (2 : ℝ)^total) (hhk : (h : ℝ)+k ≤ H/w0)
    (hd : d ≤ total) (htotal : (total : ℝ) ≤ H/wstar)
    (hkappa : ‖kappa‖ ≤ R*(1+‖xi‖)) (p : ℕ × ℕ) :
    ‖mainTaylorCoeffT b xi kappa h k d R p‖ ≤
      Real.exp (H*(R/w0 + Real.log (4*R*(1+‖xi‖))/wstar)) := by
  have hR0 : 0 < R := zero_lt_one.trans_le hR
  have hbase : 1 ≤ R*(1+‖xi‖) := by nlinarith [norm_nonneg xi]
  have hbase0 : 0 < 4*R*(1+‖xi‖) := by positivity
  have hlog : 0 ≤ Real.log (4*R*(1+‖xi‖)) := Real.log_nonneg (by nlinarith)
  have hsum : R*(1+‖xi‖) + ‖kappa‖ ≤ 2*(R*(1+‖xi‖)) := by linarith
  have h2 : 1 ≤ 2*(R*(1+‖xi‖)) := by linarith
  calc
    _ ≤ ‖b‖ * Real.exp (((h : ℝ)+k)*R) * (R*(1+‖xi‖) + ‖kappa‖)^d :=
      norm_mainTaylorCoeffT_le b xi kappa h k d hR0 p
    _ ≤ (2 : ℝ)^total * Real.exp ((H/w0)*R) * (2*(R*(1+‖xi‖)))^total := by
      apply mul_le_mul
      · exact mul_le_mul hb (Real.exp_le_exp.mpr
          (mul_le_mul_of_nonneg_right hhk hR0.le)) (Real.exp_pos _).le (by positivity)
      · calc (R*(1+‖xi‖) + ‖kappa‖)^d ≤ (2*(R*(1+‖xi‖)))^d :=
              pow_le_pow_left₀ (by positivity) hsum d
          _ ≤ (2*(R*(1+‖xi‖)))^total := pow_le_pow_right₀ h2 hd
      · positivity
      · positivity
    _ = Real.exp ((H/w0)*R + (total : ℝ)*Real.log (4*R*(1+‖xi‖))) := by
      rw [Real.exp_add, Real.exp_nat_mul, Real.exp_log hbase0,
        show 4*R*(1+‖xi‖) = 2*(2*(R*(1+‖xi‖))) by ring]
      simp only [mul_pow]
      ring
    _ ≤ _ := by
      apply Real.exp_le_exp.mpr
      calc
        _ ≤ (H/w0)*R + (H/wstar)*Real.log (4*R*(1+‖xi‖)) :=
          add_le_add_right (mul_le_mul_of_nonneg_right htotal hlog) _
        _ = _ := by ring

theorem norm_columnTaylorCoeffT_le {m : ℕ} (xi kappa : ℂ) (h k : ℕ)
    (gamma grade : Fin m → ℕ) (w : Fin m → ℝ) {R H w0 wstar : ℝ}
    (hR : 1 ≤ R) (hH : 0 ≤ H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (hcol : w0*((h : ℝ)+k) + ∑ i, w i*(gamma i : ℝ) ≤ H)
    (hkappa : ‖kappa‖ ≤ R*(1+‖xi‖)) (p : ℕ × ℕ) :
    ‖mainTaylorCoeffT ((∏ i, (gamma i).choose (grade i) : ℕ) : ℂ) xi kappa h k
      (∑ i, (gamma i-grade i)) R p‖ ≤
      Real.exp (H*(R/w0 + Real.log (4*R*(1+‖xi‖))/wstar)) := by
  have hwpos (i) : 0 ≤ w i := hws.le.trans (hw i)
  have hs : 0 ≤ ∑ i, w i*(gamma i : ℝ) :=
    Finset.sum_nonneg (fun i _ => mul_nonneg (hwpos i) (Nat.cast_nonneg _))
  apply norm_mainTaylorCoeffT_le_exp_budget _ _ _ _ _ _ (∑ i, gamma i)
    hR hH hw0 hws
  · have hh : (∏ i, (gamma i).choose (grade i) : ℕ) ≤ 2^(∑ i, gamma i) := by
      calc
        _ ≤ ∏ i, 2^gamma i := Finset.prod_le_prod (fun i _ => Nat.choose_le_two_pow _ _)
        _ = _ := Finset.prod_pow_eq_pow_sum _ _ _
    rw [Complex.norm_natCast]
    exact_mod_cast hh
  · rw [le_div_iff₀ hw0]
    nlinarith
  · exact Finset.sum_le_sum (fun i _ => Nat.sub_le _ _)
  · rw [le_div_iff₀ hws]
    have hsum : wstar * ∑ i, (gamma i : ℝ) ≤ ∑ i, w i*(gamma i : ℝ) := by
      rw [Finset.mul_sum]
      exact Finset.sum_le_sum (fun i _ => mul_le_mul_of_nonneg_right (hw i) (Nat.cast_nonneg _))
    push_cast
    have hh0 : 0 ≤ w0*((h : ℝ)+k) := by positivity
    nlinarith
  · exact hkappa

/-- **The labelled collision bound.** Rows carry labels `group i : L`; a label has a grade
and a translation `trans`. Rows with the same label and Taylor pair give equal coefficient
rows; the saving is the occupancy load of the labels. -/
theorem weighted_main_row_determinant_exp_boundT {m : ℕ}
    {ι L : Type*} [Fintype ι] [DecidableEq ι] [Fintype L] [DecidableEq L]
    (xi : ℂ) (group : ι → L) (grade : L → Fin m → ℕ) (trans : L → ℂ)
    (h k : ι → ℕ) (gamma : ι → Fin m → ℕ) (w : Fin m → ℝ)
    (centerY centerZ : ι → ℂ) (lambda rho ell : ι → ℕ) (scalar : ι → ℂ) (error : ι → ℝ)
    (R : NNReal) {H w0 v wstar : ℝ} (hR : 1 ≤ (R : ℝ))
    (hH : 0 < H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i)
    (hcol : ∀ c, w0*((h c : ℝ)+k c) + ∑ i, w i*(gamma c i : ℝ) ≤ H)
    (htrans : ∀ a, ‖trans a‖ ≤ (R : ℝ)*(1+‖xi‖))
    (hcY : ∀ i, ‖centerY i‖ + 3/4 ≤ (R : ℝ)/2)
    (hcZ : ∀ i, ‖centerZ i‖ + 3/4 ≤ (R : ℝ)/2)
    (hell : ∀ i, ell i ≤ lambda i)
    (hscalar : ∀ i, ‖scalar i‖ ≤ (2 : ℝ)^ell i*Real.exp (error i))
    (horder : ((∑ i, (lambda i+rho i) : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ)*H/v) :
    ‖Matrix.det (fun i c => scalar i * mainRowT
      ((∏ j, (gamma c j).choose (grade (group i) j) : ℕ) : ℂ) xi (trans (group i))
      (h c) (k c) (∑ j, (gamma c j-grade (group i) j)) (centerY i) (centerZ i)
        (lambda i-ell i) (rho i))‖ ≤
      Real.exp ((∑ i, error i) -
        TwoLogCollision.collisionConstant*TwoLogCollision.occupancyLoad group +
        (Fintype.card ι : ℝ)*H*((R : ℝ)/w0 + Real.log (4*(R : ℝ)*(1+‖xi‖))/wstar +
          Real.log 2/v + TwoLogCollision.collisionRemainder (Fintype.card ι) H)) := by
  have hRpos : 0 < R := by exact_mod_cast (zero_lt_one.trans_le hR)
  let A : ℝ := (R : ℝ)/w0 + Real.log (4*(R : ℝ)*(1+‖xi‖))/wstar
  have hb := TwoLogCollision.infinite_collision_bound group
    (fun i p => scalar i * pairTest (centerY i) (centerZ i) R (lambda i-ell i) (rho i) p)
    (fun a p c => mainTaylorCoeffT ((∏ j, (gamma c j).choose (grade a j) : ℕ) : ℂ)
      xi (trans a) (h c) (k c) (∑ j, (gamma c j-grade a j)) R p)
    (Real.exp (H*A)) collisionRatio (fun i => Real.exp (error i)*(2 : ℝ)^(lambda i+rho i))
    (Real.exp_pos _).le collisionRatio_pos collisionRatio_lt_one (fun i => by positivity)
    (fun a p c => norm_columnTaylorCoeffT_le xi (trans a) (h c) (k c) (gamma c) (grade a) w
      hR hH.le hw0 hws hw (hcol c) (htrans a) p) ?_
    (fun i c => scalar i * mainRowT
      ((∏ j, (gamma c j).choose (grade (group i) j) : ℕ) : ℂ) xi (trans (group i))
      (h c) (k c) (∑ j, (gamma c j-grade (group i) j)) (centerY i) (centerZ i)
        (lambda i-ell i) (rho i)) ?_
  · have hp : (∏ i, Real.exp (error i)*(2 : ℝ)^(lambda i+rho i)) =
        Real.exp (∑ i, error i)*(2 : ℝ)^(∑ i, (lambda i+rho i)) := by
      rw [Finset.prod_mul_distrib, ← Real.exp_sum, Finset.prod_pow_eq_pow_sum]
    rw [hp] at hb
    have hc := TwoLogCollision.collision_factor_le_exp_normalized
      (Fintype.card ι) (∑ i, (lambda i+rho i)) (H := H) (A := A)
      (S := TwoLogCollision.occupancyLoad group) hH horder
    calc
      _ ≤ Real.exp (∑ i, error i) *
          (((Fintype.card ι).factorial * (Real.exp (H*A))^(Fintype.card ι) *
            (2 : ℝ)^(∑ i, (lambda i+rho i))) *
              collisionRatio^(TwoLogCollision.occupancyLoad group/4-Fintype.card ι) *
                ((1-collisionRatio)⁻¹)^(2*Fintype.card ι)) := by
        convert hb using 1
        unfold TwoLogCollision.degreeBudget
        ring
      _ ≤ Real.exp (∑ i, error i) * Real.exp
          (-TwoLogCollision.collisionConstant*TwoLogCollision.occupancyLoad group +
            (Fintype.card ι : ℝ)*H*(A+Real.log 2/v+
              TwoLogCollision.collisionRemainder (Fintype.card ι) H)) :=
        mul_le_mul_of_nonneg_left hc (Real.exp_pos _).le
      _ = _ := by rw [← Real.exp_add]; congr 1; dsimp [A]; ring
  · intro i p
    rw [norm_mul, collisionRatio_mul_self]
    calc
      _ ≤ ((2 : ℝ)^ell i*Real.exp (error i)) *
          ((2 : ℝ)^(lambda i-ell i+rho i)*(1/2 : ℝ)^(p.1+p.2)) :=
        mul_le_mul (hscalar i)
          (norm_pairTest_le (by exact_mod_cast hRpos) (hcY i) (hcZ i) _ _ p)
          (norm_nonneg _) (by positivity)
      _ = _ := by
        have he : ell i+(lambda i-ell i+rho i)=lambda i+rho i := by
          have := hell i
          omega
        rw [show (2 : ℝ)^(lambda i+rho i) = (2 : ℝ)^ell i*(2 : ℝ)^(lambda i-ell i+rho i) by
          rw [← pow_add, he]]
        ring
  · intro i c
    have hs := (hasSum_mainRowT
      ((∏ j, (gamma c j).choose (grade (group i) j) : ℕ) : ℂ)
      xi (trans (group i)) (h c) (k c) (∑ j, (gamma c j-grade (group i) j))
      hRpos (hcY i) (hcZ i) (lambda i-ell i) (rho i)).mul_left (scalar i)
    simpa only [mul_assoc] using hs

/-- `P (U + V)^d = Σ_e (C(d,e) V^(d-e)) (P U^e)`. -/
theorem binom_shift {R : Type*} [CommRing R] (P U V : R) (d : ℕ) :
    P * (U + V)^d = ∑ e ∈ Finset.range (d+1), ((d.choose e : R) * V^(d-e)) * (P * U^e) := by
  rw [add_pow, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro e _
  ring

/-- The period series at the origin is the binomial combination of the period series at
an arbitrary center: `L = U - κ` with `U` the centered additive coordinate. -/
theorem periodSeries_translate (b xi y x : ℂ) (h k d : ℕ) :
    TwoLogMainPeriodBridge.periodSeries b xi 0 0 h k d =
      ∑ e ∈ Finset.range (d+1),
        MvPowerSeries.C ((d.choose e : ℂ) * (-(x - xi*y))^(d-e)) *
          TwoLogMainPeriodBridge.periodSeries b xi y x h k e := by
  unfold TwoLogMainPeriodBridge.periodSeries
  have hL : (MvPowerSeries.C (0 : ℂ) + TwoLogInterpolation.logZ 0 -
        MvPowerSeries.C xi * (MvPowerSeries.C (0 : ℂ) + TwoLogInterpolation.logY 0)) =
      (MvPowerSeries.C x + TwoLogInterpolation.logZ 0 -
        MvPowerSeries.C xi * (MvPowerSeries.C y + TwoLogInterpolation.logY 0)) +
        MvPowerSeries.C (-(x - xi*y)) := by
    simp only [map_zero, zero_add, map_neg, map_sub, map_mul]
    ring
  rw [hL]
  simp only [map_mul, map_pow, map_natCast]
  exact binom_shift _ _ _ d

/-- **The matrix coefficient at an arbitrary center.** With `exp y = Y0`, `exp x = Z0`
and `κ = x - ξ y`, the coefficient equals the translated row. -/
theorem period_coeff_eq_mainRowT (b xi y x Y0 Z0 : ℂ)
    (hY : Complex.exp y = Y0) (hZ : Complex.exp x = Z0) (h k d lambda rho : ℕ) :
    Y0^h * Z0^k * MvPowerSeries.coeff (TwoLogMatrix.pairExponent lambda rho)
      (TwoLogMainPeriodBridge.periodSeries b xi 0 0 h k d) =
      mainRowT b xi (x - xi*y) h k d y x lambda rho := by
  rw [periodSeries_translate b xi y x h k d, map_sum, Finset.mul_sum]
  unfold mainRowT
  apply Finset.sum_congr rfl
  intro e _
  rw [MvPowerSeries.coeff_C_mul]
  have ht := TwoLogMainPeriodBridge.periodSeries_coeff_rowTest b xi y x Y0 Z0 hY hZ
    h k e lambda rho
  calc Y0^h * Z0^k * (((d.choose e : ℂ) * (-(x - xi*y))^(d-e)) *
        MvPowerSeries.coeff (TwoLogMatrix.pairExponent lambda rho)
          (TwoLogMainPeriodBridge.periodSeries b xi y x h k e))
      = ((d.choose e : ℂ) * (-(x - xi*y))^(d-e)) * (Y0^h * Z0^k *
        MvPowerSeries.coeff (TwoLogMatrix.pairExponent lambda rho)
          (TwoLogMainPeriodBridge.periodSeries b xi y x h k e)) := by ring
    _ = _ := by rw [ht]; rfl

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridArithmetic.lean <==
import QuadraticPi.TwoGridAnalytic
import QuadraticPi.TwoLogNumberFieldArithmeticBounds
import QuadraticPi.TwoLogAllEmbeddingComparison
import QuadraticPi.CofinalComparison

/-! # Arithmetic lower bound and the comparison over all embeddings

Lemma 5.1 for arbitrary centers `(bY c, aZ c)` in a number field `E` with
`db * bY c`, `da * aZ c` integral for all `c` (in the supply, `db = da = D^e`). The entry at
a center is the library's entry with `j = 1`, so the base denominator of the library with
`K = 2`, `baseDenominator db da 2 w0 H = (db da)^⌊H/w0⌋`, clears all entries.

Then `cofinal_grid_field_minors_inconsistent`: if the analytic data and centers at every
embedding are given, cofinally many non-zero field minors are impossible under the strict
margins (the end of the proof of Theorem B). -/

set_option autoImplicit false
set_option maxHeartbeats 1000000
noncomputable section
namespace QuadraticPi.TwoGrid
open OAI.PiExponent MatrixArithmetic TwoLogMatrix TwoLogArithmetic
open scoped BigOperators NumberField

section Degree
variable {E : Type*} [CommRing E] [Algebra ℚ E]

theorem gridSelectedMinor_total_row_degree_le {m K : ℕ}
    (bY aZ : Fin K → E) (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℝ)
    (r : Fin m → E) (T : Fin m → ℕ)
    (sel : Row K v theta w H → Column w0 w H)
    (hdet : (gridSelectedMinor bY aZ w0 v theta w H r T sel).det ≠ 0) (i : Fin m) :
    (∑ R : Row K v theta w H, R.2.val i.succ.succ) ≤
      ∑ R : Row K v theta w H, (sel R).val i.succ.succ := by
  classical
  let A := gridSelectedMinor bY aZ w0 v theta w H r T sel
  have hterm : ∃ sigma : Equiv.Perm (Row K v theta w H), ∀ R, A (sigma R) R ≠ 0 := by
    by_contra! hz
    apply hdet
    rw [Matrix.det_apply']
    apply Finset.sum_eq_zero
    intro sigma _
    obtain ⟨R, hR⟩ := hz sigma
    have hp : (∏ c, A (sigma c) c) = 0 := Finset.prod_eq_zero (Finset.mem_univ R) hR
    simp only [A] at hp
    rw [hp, mul_zero]
  obtain ⟨sigma, hsigma⟩ := hterm
  have hle (R : Row K v theta w H) : (sigma R).2.val i.succ.succ ≤ (sel R).val i.succ.succ := by
    by_contra hi
    apply hsigma R
    exact TwoLogMatrix.entry_eq_zero_of_not_le _ _ r T _ _ _ _ _ _ _ (fun h => hi (h i))
  have hsum := Finset.sum_le_sum (fun R (_ : R ∈ Finset.univ) => hle R)
  rw [show (∑ R, (sigma R).2.val i.succ.succ) =
      ∑ R : Row K v theta w H, R.2.val i.succ.succ from
    Equiv.sum_comp sigma (fun R => R.2.val i.succ.succ)] at hsum
  exact hsum

/-- The row/column scale cost (as `TwoLogArithmetic.combined_log_cost_le`). -/
theorem grid_combined_log_cost_le {m K : ℕ} {w0 v theta F H : ℝ}
    (bY aZ : Fin K → E) (q : Fin m → ℕ) (r : Fin m → E)
    (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0) (hF : 0 ≤ F) (hv : 0 < v)
    (sel : Row K v theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (gridSelectedMinor bY aZ w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det ≠ 0) :
    (∑ R : Row K v theta (logWeights q) H, ∑ i,
      ((sel R).val i.succ.succ:ℝ)*Real.log ((q i:ℝ)*
        Nat.lcmUpto (truncationOrders q F v i-1))) -
    (∑ R : Row K v theta (logWeights q) H, ∑ i,
      (R.2.val i.succ.succ:ℝ)*Real.log ((q i:ℝ)*
        Nat.lcmUpto (truncationOrders q F v i-1))) ≤
    (Fintype.card (Row K v theta (logWeights q) H):ℝ)*H -
      (∑ R : Row K v theta (logWeights q) H, ∑ i,
        logWeights q i*(R.2.val i.succ.succ:ℝ)) +
    Arithmetic.lcmConstant*F/v*
      ((Fintype.card (Row K v theta (logWeights q) H):ℝ)*H) := by
  classical
  let I := Row K v theta (logWeights q) H
  let eps := Arithmetic.lcmConstant*F/v
  have heps : 0 ≤ eps := div_nonneg (mul_nonneg Arithmetic.lcmConstant_pos.le hF) hv.le
  have hw (i : Fin m) : 0 < logWeights q i := ceil_log_weight_pos (hq i)
  have hcost (i : Fin m) :
      ((∑ R : I, ((sel R).val i.succ.succ:ℝ))-
        ∑ R : I, (R.2.val i.succ.succ:ℝ))*
        Real.log ((q i:ℝ)*Nat.lcmUpto (truncationOrders q F v i-1)) ≤
      ((∑ R : I, ((sel R).val i.succ.succ:ℝ))-
        ∑ R : I, (R.2.val i.succ.succ:ℝ))*((1+eps)*logWeights q i) := by
    have hs := gridSelectedMinor_total_row_degree_le
      bY aZ w0 v theta (logWeights q) H r (truncationOrders q F v) sel hdet i
    have hsR : (∑ R : I, (R.2.val i.succ.succ:ℝ)) ≤
        ∑ R : I, ((sel R).val i.succ.succ:ℝ) := by exact_mod_cast hs
    exact mul_le_mul_of_nonneg_left (log_scale_factor_le q
      (fun i => lt_of_lt_of_le (by decide) (hq i)) hF hv i) (sub_nonneg.mpr hsR)
  have hsum := Finset.sum_le_sum (fun i (_ : i ∈ Finset.univ) => hcost i)
  have hexpand (z : Fin m → ℝ) :
      (∑ i, ((∑ R : I, ((sel R).val i.succ.succ:ℝ))-
        ∑ R : I, (R.2.val i.succ.succ:ℝ))*z i) =
      (∑ R : I, ∑ i, ((sel R).val i.succ.succ:ℝ)*z i)-
        ∑ R : I, ∑ i, (R.2.val i.succ.succ:ℝ)*z i := by
    simp only [sub_mul, Finset.sum_sub_distrib, Finset.sum_mul]
    congr 1 <;> exact Finset.sum_comm
  rw [hexpand, hexpand] at hsum
  have hcol : (∑ R : I, ∑ i, logWeights q i*((sel R).val i.succ.succ:ℝ)) ≤
      (Fintype.card I:ℝ)*H := by
    calc
      _ ≤ ∑ R : I, H := by
        apply Finset.sum_le_sum
        intro R _
        have hc := TwoLogMatrix.column_weight_le hw0 hw (sel R)
        have ht : 0 ≤ w0*((((sel R).val 0):ℝ)+(sel R).val (0:Fin (m+1)).succ) :=
          mul_nonneg hw0.le (add_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _))
        linarith
      _ = _ := by simp
  have hrow : 0 ≤ ∑ R : I, ∑ i, logWeights q i*(R.2.val i.succ.succ:ℝ) :=
    Finset.sum_nonneg (fun R _ => Finset.sum_nonneg
      (fun i _ => mul_nonneg (hw i).le (Nat.cast_nonneg _)))
  have hsum' :
      (∑ R : I, ∑ i, ((sel R).val i.succ.succ:ℝ)*
        Real.log ((q i:ℝ)*Nat.lcmUpto (truncationOrders q F v i-1))) -
      (∑ R : I, ∑ i, (R.2.val i.succ.succ:ℝ)*
        Real.log ((q i:ℝ)*Nat.lcmUpto (truncationOrders q F v i-1))) ≤
      (1+eps)*((∑ R : I, ∑ i, logWeights q i*((sel R).val i.succ.succ:ℝ))-
        ∑ R : I, ∑ i, logWeights q i*(R.2.val i.succ.succ:ℝ)) := by
    convert hsum using 1
    simp only [mul_sub, Finset.mul_sum]
    congr 1 <;> apply Finset.sum_congr rfl <;> intro R _ <;>
      apply Finset.sum_congr rfl <;> intro i _ <;> ring
  change _ ≤ (Fintype.card I:ℝ)*H-_+eps*((Fintype.card I:ℝ)*H)
  nlinarith [mul_nonneg heps hrow,
    mul_nonneg heps (sub_nonneg.mpr hcol)]

end Degree

section Range
variable {E : Type*} [Field E] [CharZero E] [Algebra ℚ E]
variable {A : Type*} [CommRing A] (f : A →+* E)

theorem gridSelectedMinor_entries_range
    {m K : ℕ} {w0 v theta H : ℝ} {w : Fin m → ℝ}
    (bY aZ : Fin K → E) (db da : ℕ) (q T : Fin m → ℕ) (r : Fin m → E)
    (hq : ∀ i, 0 < q i) (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (hb : ∀ c, (db:E)*bY c ∈ f.range) (ha : ∀ c, (da:E)*aZ c ∈ f.range)
    (hr : ∀ i, (q i:E)*r i ∈ f.range)
    (sel : Row K v theta w H → Column w0 w H) (R S : Row K v theta w H) :
    (baseDenominator db da 2 w0 H : E) *
      (scale q T (fun i => R.2.val i.succ.succ) : E)⁻¹ *
      ((scale q T (fun i => (sel S).val i.succ.succ) : E) *
        gridSelectedMinor bY aZ w0 v theta w H r T sel R S) ∈ f.range := by
  have hqE (i : Fin m) : f (q i:A) ≠ 0 := by
    simpa using (Nat.cast_ne_zero.mpr (hq i).ne' : (q i:E) ≠ 0)
  have he := entry_cleared_range f T (fun i => (q i:A)) r hqE
    (by simpa using hr) 1 (R.2.val 0) (R.2.val (0:Fin (m+1)).succ)
    (fun i => R.2.val i.succ.succ) ((sel S).val 0)
    ((sel S).val (0:Fin (m+1)).succ) (fun i => (sel S).val i.succ.succ)
  have hj : (1:ℕ) ≤ 2-1 := by norm_num
  have hc := column_torus_le_floor hw0 hw (sel S)
  have hb' := base_power_cleared_range f (bY R.1) db ((2-1)*⌊H/w0⌋₊)
    (1*(sel S).val 0) (hb R.1) (Nat.mul_le_mul hj hc.1)
  have ha' := base_power_cleared_range f (aZ R.1) da ((2-1)*⌊H/w0⌋₊)
    (1*(sel S).val (0:Fin (m+1)).succ) (ha R.1) (Nat.mul_le_mul hj hc.2)
  have hh := f.range.mul_mem (f.range.mul_mem hb' ha') he
  simp only [baseDenominator, scale, gridSelectedMinor, gridMatrix, entry,
    Matrix.submatrix_apply, id_eq, Rat.cast_prod, Rat.cast_pow, Rat.cast_mul,
    Rat.cast_natCast, Nat.cast_mul, Nat.cast_pow, map_natCast,
    one_pow, one_mul, div_eq_mul_inv] at hh ⊢
  convert hh using 1
  ring

end Range

section NumberField
variable {E : Type*} [Field E] [NumberField E]

theorem gridSelectedMinor_entries_integral {m K : ℕ} {w0 v theta H : ℝ}
    {w : Fin m → ℝ} (bY aZ : Fin K → E) (db da : ℕ)
    (q T : Fin m → ℕ) (r : Fin m → E)
    (hq : ∀ i, 0 < q i) (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (hb : ∀ c, IsIntegral ℤ ((db : E) * bY c))
    (ha : ∀ c, IsIntegral ℤ ((da : E) * aZ c))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (sel : Row K v theta w H → Column w0 w H) (R S : Row K v theta w H) :
    IsIntegral ℤ ((baseDenominator db da 2 w0 H : E) *
      (scale q T (fun i => R.2.val i.succ.succ) : E)⁻¹ *
      ((scale q T (fun i => (sel S).val i.succ.succ) : E) *
        gridSelectedMinor bY aZ w0 v theta w H r T sel R S)) := by
  have hz := gridSelectedMinor_entries_range
    (algebraMap (𝓞 E) E) bY aZ db da q T r hq hw0 hw
    (fun c => ⟨⟨(db : E) * bY c, hb c⟩, rfl⟩)
    (fun c => ⟨⟨(da : E) * aZ c, ha c⟩, rfl⟩)
    (fun i => ⟨⟨(q i : E) * r i, hr i⟩, rfl⟩)
    sel R S
  obtain ⟨z, hz⟩ := hz
  rw [← hz]
  exact z.isIntegral_coe

theorem gridSelectedMinor_clearing_bound {m K : ℕ} {w0 v theta H : ℝ}
    {w : Fin m → ℝ} (bY aZ : Fin K → E) (db da : ℕ)
    (q T : Fin m → ℕ) (r : Fin m → E)
    (hdb : 0 < db) (hda : 0 < da)
    (hq : ∀ i, 0 < q i) (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (hb : ∀ c, IsIntegral ℤ ((db : E) * bY c))
    (ha : ∀ c, IsIntegral ℤ ((da : E) * aZ c))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (sel : Row K v theta w H → Column w0 w H)
    (hdet : (gridSelectedMinor bY aZ w0 v theta w H r T sel).det ≠ 0) :
    -(Module.finrank ℚ E : ℝ) *
      ((Fintype.card (Row K v theta w H) : ℝ) *
        Real.log (baseDenominator db da 2 w0 H : ℝ) -
        (∑ R : Row K v theta w H, ∑ i, (R.2.val i.succ.succ : ℝ) *
          Real.log ((q i : ℝ) * Nat.lcmUpto (T i - 1))) +
        (∑ R : Row K v theta w H, ∑ i, ((sel R).val i.succ.succ : ℝ) *
          Real.log ((q i : ℝ) * Nat.lcmUpto (T i - 1)))) ≤
      ∑ σ : E →+* ℂ,
        Real.log ‖σ (gridSelectedMinor bY aZ w0 v theta w H r T sel).det‖ := by
  classical
  have hD : 0 < (baseDenominator db da 2 w0 H : ℚ) := by
    unfold baseDenominator
    exact_mod_cast mul_pos (pow_pos hdb _) (pow_pos hda _)
  have hh := NumberFieldNormProduct.cleared_det_sum_log_bound_with_denominator
    (gridSelectedMinor bY aZ w0 v theta w H r T sel)
    (baseDenominator db da 2 w0 H : ℚ)
    (fun R => (scale q T (fun i => R.2.val i.succ.succ))⁻¹)
    (fun S => scale q T (fun i => (sel S).val i.succ.succ))
    hD (fun R => inv_pos.mpr (scale_pos q T hq _))
    (fun S => scale_pos q T hq _) hdet (by
      intro R S
      simpa only [Rat.cast_natCast, Rat.cast_inv] using
        gridSelectedMinor_entries_integral bY aZ db da q T r hq hw0 hw hb ha hr sel R S)
  simpa only [Rat.cast_natCast, Rat.cast_inv, Real.log_inv,
    log_scale _ _ hq, Finset.sum_neg_distrib, sub_eq_add_neg] using hh

/-- **The arithmetic lower bound (Lemma 5.1).** -/
theorem gridSelectedMinor_arithmetic_lower_bound {m K : ℕ} {w0 v theta F H : ℝ}
    (bY aZ : Fin K → E) (db da : ℕ) (q : Fin m → ℕ) (r : Fin m → E)
    (hdb : 0 < db) (hda : 0 < da)
    (hb : ∀ c, IsIntegral ℤ ((db : E) * bY c))
    (ha : ∀ c, IsIntegral ℤ ((da : E) * aZ c))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (hK : 0 < K) (hq : ∀ i, 2 ≤ q i)
    (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta)
    (hF : 0 ≤ F) (hH : 0 < H)
    (sel : Row K v theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (gridSelectedMinor bY aZ w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det ≠ 0) :
    -(Module.finrank ℚ E : ℝ) *
      (1 - TwoLogCounting.meanRowWeight K v theta (logWeights q) H) -
    (Module.finrank ℚ E : ℝ) *
      (Arithmetic.lcmConstant * F / v +
        (((2:ℕ) : ℝ) - 1) * (Real.log (da : ℝ) + Real.log (db : ℝ)) / w0) ≤
      (∑ σ : E →+* ℂ, Real.log ‖σ (gridSelectedMinor bY aZ w0 v theta
        (logWeights q) H r (truncationOrders q F v) sel).det‖) /
      ((Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H) := by
  have hw (i : Fin m) : 0 < logWeights q i := ceil_log_weight_pos (hq i)
  have hqpos (i : Fin m) : 0 < q i := lt_of_lt_of_le (by decide) (hq i)
  have hclear := gridSelectedMinor_clearing_bound
    bY aZ db da q (truncationOrders q F v) r hdb hda hqpos hw0 hw hb ha hr sel hdet
  have hcost := grid_combined_log_cost_le bY aZ q r hq hw0 hF hv sel hdet
  have hbase := TwoLogNumberFieldArithmeticBounds.log_baseDenominator_le db da 2
    hdb hda (by norm_num) hw0 hH.le
  have hbase' := mul_le_mul_of_nonneg_left hbase
    (Nat.cast_nonneg (α := ℝ) (Fintype.card (Row K v theta (logWeights q) H)))
  have hM : 0 < (Fintype.card (Row K v theta (logWeights q) H) : ℝ) := by
    exact_mod_cast TwoLogCounting.row_card_pos hK hv htheta hw hH
  have hmean := TwoLogCounting.rowWeight_sum_eq hK hv htheta hw hH
  simp only [TwoLogCounting.rowWeight, TwoLogCounting.rowCount] at hmean
  rw [add_comm (Real.log (db : ℝ)) (Real.log (da : ℝ))] at hbase'
  have hd : (0 : ℝ) ≤ Module.finrank ℚ E := Nat.cast_nonneg _
  have hcostd := mul_le_mul_of_nonneg_left hcost hd
  have hbased := mul_le_mul_of_nonneg_left hbase' hd
  have hmeand := congrArg (fun x : ℝ => (Module.finrank ℚ E : ℝ) * x) hmean
  apply (le_div_iff₀ (mul_pos hM hH)).mpr
  nlinarith only [hclear, hcostd, hbased, hmeand]

/-- **A uniform upper bound at all embeddings pays the arithmetic cost once.** -/
theorem gridSelectedMinor_uniform_upper_bound_obstruction
    {m K : ℕ} {w0 v theta F H U : ℝ}
    (bY aZ : Fin K → E) (db da : ℕ) (q : Fin m → ℕ) (r : Fin m → E)
    (hdb : 0 < db) (hda : 0 < da)
    (hb : ∀ c, IsIntegral ℤ ((db : E) * bY c))
    (ha : ∀ c, IsIntegral ℤ ((da : E) * aZ c))
    (hr : ∀ i, IsIntegral ℤ ((q i : E) * r i))
    (hK : 0 < K) (hq : ∀ i, 2 ≤ q i)
    (hw0 : 0 < w0) (hv : 0 < v) (htheta : 0 < theta)
    (hF : 0 ≤ F) (hH : 0 < H)
    (sel : Row K v theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (gridSelectedMinor bY aZ w0 v theta (logWeights q) H
      r (truncationOrders q F v) sel).det ≠ 0)
    (hupper : ∀ σ : E →+* ℂ,
      Real.log ‖(gridSelectedMinor (fun c => σ (bY c)) (fun c => σ (aZ c)) w0 v theta
        (logWeights q) H (fun i => σ (r i)) (truncationOrders q F v) sel).det‖ ≤
      (Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H * U) :
    -(1 - TwoLogCounting.meanRowWeight K v theta (logWeights q) H) -
      (Arithmetic.lcmConstant * F / v +
        (((2:ℕ) : ℝ) - 1) * (Real.log (da : ℝ) + Real.log (db : ℝ)) / w0) ≤ U := by
  classical
  have hM : 0 < (Fintype.card (Row K v theta (logWeights q) H) : ℝ) := by
    exact_mod_cast TwoLogCounting.row_card_pos hK hv htheta
      (fun i => ceil_log_weight_pos (hq i)) hH
  have hd : (0 : ℝ) < Module.finrank ℚ E := by
    exact_mod_cast (Module.finrank_pos : 0 < Module.finrank ℚ E)
  have hlower := gridSelectedMinor_arithmetic_lower_bound
    bY aZ db da q r hdb hda hb ha hr hK hq hw0 hv htheta hF hH sel hdet
  have heach (σ : E →+* ℂ) :
      Real.log ‖σ (gridSelectedMinor bY aZ w0 v theta (logWeights q) H
        r (truncationOrders q F v) sel).det‖ ≤
      (Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H * U := by
    rw [map_gridSelectedMinor_det]
    exact hupper σ
  have hsum := Finset.sum_le_sum (fun σ (_ : σ ∈ Finset.univ) => heach σ)
  simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul,
    NumberField.Embeddings.card] at hsum
  have havg :
      (∑ σ : E →+* ℂ, Real.log ‖σ (gridSelectedMinor bY aZ w0 v theta
        (logWeights q) H r (truncationOrders q F v) sel).det‖) /
      ((Fintype.card (Row K v theta (logWeights q) H) : ℝ) * H) ≤
      (Module.finrank ℚ E : ℝ) * U := by
    apply (div_le_iff₀ (mul_pos hM hH)).mpr
    convert hsum using 1
    ring
  have hcomp := hlower.trans havg
  apply (mul_le_mul_iff_right₀ hd).mp
  nlinarith only [hcomp]

end NumberField

namespace TwoGridData
variable {nu : ℝ} (D : TwoGridData nu TwoLogCollision.collisionConstant)

/-- The arithmetic error: `Λ F0 / v + (log da + log db) / w0`. -/
def arithmeticError (da db : ℕ) : ℝ :=
  Arithmetic.lcmConstant * D.F0 / (D.v : ℝ) +
    (((2:ℕ) : ℝ) - 1) * (Real.log (da : ℝ) + Real.log (db : ℝ)) / (D.w0 : ℝ)

variable {E : Type*} [Field E] [NumberField E]

/-- **End of the proof of Theorem B.** Centers `bY, aZ` in `E` with cleared denominators,
analytic data `Z σ` (logarithms, translations) at every embedding, the strict margins:
cofinally many non-zero field minors are impossible. -/
theorem cofinal_grid_field_minors_inconsistent
    (hnu : 1 < nu) (bY aZ : Fin D.K → E)
    (hcenters : ∀ σ : E →+* ℂ, ∃ Z : D.Centers,
      Z.bY = (fun c => σ (bY c)) ∧ Z.aZ = (fun c => σ (aZ c)))
    (da db : ℕ) (hda : 0 < da) (hdb : 0 < db)
    (hai : ∀ c, IsIntegral ℤ ((da : E) * aZ c))
    (hbi : ∀ c, IsIntegral ℤ ((db : E) * bY c))
    (hgap : D.arithmeticError da db + D.analyticError <
      nu * ((D.base.A : ℝ) * (1 - D.base.eta) - D.base.theta) - (1 - D.base.theta))
    (hcollision : 1 + D.arithmeticError da db + D.analyticError < D.collisionLimit)
    (hcofinal : ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
      ∃ sel : D.Row H → D.Column H,
        (gridSelectedMinor bY aZ D.w0 D.v D.geometry.theta
          (MatrixArithmetic.logWeights D.q) H (fun i => (D.r i : E))
          (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det ≠ 0) : False := by
  apply cofinal_determinant_bounds_inconsistent nu D.base.theta
    ((D.base.A : ℝ) * (1 - D.base.eta)) (D.arithmeticError da db)
    D.analyticError D.collisionLimit D.actualMean D.analyticRemainder D.collisionRate
    hnu hgap hcollision D.tendsto_analyticRemainder D.tendsto_collisionRate D.actualMean_bounds
  intro L
  obtain ⟨H, hLH, hH, sel, hdet⟩ := hcofinal L
  refine ⟨H, hLH, hH, D.analyticError + D.analyticRemainder H + D.analyticMax H, ?_, le_rfl⟩
  have hHr : (0 : ℝ) < H := by exact_mod_cast hH
  have hupper : ∀ σ : E →+* ℂ,
      Real.log ‖(gridSelectedMinor (fun c => σ (bY c)) (fun c => σ (aZ c)) D.w0 D.v
        D.geometry.theta (MatrixArithmetic.logWeights D.q) H (fun i => σ ((D.r i : E)))
        (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det‖ ≤
      (Fintype.card (D.Row H) : ℝ) * H *
        (D.analyticError + D.analyticRemainder H + D.analyticMax H) := by
    intro σ
    obtain ⟨Z, hZb, hZa⟩ := hcenters σ
    have hne : (gridSelectedMinor (fun c => σ (bY c)) (fun c => σ (aZ c)) D.w0 D.v
        D.geometry.theta (MatrixArithmetic.logWeights D.q) H (fun i => σ ((D.r i : E)))
        (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel).det ≠ 0 := by
      rw [← map_gridSelectedMinor_det]
      exact (map_ne_zero σ).mpr hdet
    have hb := D.actualMinor_norm_upper_bound Z (by linarith) H hH sel
    have heq : (D.actualMinor Z H sel) =
        gridSelectedMinor (fun c => σ (bY c)) (fun c => σ (aZ c)) D.w0 D.v
          D.geometry.theta (MatrixArithmetic.logWeights D.q) H (fun i => σ ((D.r i : E)))
          (MatrixArithmetic.truncationOrders D.q D.F0 D.v) sel := by
      unfold actualMinor
      rw [hZb, hZa]
      simp only [map_ratCast]
    rw [heq] at hb
    have hl := Real.log_le_log (norm_pos_iff.mpr hne) hb
    rw [Real.log_exp] at hl
    exact hl
  have h := gridSelectedMinor_uniform_upper_bound_obstruction bY aZ db da D.q
    (fun i => (D.r i : E)) hdb hda hbi hai
    (fun i => TwoLogNumberFieldMinors.rational_den_mul_integral (D.r i))
    D.geometry.K_pos D.r_den_two_le
    (by exact_mod_cast D.geometry.w0_pos) (by exact_mod_cast D.geometry.v_pos)
    (by exact_mod_cast D.geometry.theta_pos) D.F0_pos.le hHr sel hdet hupper
  unfold arithmeticError
  unfold actualMean
  exact h

end TwoGridData
end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridBase.lean <==
import QuadraticPi.TwoGridDimension
import QuadraticPi.TwoLogInterpolation

/-! # The interpolation data for two-torus center supplies

From the parameters of Lemma 7.1 and the dimension of `TwoGridDimension` we build the data
`TwoLogInterpolation.BaseData` of the two-torus interpolation theorem: `m = 2n`,
`K = Q^z`, `w0 = B^(-n)`, `v = 2 S θ^n / B^n` (rational), and
`σ = (1 - θ) / (100 (m + 3))`. The margins `(1 + 3σ)^k ≤ 4/3` for `k ≤ m + 2` come from
`one_add_pow_le_four_thirds`. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid

/-- `(1 + x)^k ≤ 4/3` when `0 ≤ x ≤ 1` and `k x ≤ 1/4`. -/
theorem one_add_pow_le_four_thirds (x : ℝ) (k : ℕ) (hx0 : 0 ≤ x) (hx1 : x ≤ 1)
    (hkx : (k : ℝ) * x ≤ 1 / 4) : (1 + x) ^ k ≤ 4 / 3 := by
  have h1 : (1 + x) ^ k * (1 - x) ^ k ≤ 1 := by
    rw [← mul_pow]
    have e : (1 + x) * (1 - x) = 1 - x ^ 2 := by ring
    rw [e]
    exact pow_le_one₀ (by nlinarith) (by nlinarith)
  have h2 : 1 + (k : ℝ) * -x ≤ (1 + -x) ^ k := one_add_mul_le_pow (by linarith) k
  have e2 : (1 : ℝ) + -x = 1 - x := by ring
  rw [e2] at h2
  have h3 : (3 : ℝ) / 4 ≤ (1 - x) ^ k := by linarith
  have hp : 0 ≤ (1 + x) ^ k := pow_nonneg (by linarith) k
  have h4 := mul_le_mul_of_nonneg_left h3 hp
  linarith

set_option maxHeartbeats 1000000 in
/-- **The interpolation data.** For the parameters of Lemma 7.1 there is `n` and a
`BaseData` with `m = 2n`, `K = gridK`, `θ`, `w0 = gridW`, `v = gridV`, for which the error
and collision requirements of the proof of Theorem B hold. -/
theorem exists_twogrid_baseData (z t : ℕ) (θ A B c : ℚ)
    (hθ : 0 < (θ : ℝ)) (hA : 0 < (A : ℝ)) (hB : 0 < (B : ℝ)) (hc : 1 < (c : ℝ))
    (hAc : (A : ℝ) * (c : ℝ) ^ t < B) (hcB : (c : ℝ) ^ 2 * B < 1)
    (hBc : (B : ℝ) < (c : ℝ) ^ z * θ) (hcθ : (c : ℝ) ^ z * θ < 1)
    (a g ε target cN : ℝ) (ha : 0 ≤ a) (hg : 0 ≤ g) (hε : 0 < ε) (hcN : 0 < cN) :
    ∃ n : ℕ, ∃ BD : TwoLogInterpolation.BaseData,
      BD.m = 2 * n ∧ BD.K = gridK z (c : ℝ) n ∧ BD.theta = θ ∧
      (BD.w0 : ℝ) = gridW (B : ℝ) n ∧ (BD.v : ℝ) = gridV z (c : ℝ) θ B n ∧
      1 ≤ n ∧ 2 ≤ (c : ℝ) ^ (2 * n) ∧
      a / gridV z (c : ℝ) θ B n + g * (gridQ (c : ℝ) n : ℝ) * (B : ℝ) ^ n < ε ∧
      target < (gridK z (c : ℝ) n : ℝ) * (θ : ℝ) ^ (2 * n) /
        (((2 * n : ℕ) : ℝ) + 1) / (((2 * n : ℕ) : ℝ) + 2) / (gridV z (c : ℝ) θ B n) ^ 2 /
          (A : ℝ) ^ (2 * n) / (cN * (gridQ (c : ℝ) n : ℝ) ^ t) := by
  have hc0 : 0 < (c : ℝ) := by linarith
  have hcz : 1 ≤ (c : ℝ) ^ z := one_le_pow₀ hc.le
  have hθ1 : (θ : ℝ) < 1 := by
    have : (θ : ℝ) ≤ (c : ℝ) ^ z * θ := le_mul_of_one_le_left hθ.le hcz
    linarith
  have h1θ : 0 < 1 - (θ : ℝ) := by linarith
  have hM : 0 < 400 / (1 - (θ : ℝ)) := div_pos (by norm_num) h1θ
  obtain ⟨n, hn1, h2n, herr, hcoll, hmarg, hfib, htot⟩ :=
    exists_twogrid_dimension z t (θ : ℝ) (A : ℝ) (B : ℝ) (c : ℝ) a g ε target cN
      (400 / (1 - (θ : ℝ))) hθ hA hB hc hAc hcB hBc hcθ ha hg hε hcN hM
  -- rational data
  have hBq : (0 : ℚ) < B := by exact_mod_cast hB
  have hθq : (0 : ℚ) < θ := by exact_mod_cast hθ
  have hθ1q : θ < 1 := by exact_mod_cast hθ1
  obtain ⟨w0Q, hw0Q⟩ : ∃ q : ℚ, q = (B ^ n)⁻¹ := ⟨_, rfl⟩
  obtain ⟨vQ, hvQ⟩ : ∃ q : ℚ, q = 2 * (gridS z (c : ℝ) n : ℚ) * θ ^ n / B ^ n := ⟨_, rfl⟩
  obtain ⟨σQ, hσQ⟩ : ∃ q : ℚ, q = (1 - θ) / (100 * (((2 * n : ℕ) : ℚ) + 3)) := ⟨_, rfl⟩
  have hSq : (1 : ℚ) ≤ (gridS z (c : ℝ) n : ℚ) := by
    have := gridS_pos z (c : ℝ) n
    exact_mod_cast this
  have hw0pos : 0 < w0Q := by rw [hw0Q]; exact inv_pos.mpr (pow_pos hBq n)
  have hvpos : 0 < vQ := by
    rw [hvQ]
    exact div_pos (mul_pos (mul_pos two_pos (by linarith)) (pow_pos hθq n)) (pow_pos hBq n)
  have hm3 : (0 : ℚ) < 100 * (((2 * n : ℕ) : ℚ) + 3) := by
    have : (0 : ℚ) ≤ ((2 * n : ℕ) : ℚ) := Nat.cast_nonneg _
    linarith
  have hσpos : 0 < σQ := by rw [hσQ]; exact div_pos (by linarith) hm3
  -- casts
  have hw : ((w0Q : ℚ) : ℝ) = gridW (B : ℝ) n := by
    rw [hw0Q]; unfold gridW
    norm_cast
  have hv : ((vQ : ℚ) : ℝ) = gridV z (c : ℝ) θ B n := by
    rw [hvQ]; unfold gridV
    norm_cast
  have hσ : ((σQ : ℚ) : ℝ) = (1 - (θ : ℝ)) / (100 * (((2 * n : ℕ) : ℝ) + 3)) := by
    rw [hσQ]
    norm_cast
  have hm0 : (0 : ℝ) ≤ ((2 * n : ℕ) : ℝ) := Nat.cast_nonneg _
  have hm3r : (0 : ℝ) < 100 * (((2 * n : ℕ) : ℝ) + 3) := by linarith
  have hσr0 : 0 ≤ ((σQ : ℚ) : ℝ) := by exact_mod_cast hσpos.le
  -- σ · 100 (m + 3) = 1 - θ
  have hσeq : ((σQ : ℚ) : ℝ) * (100 * (((2 * n : ℕ) : ℝ) + 3)) = 1 - (θ : ℝ) := by
    rw [hσ]; exact div_mul_cancel₀ _ hm3r.ne'
  have h300 : (300 : ℝ) ≤ 100 * (((2 * n : ℕ) : ℝ) + 3) := by linarith
  have hσsmall : 300 * ((σQ : ℚ) : ℝ) ≤ 1 - (θ : ℝ) := by
    have := mul_le_mul_of_nonneg_left h300 hσr0
    linarith
  have hx1 : 3 * ((σQ : ℚ) : ℝ) ≤ 1 := by linarith
  have hpow : ∀ k : ℕ, k ≤ 2 * n + 2 → (1 + 3 * ((σQ : ℚ) : ℝ)) ^ k ≤ 4 / 3 := by
    intro k hk
    apply one_add_pow_le_four_thirds _ k (by linarith) hx1
    have hk' : (k : ℝ) ≤ ((2 * n : ℕ) : ℝ) + 3 := by
      have h1 : (k : ℝ) ≤ ((2 * n + 2 : ℕ) : ℝ) := by exact_mod_cast hk
      have h2 : ((2 * n + 2 : ℕ) : ℝ) = ((2 * n : ℕ) : ℝ) + 2 := by push_cast; ring
      linarith
    have h3 := mul_le_mul_of_nonneg_right hk' (by linarith : (0 : ℝ) ≤ 3 * ((σQ : ℚ) : ℝ))
    linarith
  -- (1 + 3σ) θ < 1
  have hσθ : (1 + 3 * ((σQ : ℚ) : ℝ)) * (θ : ℝ) < 1 := by
    have h := mul_le_mul_of_nonneg_left hθ1.le (by linarith : (0 : ℝ) ≤ 3 * ((σQ : ℚ) : ℝ))
    linarith
  have hwv : ((w0Q : ℚ) : ℝ) / ((vQ : ℚ) : ℝ) = gridW (B : ℝ) n / gridV z (c : ℝ) θ B n := by
    rw [hw, hv]
  have hwv0 : 0 ≤ gridW (B : ℝ) n / gridV z (c : ℝ) θ B n := by
    rw [← hwv]; exact div_nonneg (by exact_mod_cast hw0pos.le) (by exact_mod_cast hvpos.le)
  have hK1 : 1 ≤ gridK z (c : ℝ) n := by
    obtain ⟨-, -, hQ1⟩ := gridQ_bounds (c : ℝ) n hc0.le h2n
    have hQ : 0 < gridQ (c : ℝ) n := by exact_mod_cast (show (0 : ℝ) < gridQ (c : ℝ) n by linarith)
    unfold gridK
    exact Nat.one_le_pow z _ hQ
  -- the fields, over ℝ
  have htotR : (1 + 3 * ((σQ : ℚ) : ℝ)) ^ (2 * n + 2) * ((gridK z (c : ℝ) n : ℕ) : ℝ) *
      (((w0Q : ℚ) : ℝ) / ((vQ : ℚ) : ℝ)) ^ 2 * ((θ : ℚ) : ℝ) ^ (2 * n) < 1 := by
    rw [hwv]
    have hp := hpow (2 * n + 2) le_rfl
    have hp0 : 0 ≤ (1 + 3 * ((σQ : ℚ) : ℝ)) ^ (2 * n + 2) := pow_nonneg (by linarith) _
    have hT0 : 0 ≤ ((gridK z (c : ℝ) n : ℕ) : ℝ) *
        (gridW (B : ℝ) n / gridV z (c : ℝ) θ B n) ^ 2 * ((θ : ℚ) : ℝ) ^ (2 * n) :=
      mul_nonneg (mul_nonneg (Nat.cast_nonneg _) (sq_nonneg _)) (pow_nonneg hθ.le _)
    have e : (1 + 3 * ((σQ : ℚ) : ℝ)) ^ (2 * n + 2) * ((gridK z (c : ℝ) n : ℕ) : ℝ) *
        (gridW (B : ℝ) n / gridV z (c : ℝ) θ B n) ^ 2 * ((θ : ℚ) : ℝ) ^ (2 * n) =
        (1 + 3 * ((σQ : ℚ) : ℝ)) ^ (2 * n + 2) * (((gridK z (c : ℝ) n : ℕ) : ℝ) *
        (gridW (B : ℝ) n / gridV z (c : ℝ) θ B n) ^ 2 * ((θ : ℚ) : ℝ) ^ (2 * n)) := by ring
    rw [e]
    have := mul_le_mul hp htot hT0 (by norm_num)
    linarith
  have hfibR : (1 + 3 * ((σQ : ℚ) : ℝ)) ^ (2 * n + 1) *
      (((w0Q : ℚ) : ℝ) / ((vQ : ℚ) : ℝ)) * ((θ : ℚ) : ℝ) ^ (2 * n - 1) < 1 := by
    rw [hwv]
    have hp := hpow (2 * n + 1) (by omega)
    have hT0 : 0 ≤ gridW (B : ℝ) n / gridV z (c : ℝ) θ B n * ((θ : ℚ) : ℝ) ^ (2 * n - 1) :=
      mul_nonneg hwv0 (pow_nonneg hθ.le _)
    have e : (1 + 3 * ((σQ : ℚ) : ℝ)) ^ (2 * n + 1) *
        (gridW (B : ℝ) n / gridV z (c : ℝ) θ B n) * ((θ : ℚ) : ℝ) ^ (2 * n - 1) =
        (1 + 3 * ((σQ : ℚ) : ℝ)) ^ (2 * n + 1) *
        (gridW (B : ℝ) n / gridV z (c : ℝ) θ B n * ((θ : ℚ) : ℝ) ^ (2 * n - 1)) := by ring
    rw [e]
    have := mul_le_mul hp hfib hT0 (by norm_num)
    linarith
  have hlowR : (1 + 3 * ((σQ : ℚ) : ℝ)) ^ (2 * n - 1) * ((θ : ℚ) : ℝ) ^ (2 * n - 1) < 1 := by
    rw [← mul_pow]
    exact pow_lt_one₀ (mul_nonneg (by linarith) hθ.le) hσθ (by omega)
  have hthR : (1 + ((σQ : ℚ) : ℝ)) * ((θ : ℚ) : ℝ) < 1 := by
    have : (1 + ((σQ : ℚ) : ℝ)) * ((θ : ℚ) : ℝ) ≤ (1 + 3 * ((σQ : ℚ) : ℝ)) * ((θ : ℚ) : ℝ) :=
      mul_le_mul_of_nonneg_right (by linarith) hθ.le
    linarith
  have htorR : 4 * ((((2 * n : ℕ) : ℚ) : ℝ) + 3) / ((σQ : ℚ) : ℝ) <
      ((w0Q : ℚ) : ℝ) / ((vQ : ℚ) : ℝ) := by
    rw [hwv, hσ]
    have e : 4 * ((((2 * n : ℕ) : ℚ) : ℝ) + 3) /
        ((1 - (θ : ℝ)) / (100 * (((2 * n : ℕ) : ℝ) + 3))) =
        400 / (1 - (θ : ℝ)) * (((2 * n : ℕ) : ℝ) + 3) ^ 2 := by
      push_cast
      field_simp
      ring
    rw [e]
    exact hmarg
  refine ⟨n, {
      m := 2 * n
      K := gridK z (c : ℝ) n
      m_two := by omega
      K_pos := hK1
      w0 := w0Q
      v := vQ
      theta := θ
      sigma := σQ
      w0_pos := hw0pos
      v_pos := hvpos
      theta_pos := hθq
      theta_lt_one := hθ1q
      sigma_pos := hσpos
      total_volume := by exact_mod_cast htotR
      fibre_volume := by exact_mod_cast hfibR
      lower_volume := by exact_mod_cast hlowR
      theta_margin := by exact_mod_cast hthR
      torus_margin := by exact_mod_cast htorR }, rfl, rfl, rfl, hw, hv, hn1, h2n, herr, hcoll⟩

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridCubic.lean <==
import QuadraticPi.TwoGridCubicField

/-! # Corollary 1.5(4): `α = 2 cos(2π/7)`

* `log_cubicAlpha_div_log_two_bounds`: `2 ≤ μ(log α / log 2) ≤ 5` (pairs `(2, θ_k)`,
  `k = 1, 2, 3`, rank 3);
* `log_cubicAlpha_div_log_abs_bounds`: `2 ≤ μ(log α / log |α'|) ≤ 4`, `α' = α² - 2`
  (pairs `(-θ₂, θ₁)`, `(-θ₃, θ₂)`, rank 2).

Independence: from an equation in `CubicField`, the embeddings `θ ↦ α₁` and `θ ↦ α₂` give
two linear relations between `ℓ_k = log |α_k|` (`ℓ₁ + ℓ₂ + ℓ₃ = 0`), and
`log_indep_of_det` applies. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid

/-- Logarithms of an equation `x^m y^n z^k = 1` at an embedding with real values. -/
theorem emb_log3 (τ : CubicField →+* ℂ) (x y z : CubicField) (r s w : ℝ) (hr : r ≠ 0)
    (hs : s ≠ 0) (hw : w ≠ 0) (hx : τ x = r) (hy : τ y = s) (hz : τ z = w) (m n k : ℤ)
    (h : x ^ m * y ^ n * z ^ k = 1) :
    m * Real.log |r| + n * Real.log |s| + k * Real.log |w| = 0 := by
  have h1 := congrArg τ h
  rw [map_mul, map_mul, map_zpow₀, map_zpow₀, map_zpow₀, hx, hy, hz, map_one] at h1
  have hR : r ^ m * s ^ n * w ^ k = 1 := by exact_mod_cast h1
  have habs : Real.log |r ^ m * s ^ n * w ^ k| = Real.log |(1 : ℝ)| := by rw [hR]
  rw [abs_mul, abs_mul, abs_zpow, abs_zpow, abs_zpow,
    Real.log_mul (mul_ne_zero (zpow_ne_zero _ (abs_ne_zero.mpr hr))
      (zpow_ne_zero _ (abs_ne_zero.mpr hs))) (zpow_ne_zero _ (abs_ne_zero.mpr hw)),
    Real.log_mul (zpow_ne_zero _ (abs_ne_zero.mpr hr)) (zpow_ne_zero _ (abs_ne_zero.mpr hs)),
    Real.log_zpow, Real.log_zpow, Real.log_zpow, abs_one, Real.log_one] at habs
  exact habs

theorem cubicAlpha_pos : 0 < cubicAlpha := by linarith [cubicAlpha_gt_one]

theorem cubicAlpha2_gt_neg_one : -1 < cubicAlpha2 := by
  unfold cubicAlpha2
  nlinarith [cubicAlpha_gt_one]

theorem cubicAlpha_ne : cubicAlpha ≠ 0 := cubicAlpha_pos.ne'

theorem cubicAlpha2_ne : cubicAlpha2 ≠ 0 := cubicAlpha2_neg.ne

theorem cubicAlpha3_ne : cubicAlpha3 ≠ 0 := cubicAlpha3_neg.ne

theorem cubic_log_sum :
    Real.log |cubicAlpha| + Real.log |cubicAlpha2| + Real.log |cubicAlpha3| = 0 := by
  rw [← Real.log_mul (abs_ne_zero.mpr cubicAlpha_ne) (abs_ne_zero.mpr cubicAlpha2_ne),
    ← Real.log_mul (mul_ne_zero (abs_ne_zero.mpr cubicAlpha_ne)
      (abs_ne_zero.mpr cubicAlpha2_ne)) (abs_ne_zero.mpr cubicAlpha3_ne),
    ← abs_mul, ← abs_mul, cubicAlpha_prod, abs_one, Real.log_one]

theorem cubic_log1_pos : 0 < Real.log |cubicAlpha| := by
  rw [abs_of_pos cubicAlpha_pos]
  exact Real.log_pos cubicAlpha_gt_one

theorem cubic_log2_neg : Real.log |cubicAlpha2| < 0 := by
  rw [abs_of_neg cubicAlpha2_neg]
  exact Real.log_neg (by linarith [cubicAlpha2_neg]) (by linarith [cubicAlpha2_gt_neg_one])

theorem cθ_ne (x : CubicField) (r : ℝ) (hr : r ≠ 0) (hx : cubicι x = r) : x ≠ 0 := by
  intro h
  rw [h, map_zero] at hx
  exact hr (by exact_mod_cast hx.symm)

/-- **Units.** `θ₁^m θ₂^n θ₃^k = 1` forces two log relations. -/
theorem cubic_unit_logs (m n k : ℤ) (h : cθ1 ^ m * cθ2 ^ n * cθ3 ^ k = 1) :
    m * Real.log |cubicAlpha| + n * Real.log |cubicAlpha2| + k * Real.log |cubicAlpha3| = 0 ∧
    m * Real.log |cubicAlpha2| + n * Real.log |cubicAlpha3| + k * Real.log |cubicAlpha| = 0 :=
  ⟨emb_log3 cubicι _ _ _ _ _ _ cubicAlpha_ne cubicAlpha2_ne cubicAlpha3_ne cubicι_values.1
      cubicι_values.2.1 cubicι_values.2.2 m n k h,
    emb_log3 cubicσ _ _ _ _ _ _ cubicAlpha2_ne cubicAlpha3_ne cubicAlpha_ne cubicσ_values.1
      cubicσ_values.2.1 cubicσ_values.2.2 m n k h⟩

/-- `θ₁^m θ₂^n = 1` only for `m = n = 0`. -/
theorem cubic_units_indep (m n : ℤ) (h : cθ1 ^ m * cθ2 ^ n = 1) : m = 0 ∧ n = 0 := by
  have h' : cθ1 ^ m * cθ2 ^ n * cθ3 ^ (0 : ℤ) = 1 := by rw [zpow_zero, mul_one]; exact h
  obtain ⟨e1, e2⟩ := cubic_unit_logs m n 0 h'
  have hs := cubic_log_sum
  apply log_indep_of_det (l2 := Real.log |cubicAlpha2|) cubic_log1_pos.ne'
  · push_cast at e1
    linear_combination e1
  · push_cast at e2
    linear_combination e2 - (n : ℝ) * hs

/-- **Example.** `2 ≤ μ(log α / log 2) ≤ 5`, `α = 2 cos(2π/7)`. -/
theorem log_cubicAlpha_div_log_two_bounds :
    2 ≤ irrationalityExponent (Real.log cubicAlpha / Real.log 2) ∧
      irrationalityExponent (Real.log cubicAlpha / Real.log 2) ≤ 5 := by
  have hl2 : Real.log 2 ≠ 0 := (Real.log_pos (by norm_num)).ne'
  have hι2 : cubicι 2 = ((2 : ℝ) : ℂ) := by rw [map_ofNat]; norm_num
  have hσ2 : cubicσ 2 = ((2 : ℝ) : ℂ) := by rw [map_ofNat]; norm_num
  -- multiplicative independence of `α` and `2`
  have hmult : ∀ u v : ℤ, cubicAlpha ^ u * (2 : ℝ) ^ v = 1 → u = 0 ∧ v = 0 := by
    intro u v huv
    have hE : cθ1 ^ u * (2 : CubicField) ^ v * (1 : CubicField) ^ (0 : ℤ) = 1 := by
      apply cubicι.injective
      rw [zpow_zero, mul_one, map_mul, map_zpow₀, map_zpow₀, cubicι_values.1, hι2, map_one]
      exact_mod_cast huv
    have e1 := emb_log3 cubicι _ _ _ _ _ 1 cubicAlpha_ne two_ne_zero one_ne_zero
      cubicι_values.1 hι2 (by rw [map_one]; norm_num) u v 0 hE
    have e2 := emb_log3 cubicσ _ _ _ _ _ 1 cubicAlpha2_ne two_ne_zero one_ne_zero
      cubicσ_values.1 hσ2 (by rw [map_one]; norm_num) u v 0 hE
    have hl1 := cubic_log1_pos
    have hl2' := cubic_log2_neg
    have hu : (u : ℝ) = 0 := by
      have : (u : ℝ) * (Real.log |cubicAlpha| - Real.log |cubicAlpha2|) = 0 := by
        linear_combination e1 - e2
      exact (mul_eq_zero.mp this).resolve_right (ne_of_gt (by linarith))
    have hu' : u = 0 := by exact_mod_cast hu
    refine ⟨hu', ?_⟩
    rw [hu] at e1
    simp only [zero_mul, Int.cast_zero, zero_add, add_zero] at e1
    have h2 : Real.log |(2 : ℝ)| = Real.log 2 := by rw [abs_of_pos (by norm_num)]
    rw [h2] at e1
    exact_mod_cast (mul_eq_zero.mp e1).resolve_right hl2
  obtain ⟨-, hirr, hLa⟩ := logRatio_setup (by norm_num : (0 : ℝ) < 2) cubicAlpha_pos hmult
  obtain ⟨D, hD, hDint⟩ := exists_common_den ![cθ1, cθ2, cθ3, 2]
  have h2int := hDint 3
  let F : PairFamily CubicField 2 cubicAlpha 2 :=
    { beta := ![2, 2, 2]
      alpha := ![cθ1, cθ2, cθ3]
      beta_ne := by
        intro l
        match l with
        | 0 => exact two_ne_zero
        | 1 => exact two_ne_zero
        | 2 => exact two_ne_zero
      alpha_ne := by
        intro l
        match l with
        | 0 => exact cθ_ne _ _ cubicAlpha_ne cubicι_values.1
        | 1 => exact cθ_ne _ _ cubicAlpha2_ne cubicι_values.2.1
        | 2 => exact cθ_ne _ _ cubicAlpha3_ne cubicι_values.2.2
      D := D
      D_pos := hD
      beta_int := by
        intro l
        match l with
        | 0 => simpa using h2int
        | 1 => simpa using h2int
        | 2 => simpa using h2int
      alpha_int := by
        intro l
        match l with
        | 0 => simpa using hDint 0
        | 1 => simpa using hDint 1
        | 2 => simpa using hDint 2
      indep := by
        intro n h1 h2
        have h1' : (2 : CubicField) ^ n 0 * (2 : CubicField) ^ n 1 * (2 : CubicField) ^ n 2 = 1 := by
          simpa [Fin.prod_univ_succ, mul_assoc] using h1
        have h2' : cθ1 ^ n 0 * cθ2 ^ n 1 * cθ3 ^ n 2 = 1 := by
          simpa [Fin.prod_univ_succ, mul_assoc] using h2
        have e0 := emb_log3 cubicι _ _ _ _ _ _ two_ne_zero two_ne_zero two_ne_zero hι2 hι2 hι2
          (n 0) (n 1) (n 2) h1'
        have hsum : n 0 + n 1 + n 2 = 0 := by
          have h2l : Real.log |(2 : ℝ)| = Real.log 2 := by rw [abs_of_pos (by norm_num)]
          rw [h2l] at e0
          have : ((n 0 + n 1 + n 2 : ℤ) : ℝ) * Real.log 2 = 0 := by
            push_cast
            linear_combination e0
          exact_mod_cast (mul_eq_zero.mp this).resolve_right hl2
        obtain ⟨e1, e2⟩ := cubic_unit_logs (n 0) (n 1) (n 2) h2'
        have hs := cubic_log_sum
        have hn2 : (n 2 : ℝ) = -(n 0) - n 1 := by
          have : ((n 2 : ℤ) : ℝ) = ((-(n 0) - n 1 : ℤ) : ℝ) := by congr 1; omega
          push_cast at this
          exact this
        obtain ⟨hp, hq⟩ := log_indep_of_det (l2 := Real.log |cubicAlpha2|)
          (p := 2 * n 0 + n 1) (q := n 0 + 2 * n 1) cubic_log1_pos.ne'
          (by push_cast; rw [hn2] at e1; linear_combination e1 - (-(n 0 : ℝ) - n 1) * hs)
          (by push_cast; rw [hn2] at e2; linear_combination e2 - (n 1 : ℝ) * hs)
        funext i
        match i with
        | 0 => show n 0 = 0; omega
        | 1 => show n 1 = 0; omega
        | 2 => show n 2 = 0; omega
      rel := by
        intro τ
        rcases cubic_emb_cases τ with ⟨h1, h2, h3⟩ | ⟨h1, h2, h3⟩ | ⟨h1, h2, h3⟩
        · refine ⟨1, ![1, 0, 0], ?_, ?_, ?_⟩
          · intro h; have := congrFun h 0; simp at this
          · simp [Fin.prod_univ_succ]
            exact map_ofNat τ 2
          · simp [Fin.prod_univ_succ, h1]
        · refine ⟨1, ![0, 0, 1], ?_, ?_, ?_⟩
          · intro h; have := congrFun h 2; simp at this
          · simp [Fin.prod_univ_succ]
            exact map_ofNat τ 2
          · simp [Fin.prod_univ_succ, h3]
        · refine ⟨1, ![0, 1, 0], ?_, ?_, ?_⟩
          · intro h; have := congrFun h 1; simp at this
          · simp [Fin.prod_univ_succ]
            exact map_ofNat τ 2
          · simp [Fin.prod_univ_succ, h2] }
  have h := F.irrationalityExponent_bounds (by norm_num) cubicAlpha_pos _ hirr hLa
  refine ⟨h.1, ?_⟩
  have h2 := h.2
  norm_num at h2
  linarith

/-- **Example.** `2 ≤ μ(log α / log |α'|) ≤ 4`, `α = 2 cos(2π/7)`, `α' = α² - 2`. -/
theorem log_cubicAlpha_div_log_abs_bounds :
    2 ≤ irrationalityExponent (Real.log cubicAlpha / Real.log |cubicAlpha ^ 2 - 2|) ∧
      irrationalityExponent (Real.log cubicAlpha / Real.log |cubicAlpha ^ 2 - 2|) ≤ 4 := by
  have hb : |cubicAlpha ^ 2 - 2| = -cubicAlpha2 := by
    rw [show cubicAlpha ^ 2 - 2 = cubicAlpha2 from rfl, abs_of_neg cubicAlpha2_neg]
  rw [hb]
  have hbpos : 0 < -cubicAlpha2 := by linarith [cubicAlpha2_neg]
  -- multiplicative independence of `α` and `-α₂`
  have hmult : ∀ u v : ℤ, cubicAlpha ^ u * (-cubicAlpha2) ^ v = 1 → u = 0 ∧ v = 0 := by
    intro u v huv
    have hR : cubicAlpha ^ (u * 2) * cubicAlpha2 ^ (v * 2) = 1 := by
      have h2 : (cubicAlpha ^ u * (-cubicAlpha2) ^ v) ^ (2 : ℤ) = 1 := by rw [huv, one_zpow]
      rw [mul_zpow, ← zpow_mul, ← zpow_mul, (show Even (v * 2) from ⟨v, by ring⟩).neg_zpow]
        at h2
      exact h2
    have hE2 : cθ1 ^ (u * 2) * cθ2 ^ (v * 2) = 1 := by
      apply cubicι.injective
      rw [map_mul, map_zpow₀, map_zpow₀, cubicι_values.1, cubicι_values.2.1, map_one]
      exact_mod_cast hR
    have := cubic_units_indep _ _ hE2
    exact ⟨by omega, by omega⟩
  obtain ⟨-, hirr, hLa⟩ := logRatio_setup hbpos cubicAlpha_pos hmult
  obtain ⟨D, hD, hDint⟩ := exists_common_den ![cθ1, cθ2, cθ3, -cθ2, -cθ3]
  have hc : ∀ (x : CubicField) (r : ℝ), cubicι x = r → r ≠ 0 → x ≠ 0 :=
    fun x r hx hr => cθ_ne x r hr hx
  have hι1 := cubicι_values.1
  have hι2 := cubicι_values.2.1
  have hι3 := cubicι_values.2.2
  -- complex values and the product relation
  have hprodC : (cubicAlpha : ℂ) * cubicAlpha2 * cubicAlpha3 = 1 := by
    have := congrArg (fun x : ℝ => (x : ℂ)) cubicAlpha_prod
    push_cast at this
    exact this
  have hn1 : (cubicAlpha : ℂ) ≠ 0 := by exact_mod_cast cubicAlpha_ne
  have hn2 : (cubicAlpha2 : ℂ) ≠ 0 := by exact_mod_cast cubicAlpha2_ne
  have hn3 : (cubicAlpha3 : ℂ) ≠ 0 := by exact_mod_cast cubicAlpha3_ne
  have hα31 : (cubicAlpha3 : ℂ) * cubicAlpha = (cubicAlpha2 : ℂ)⁻¹ :=
    eq_inv_of_mul_eq_one_left (by linear_combination hprodC)
  have hα23 : (cubicAlpha2 : ℂ) * cubicAlpha3 = (cubicAlpha : ℂ)⁻¹ :=
    eq_inv_of_mul_eq_one_left (by linear_combination hprodC)
  let F : PairFamily CubicField (-cubicAlpha2) cubicAlpha 1 :=
    { beta := ![-cθ2, -cθ3]
      alpha := ![cθ1, cθ2]
      beta_ne := by
        intro l
        match l with
        | 0 => exact neg_ne_zero.mpr (hc _ _ hι2 cubicAlpha2_ne)
        | 1 => exact neg_ne_zero.mpr (hc _ _ hι3 cubicAlpha3_ne)
      alpha_ne := by
        intro l
        match l with
        | 0 => exact hc _ _ hι1 cubicAlpha_ne
        | 1 => exact hc _ _ hι2 cubicAlpha2_ne
      D := D
      D_pos := hD
      beta_int := by
        intro l
        match l with
        | 0 => simpa using hDint 3
        | 1 => simpa using hDint 4
      alpha_int := by
        intro l
        match l with
        | 0 => simpa using hDint 0
        | 1 => simpa using hDint 1
      indep := by
        intro n _ h2
        have h2' : cθ1 ^ n 0 * cθ2 ^ n 1 = 1 := by simpa [Fin.prod_univ_succ] using h2
        have := cubic_units_indep _ _ h2'
        funext i
        match i with
        | 0 => exact this.1
        | 1 => exact this.2
      rel := by
        intro τ
        rcases cubic_emb_cases τ with ⟨h1, h2, h3⟩ | ⟨h1, h2, h3⟩ | ⟨h1, h2, h3⟩
        · refine ⟨1, ![1, 0], ?_, ?_, ?_⟩
          · intro h; have := congrFun h 0; simp at this
          · simp [Fin.prod_univ_succ, h2]
          · simp [Fin.prod_univ_succ, h1]
        · refine ⟨2, ![-2, -2], ?_, ?_, ?_⟩
          · intro h; have := congrFun h 0; simp at this
          · simp only [Fin.prod_univ_succ, Fin.prod_univ_zero, mul_one, Matrix.cons_val_zero,
              Matrix.cons_val_succ, map_neg, h2, h3]
            rw [Complex.ofReal_neg, ← mul_zpow, neg_mul_neg, hα31, inv_zpow', neg_neg,
              even_two.neg_zpow]
          · simp only [Fin.prod_univ_succ, Fin.prod_univ_zero, mul_one, Matrix.cons_val_zero,
              Matrix.cons_val_succ, h1, h2]
            rw [← mul_zpow, hα23, inv_zpow', neg_neg]
        · refine ⟨1, ![0, 1], ?_, ?_, ?_⟩
          · intro h; have := congrFun h 1; simp at this
          · simp [Fin.prod_univ_succ, h3]
          · simp [Fin.prod_univ_succ, h2] }
  have h := F.irrationalityExponent_bounds hbpos cubicAlpha_pos _ hirr hLa
  refine ⟨h.1, ?_⟩
  have h2 := h.2
  norm_num at h2
  linarith

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridCubicField.lean <==
import QuadraticPi.TwoGridQuadratic

/-! # The cyclic cubic field of `α = 2 cos(2π/7)`

* `cubicAlpha_root`: `α³ + α² - 2α - 1 = 0` (from `cos 4t = cos 3t`, `t = 2π/7`);
  `1 < α < √2`;
* the conjugates `α₂ = α² - 2`, `α₃ = 1 - α - α²` and the factorization
  `z³ + z² - 2z - 1 = (z - α₁)(z - α₂)(z - α₃)` (`cubic_factor`);
* `cubicPoly = X³ + X² - X - X - 1` is irreducible over `ℚ` (no integer root), `CubicField = ℚ[X]/(cubicPoly)`,
  `θ = root`, `θ₂ = θ² - 2`, `θ₃ = 1 - θ - θ²`;
* every embedding permutes `(θ₁, θ₂, θ₃) ↦ (α₁, α₂, α₃)` cyclically (`cubic_emb_cases`);
  `cubicι : θ ↦ α₁`, `cubicσ : θ ↦ α₂`;
* `log_indep_of_det`: `p ℓ₁ + q ℓ₂ = 0`, `-q ℓ₁ + (p - q) ℓ₂ = 0`, `ℓ₁ ≠ 0` force
  `p = q = 0` (`ℓ₁ (p² - pq + q²) = 0`). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid
open Polynomial

/-- `α = 2 cos(2π/7)`. -/
def cubicAlpha : ℝ := 2 * Real.cos (2 * Real.pi / 7)

theorem cubicAlpha_root : cubicAlpha ^ 3 + cubicAlpha ^ 2 - 2 * cubicAlpha - 1 = 0 := by
  have hpi := Real.pi_pos
  have h43 : Real.cos (4 * (2 * Real.pi / 7)) = Real.cos (3 * (2 * Real.pi / 7)) := by
    rw [show 4 * (2 * Real.pi / 7) = 2 * Real.pi - 3 * (2 * Real.pi / 7) by ring,
      Real.cos_two_pi_sub]
  rw [show 4 * (2 * Real.pi / 7) = 2 * (2 * (2 * Real.pi / 7)) by ring, Real.cos_two_mul,
    Real.cos_two_mul, Real.cos_three_mul] at h43
  have hc1 : Real.cos (2 * Real.pi / 7) ≠ 1 := by
    intro h
    have := (Real.cos_eq_one_iff_of_lt_of_lt (x := 2 * Real.pi / 7) (by linarith)
      (by linarith)).mp h
    linarith
  have key : (Real.cos (2 * Real.pi / 7) - 1) *
      (8 * Real.cos (2 * Real.pi / 7) ^ 3 + 4 * Real.cos (2 * Real.pi / 7) ^ 2 -
        4 * Real.cos (2 * Real.pi / 7) - 1) = 0 := by
    linear_combination h43
  have h8 := (mul_eq_zero.mp key).resolve_left (sub_ne_zero.mpr hc1)
  unfold cubicAlpha
  linear_combination h8

theorem cubicAlpha_gt_one : 1 < cubicAlpha := by
  have hpi := Real.pi_pos
  have h := Real.cos_lt_cos_of_nonneg_of_le_pi (x := 2 * Real.pi / 7) (y := Real.pi / 3)
    (by positivity) (by linarith) (by linarith)
  rw [Real.cos_pi_div_three] at h
  unfold cubicAlpha
  linarith

theorem cubicAlpha_lt_sqrt_two : cubicAlpha < √2 := by
  have hpi := Real.pi_pos
  have h := Real.cos_lt_cos_of_nonneg_of_le_pi (x := Real.pi / 4) (y := 2 * Real.pi / 7)
    (by positivity) (by linarith) (by linarith)
  rw [Real.cos_pi_div_four] at h
  unfold cubicAlpha
  linarith

theorem cubicAlpha_sq_lt_two : cubicAlpha ^ 2 < 2 := by
  have h1 := cubicAlpha_gt_one
  have h2 := cubicAlpha_lt_sqrt_two
  have h3 := Real.sq_sqrt (show (0 : ℝ) ≤ 2 by norm_num)
  nlinarith [Real.sqrt_nonneg 2]

/-- The conjugates. -/
def cubicAlpha2 : ℝ := cubicAlpha ^ 2 - 2

def cubicAlpha3 : ℝ := 1 - cubicAlpha - cubicAlpha ^ 2

theorem cubicAlpha2_neg : cubicAlpha2 < 0 := by
  unfold cubicAlpha2
  linarith [cubicAlpha_sq_lt_two]

theorem cubicAlpha3_neg : cubicAlpha3 < 0 := by
  unfold cubicAlpha3
  nlinarith [cubicAlpha_gt_one]

theorem cubicAlpha_prod : cubicAlpha * cubicAlpha2 * cubicAlpha3 = 1 := by
  unfold cubicAlpha2 cubicAlpha3
  linear_combination (1 - cubicAlpha ^ 2) * cubicAlpha_root

/-- `z³ + z² - 2z - 1 = (z - α₁)(z - α₂)(z - α₃)` in `ℂ`. -/
theorem cubic_factor (z : ℂ) :
    z ^ 3 + z ^ 2 - 2 * z - 1 =
      (z - cubicAlpha) * (z - cubicAlpha2) * (z - cubicAlpha3) := by
  have hf : (cubicAlpha : ℂ) ^ 3 + (cubicAlpha : ℂ) ^ 2 - 2 * (cubicAlpha : ℂ) - 1 = 0 := by
    have := congrArg (fun x : ℝ => (x : ℂ)) cubicAlpha_root
    push_cast at this
    exact this
  unfold cubicAlpha2 cubicAlpha3
  push_cast
  linear_combination ((cubicAlpha : ℂ) * z + 1 - (cubicAlpha : ℂ) ^ 2) * hf

/-- The cubic polynomial. -/
def cubicPoly : ℚ[X] := X ^ 3 + X ^ 2 - X - X - 1

theorem cubicPoly_irreducible : Irreducible cubicPoly := by
  apply irreducible_of_degree_le_three_of_not_isRoot
  · have : cubicPoly.natDegree = 3 := by
      unfold cubicPoly
      compute_degree!
    rw [this]
    decide
  · intro x hx
    have h0 : eval x cubicPoly = 0 := hx
    simp only [cubicPoly, eval_sub, eval_add, eval_pow, eval_X, eval_one] at h0
    have hx' : x ^ 3 + x ^ 2 - 2 * x - 1 = 0 := by linear_combination h0
    have hmon : (X ^ 3 + X ^ 2 - X - X - 1 : ℤ[X]).Monic := by monicity!
    have haev : aeval x (X ^ 3 + X ^ 2 - X - X - 1 : ℤ[X]) = 0 := by
      simp only [map_sub, map_add, map_pow, aeval_X, map_one]
      linear_combination hx'
    obtain ⟨r, hr⟩ := isInteger_of_is_root_of_monic hmon haev
    rw [← hr] at hx'
    have hrZ : r ^ 3 + r ^ 2 - 2 * r - 1 = 0 := by
      have : ((r ^ 3 + r ^ 2 - 2 * r - 1 : ℤ) : ℚ) = 0 := by
        push_cast
        simpa using hx'
      exact_mod_cast this
    have hmul : r * (r ^ 2 + r - 2) = 1 := by linear_combination hrZ
    rcases Int.eq_one_or_neg_one_of_mul_eq_one hmul with rfl | rfl <;> norm_num at hrZ

instance cubicPoly_fact : Fact (Irreducible cubicPoly) := ⟨cubicPoly_irreducible⟩

/-- `ℚ(α)` as `ℚ[X]/(X³ + X² - 2X - 1)`. -/
abbrev CubicField : Type := AdjoinRoot cubicPoly

/-- `θ₁ = θ`, `θ₂ = θ² - 2`, `θ₃ = 1 - θ - θ²`. -/
def cθ1 : CubicField := AdjoinRoot.root cubicPoly

def cθ2 : CubicField := cθ1 ^ 2 - 2

def cθ3 : CubicField := 1 - cθ1 - cθ1 ^ 2

theorem cθ1_root : cθ1 ^ 3 + cθ1 ^ 2 - 2 * cθ1 - 1 = 0 := by
  have h : AdjoinRoot.mk cubicPoly (X ^ 3 + X ^ 2 - X - X - 1) = 0 := AdjoinRoot.mk_self
  simp only [map_sub, map_add, map_pow, AdjoinRoot.mk_X, map_one] at h
  have h' : cθ1 ^ 3 + cθ1 ^ 2 - cθ1 - cθ1 - 1 = 0 := h
  linear_combination h'

/-- Every embedding sends `θ` to a root `α_j`, and then permutes `θ₁, θ₂, θ₃`
cyclically. -/
theorem cubic_emb_cases (τ : CubicField →+* ℂ) :
    (τ cθ1 = cubicAlpha ∧ τ cθ2 = cubicAlpha2 ∧ τ cθ3 = cubicAlpha3) ∨
    (τ cθ1 = cubicAlpha2 ∧ τ cθ2 = cubicAlpha3 ∧ τ cθ3 = cubicAlpha) ∨
    (τ cθ1 = cubicAlpha3 ∧ τ cθ2 = cubicAlpha ∧ τ cθ3 = cubicAlpha2) := by
  have hf : (cubicAlpha : ℂ) ^ 3 + (cubicAlpha : ℂ) ^ 2 - 2 * (cubicAlpha : ℂ) - 1 = 0 := by
    have := congrArg (fun x : ℝ => (x : ℂ)) cubicAlpha_root
    push_cast at this
    exact this
  have hroot : (τ cθ1) ^ 3 + (τ cθ1) ^ 2 - 2 * τ cθ1 - 1 = 0 := by
    have := congrArg τ cθ1_root
    simpa only [map_sub, map_add, map_pow, map_mul, map_ofNat, map_one, map_zero] using this
  rw [cubic_factor] at hroot
  have h2 : τ cθ2 = (τ cθ1) ^ 2 - 2 := by
    simp only [cθ2, map_sub, map_pow, map_ofNat]
  have h3 : τ cθ3 = 1 - τ cθ1 - (τ cθ1) ^ 2 := by
    simp only [cθ3, map_sub, map_one, map_pow]
  rw [h2, h3]
  unfold cubicAlpha2 cubicAlpha3 at hroot ⊢
  push_cast at hroot ⊢
  rcases mul_eq_zero.mp hroot with h | h
  · rcases mul_eq_zero.mp h with h | h
    · left
      have he : τ cθ1 = cubicAlpha := sub_eq_zero.mp h
      rw [he]
      exact ⟨rfl, rfl, rfl⟩
    · right; left
      have he : τ cθ1 = (cubicAlpha : ℂ) ^ 2 - 2 := sub_eq_zero.mp h
      rw [he]
      refine ⟨rfl, ?_, ?_⟩
      · linear_combination ((cubicAlpha : ℂ) - 1) * hf
      · linear_combination (-(cubicAlpha : ℂ) + 1) * hf
  · right; right
    have he : τ cθ1 = 1 - (cubicAlpha : ℂ) - (cubicAlpha : ℂ) ^ 2 := sub_eq_zero.mp h
    rw [he]
    refine ⟨rfl, ?_, ?_⟩
    · linear_combination ((cubicAlpha : ℂ) + 1) * hf
    · linear_combination (-(cubicAlpha : ℂ) - 1) * hf

theorem cubic_root_eval (x : ℂ) (hx : x = cubicAlpha ∨ x = cubicAlpha2 ∨ x = cubicAlpha3) :
    cubicPoly.eval₂ (algebraMap ℚ ℂ) x = 0 := by
  show eval₂ (algebraMap ℚ ℂ) x (X ^ 3 + X ^ 2 - X - X - 1) = 0
  simp only [eval₂_sub, eval₂_add, eval₂_pow, eval₂_X, eval₂_one]
  rw [show x ^ 3 + x ^ 2 - x - x - 1 = x ^ 3 + x ^ 2 - 2 * x - 1 by ring, cubic_factor]
  rcases hx with rfl | rfl | rfl <;> ring

/-- The real embedding `θ ↦ α₁`. -/
def cubicι : CubicField →+* ℂ :=
  AdjoinRoot.lift (algebraMap ℚ ℂ) (cubicAlpha : ℂ) (cubic_root_eval _ (Or.inl rfl))

/-- The embedding `θ ↦ α₂`. -/
def cubicσ : CubicField →+* ℂ :=
  AdjoinRoot.lift (algebraMap ℚ ℂ) (cubicAlpha2 : ℂ) (cubic_root_eval _ (Or.inr (Or.inl rfl)))

theorem cubicι_values :
    cubicι cθ1 = cubicAlpha ∧ cubicι cθ2 = cubicAlpha2 ∧ cubicι cθ3 = cubicAlpha3 := by
  have h1 : cubicι cθ1 = cubicAlpha := AdjoinRoot.lift_root _
  rcases cubic_emb_cases cubicι with h | h | h
  · exact h
  · exfalso
    rw [h1] at h
    have := congrArg Complex.re h.1
    simp only [Complex.ofReal_re] at this
    linarith [cubicAlpha_gt_one, cubicAlpha2_neg]
  · exfalso
    rw [h1] at h
    have := congrArg Complex.re h.1
    simp only [Complex.ofReal_re] at this
    linarith [cubicAlpha_gt_one, cubicAlpha3_neg]

theorem cubicσ_values :
    cubicσ cθ1 = cubicAlpha2 ∧ cubicσ cθ2 = cubicAlpha3 ∧ cubicσ cθ3 = cubicAlpha := by
  have h1 : cubicσ cθ1 = cubicAlpha2 := AdjoinRoot.lift_root _
  have h23 : cubicAlpha2 ≠ cubicAlpha3 := by
    intro h
    unfold cubicAlpha2 cubicAlpha3 at h
    nlinarith [cubicAlpha_gt_one, cubicAlpha_sq_lt_two]
  rcases cubic_emb_cases cubicσ with h | h | h
  · exfalso
    rw [h1] at h
    have := congrArg Complex.re h.1
    simp only [Complex.ofReal_re] at this
    linarith [cubicAlpha_gt_one, cubicAlpha2_neg]
  · exact h
  · exfalso
    rw [h1] at h
    have := congrArg Complex.re h.1
    simp only [Complex.ofReal_re] at this
    exact h23 this

/-- `ℓ₁ (p² - pq + q²) = 0` with `ℓ₁ ≠ 0` forces `p = q = 0`. -/
theorem log_indep_of_det {l1 l2 : ℝ} (hl1 : l1 ≠ 0) {p q : ℤ}
    (e1 : (p : ℝ) * l1 + q * l2 = 0) (e2 : -(q : ℝ) * l1 + (p - q) * l2 = 0) :
    p = 0 ∧ q = 0 := by
  have h : l1 * ((p : ℝ) ^ 2 - p * q + q ^ 2) = 0 := by
    linear_combination ((p : ℝ) - q) * e1 - (q : ℝ) * e2
  have h2 : ((p ^ 2 - p * q + q ^ 2 : ℤ) : ℝ) = 0 := by
    push_cast
    exact (mul_eq_zero.mp h).resolve_left hl1
  have h3 : p ^ 2 - p * q + q ^ 2 = 0 := by exact_mod_cast h2
  have hq : q = 0 := by nlinarith [sq_nonneg (2 * p - q), sq_nonneg q]
  subst hq
  refine ⟨?_, rfl⟩
  nlinarith [sq_nonneg p]

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridData.lean <==
import QuadraticPi.TwoGridAnalyticSeries
import QuadraticPi.TwoLogData
import QuadraticPi.TwoLogCounting
import QuadraticPi.TwoLogCollisionExponential
import QuadraticPi.TwoLogGradeDichotomy
import QuadraticPi.TwoLogComplexAnalytic
import OAI.NumberTheory.PiExponent.Analysis.TranslationCountLimit
import OAI.NumberTheory.PiExponent.Approximation.MatrixTranslationBounds

/-! # Analytic data for two-torus center supplies

`GridParams`: the exponent data `θ < A < 1`, `η`, and the gap, without the
rational-case conditions of `TwoLogParameters.Parameters` (which do not hold for
`(z, t) ≠ (1, 0)`). `TwoGridData`: the interpolation data, the approximations, a radius
`R` for all centers and translations, and the number `N` of translations per embedding.
Counting, the collision rate with the factor `N^(-1/2)` (labels are pairs
(translation, grade)), and the row and column coordinates. Copied from
`TwoLogComplexMatchedData` / `TwoLogComplexMatchedGeometry` with these changes. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid
open OAI.PiExponent OAI.PiExponent.MatrixArithmetic Filter Topology
open scoped BigOperators

structure GridParams (nu : ℝ) where
  theta : ℚ
  A : ℚ
  eta : ℝ
  theta_pos : 0 < (theta : ℝ)
  theta_lt_A : (theta : ℝ) < A
  A_lt_one : (A : ℝ) < 1
  eta_pos : 0 < eta
  eta_lt_one : eta < 1
  gap_pos : 0 < nu * ((A : ℝ) * (1-eta) - theta) - (1-theta)

theorem GridParams.A_pos {nu : ℝ} (P : GridParams nu) : 0 < (P.A : ℝ) :=
  P.theta_pos.trans P.theta_lt_A

structure TwoGridData (nu c : ℝ) where
  target : ℝ
  base : GridParams nu
  geometry : TwoLogInterpolation.BaseData
  theta_eq : geometry.theta = base.theta
  r : Fin geometry.m → ℚ
  r_den_two_le : ∀ i, 2 ≤ (r i).den
  approximation_error : ∀ i, |target-(r i:ℝ)| ≤ ((r i).den:ℝ)^(-nu)
  wstar : ℝ
  wstar_pos : 0 < wstar
  wstar_lower : ∀ i, wstar ≤ (Nat.ceil (Real.log (r i).den):ℝ)
  radius : ℝ
  radius_one_le : 1 ≤ radius
  N : ℕ
  N_pos : 0 < N

namespace TwoGridData
variable {nu c : ℝ} (D : TwoGridData nu c)
abbrev m := D.geometry.m
abbrev K := D.geometry.K
abbrev w0 := D.geometry.w0
abbrev v := D.geometry.v
def q (i : Fin D.m) : ℕ := (D.r i).den
def rationalWeights (i : Fin D.m) : ℚ := Nat.ceil (Real.log (D.q i))
def F0 : ℝ := 4/(D.base.theta:ℝ)
def additiveBound : ℝ := 4*D.radius*(1+|D.target|)
def weightErrorCoefficient : ℝ := Real.log D.additiveBound+nu+Real.log 2
def analyticError : ℝ := D.radius/(D.w0:ℝ)+Real.log 2/(D.v:ℝ)+
  D.weightErrorCoefficient/D.wstar
/-- The collision limit without translations (as in the matched case). -/
def collisionLimit0 : ℝ := c*(D.base.eta^(3/2:ℝ)*Real.sqrt
    ((D.K:ℝ)*(D.base.theta:ℝ)^D.m /
      (((D.m:ℝ)+1)*((D.m:ℝ)+2)*(D.v:ℝ)^2*(D.base.A:ℝ)^D.m)))
/-- The collision limit with `N` translations. -/
def collisionLimit : ℝ := D.collisionLimit0 / Real.sqrt D.N

theorem F0_pos : 0 < D.F0 := div_pos (by norm_num) D.base.theta_pos
theorem F0_large : 2/(D.geometry.theta:ℝ) < D.F0 := by
  rw [D.theta_eq]
  exact div_lt_div_of_pos_right (by norm_num) D.base.theta_pos
theorem logWeights_pos (i : Fin D.m) : 0 < logWeights D.q i :=
  ceil_log_weight_pos (D.r_den_two_le i)
@[simp] theorem cast_rationalWeights (i : Fin D.m) :
    (D.rationalWeights i:ℝ)=logWeights D.q i := by simp [rationalWeights,logWeights]
theorem rationalWeights_pos (i : Fin D.m) : 0 < D.rationalWeights i := by
  have h : (0:ℝ) < (D.rationalWeights i:ℝ) := by
    rw [D.cast_rationalWeights]
    exact D.logWeights_pos i
  exact_mod_cast h

/-! ## Counting -/

abbrev Row (H : ℝ) :=
  TwoLogMatrix.Row D.K D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) H
abbrev Column (H : ℝ) :=
  TwoLogMatrix.Column D.w0 (MatrixArithmetic.logWeights D.q) H
def actualRowCount (H : ℝ) : ℕ := Fintype.card (D.Row H)
def actualMean (H : ℝ) : ℝ :=
  TwoLogCounting.meanRowWeight D.K D.v D.geometry.theta (MatrixArithmetic.logWeights D.q) H
def lowIndexCount (H : ℝ) : ℕ :=
  (realWeightedSimplex (MatrixArithmetic.logWeights D.q) ((D.base.A:ℝ)*H)).card
def collisionRate0 (H : ℝ) : ℝ :=
  c*D.base.eta^(3/2:ℝ)*Real.sqrt ((D.actualRowCount H:ℝ)/(D.lowIndexCount H:ℝ))/H
def collisionRate (H : ℝ) : ℝ := D.collisionRate0 H / Real.sqrt D.N
def analyticCollisionRemainder (H : ℝ) : ℝ :=
  TwoLogCollision.collisionRemainder (D.actualRowCount H) H
def translationRemainder (H : ℝ) : ℝ :=
  Real.log (translationTermCount D.m D.v H:ℝ)/H
def analyticRemainder (H : ℝ) : ℝ := D.analyticCollisionRemainder H+D.translationRemainder H
def rowLeadingConstant : ℝ := (D.K:ℝ)*(D.base.theta:ℝ)^D.m/
  (((D.m+2).factorial:ℝ)*(D.v:ℝ)^2*∏ i,MatrixArithmetic.logWeights D.q i)

theorem actualRowCount_pos {H : ℝ} (hH : 0 < H) : 0 < D.actualRowCount H :=
  TwoLogCounting.row_card_pos D.geometry.K_pos
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.logWeights_pos hH

theorem lowIndexCount_pos {H : ℝ} (hH : 0 < H) : 0 < D.lowIndexCount H := by
  apply Finset.card_pos.mpr
  refine ⟨fun _ => 0,?_⟩
  apply (mem_realWeightedSimplex D.logWeights_pos).mpr
  simpa using (mul_pos D.base.A_pos hH).le

theorem actualRowWeight_sum_eq {H : ℝ} (hH : 0 < H) :
    (∑ R : D.Row H, TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) R) =
      (D.actualRowCount H:ℝ)*H*D.actualMean H :=
  TwoLogCounting.rowWeight_sum_eq D.geometry.K_pos (by exact_mod_cast D.geometry.v_pos)
    (by exact_mod_cast D.geometry.theta_pos) D.logWeights_pos hH

theorem actualMean_bounds (H : ℝ) (hH : 0 < H) :
    0 ≤ D.actualMean H ∧ D.actualMean H ≤ (D.base.theta:ℝ) := by
  refine ⟨TwoLogCounting.meanRowWeight_nonneg (fun i => (D.logWeights_pos i).le) hH.le,?_⟩
  rw [←D.theta_eq]
  exact TwoLogCounting.meanRowWeight_le_theta D.geometry.K_pos
    (by exact_mod_cast D.geometry.v_pos) (by exact_mod_cast D.geometry.theta_pos)
    D.logWeights_pos hH

theorem rowLeadingConstant_pos : 0 < D.rowLeadingConstant := by
  have hK : (0:ℝ) < D.K := by exact_mod_cast (show 0 < D.K from D.geometry.K_pos)
  have hv : (0:ℝ) < D.v := by exact_mod_cast D.geometry.v_pos
  apply div_pos (mul_pos hK (pow_pos D.base.theta_pos _))
  exact mul_pos (mul_pos (by positivity) (sq_pos_of_pos hv))
    (Finset.prod_pos (fun i _ => D.logWeights_pos i))

theorem tendsto_actualRowCount_normalized :
    Tendsto (fun H : ℝ => (D.actualRowCount H:ℝ)/H^(D.m+2)) atTop
      (𝓝 D.rowLeadingConstant) := by
  have h := TwoLogCounting.tendsto_rowCount_normalized D.K D.v D.geometry.theta D.q
    D.geometry.v_pos D.geometry.theta_pos D.r_den_two_le
  simpa only [actualRowCount,Row,TwoLogCounting.rowCount,rowLeadingConstant,D.theta_eq] using h

theorem tendsto_collisionRate0 : Tendsto D.collisionRate0 atTop (𝓝 D.collisionLimit0) := by
  have h := (TwoLogCounting.tendsto_sqrt_row_lowIndex_ratio D.K D.v D.geometry.theta D.base.A D.q
    D.geometry.v_pos D.geometry.theta_pos (by exact_mod_cast D.base.A_pos) D.r_den_two_le).const_mul
      (c*D.base.eta^(3/2:ℝ))
  simp only [D.theta_eq] at h
  convert h using 1
  · ext H
    unfold collisionRate0 actualRowCount Row TwoLogCounting.rowCount lowIndexCount
      TwoLogCounting.lowIndexCount MatrixCounting.lowIndexCount
    rw [D.theta_eq]
    ring
  · unfold collisionLimit0
    congr 1
    ring

theorem tendsto_collisionRate : Tendsto D.collisionRate atTop (𝓝 D.collisionLimit) :=
  D.tendsto_collisionRate0.div_const _

theorem tendsto_analyticCollisionRemainder :
    Tendsto D.analyticCollisionRemainder atTop (𝓝 0) :=
  TwoLogCollision.tendsto_collisionRemainder_of_normalized_pow
    D.tendsto_actualRowCount_normalized D.rowLeadingConstant_pos

theorem tendsto_translationRemainder : Tendsto D.translationRemainder atTop (𝓝 0) :=
  tendsto_log_translationTermCount_div D.m (by exact_mod_cast D.geometry.v_pos)

theorem tendsto_analyticRemainder : Tendsto D.analyticRemainder atTop (𝓝 0) := by
  change Tendsto (fun H => D.analyticCollisionRemainder H+D.translationRemainder H) atTop (𝓝 0)
  simpa only [add_zero] using
    D.tendsto_analyticCollisionRemainder.add D.tendsto_translationRemainder

/-! ## Labels: (translation, grade) -/

abbrev Transverse (H : ℝ) :=
  ↥(MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q) H)

/-- A label: a translation index and a grade. -/
abbrev Label (H : ℝ) := Fin D.N × D.Transverse H

def indexWeight {H : ℝ} (a : D.Transverse H) : ℝ :=
  MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) a.val

def labelWeight {H : ℝ} (a : D.Label H) : ℝ := D.indexWeight a.2

theorem indexWeight_nonneg {H : ℝ} (a : D.Transverse H) : 0 ≤ D.indexWeight a := by
  unfold indexWeight MatrixTranslationBounds.weight
  apply Finset.sum_nonneg
  intro i _
  exact mul_nonneg (D.logWeights_pos i).le (Nat.cast_nonneg _)

theorem indexWeight_le {H : ℝ} (a : D.Transverse H) : D.indexWeight a ≤ H :=
  (MatrixTranslation.mem_transverseIndices _ _ D.logWeights_pos a.val).mp a.property

theorem low_transverse_capacity (H : ℝ) :
    (((Finset.univ : Finset (D.Transverse H)).filter
      (fun a => D.indexWeight a ≤ (D.base.A:ℝ)*H)).card:ℝ) ≤ D.lowIndexCount H := by
  classical
  let f : {a : D.Transverse H // D.indexWeight a ≤ (D.base.A:ℝ)*H} →
      ↥(MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q)
        ((D.base.A:ℝ)*H)) :=
    fun a => ⟨a.1.1, (MatrixTranslation.mem_transverseIndices _ _ D.logWeights_pos _).mpr a.2⟩
  have hinj : Function.Injective f := by
    intro a b h
    apply Subtype.ext
    apply Subtype.ext
    have hh := congrArg Subtype.val h
    simpa only [f] using hh
  have hh := Fintype.card_le_of_injective f hinj
  rw [Fintype.card_subtype] at hh
  have hc : Fintype.card ↥(MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights D.q)
      ((D.base.A:ℝ)*H)) = D.lowIndexCount H := by
    simp only [Fintype.card_coe, MatrixTranslation.card_transverseIndices]
    rfl
  rw [hc] at hh
  exact_mod_cast hh

/-- The low labels: at most `N` times the low grades. -/
theorem low_label_capacity (H : ℝ) :
    (((Finset.univ : Finset (D.Label H)).filter
      (fun a => D.labelWeight a ≤ (D.base.A:ℝ)*H)).card:ℝ) ≤
      (D.N:ℝ) * D.lowIndexCount H := by
  have hsub : (Finset.univ : Finset (D.Label H)).filter
      (fun a => D.labelWeight a ≤ (D.base.A:ℝ)*H) ⊆
      (Finset.univ : Finset (Fin D.N)) ×ˢ ((Finset.univ : Finset (D.Transverse H)).filter
        (fun a => D.indexWeight a ≤ (D.base.A:ℝ)*H)) := by
    intro a ha
    rw [Finset.mem_product]
    refine ⟨Finset.mem_univ _, ?_⟩
    rw [Finset.mem_filter] at ha ⊢
    exact ⟨Finset.mem_univ _, ha.2⟩
  have hc := Finset.card_le_card hsub
  rw [Finset.card_product, Finset.card_univ, Fintype.card_fin] at hc
  have hc' : (((Finset.univ : Finset (D.Label H)).filter
      (fun a => D.labelWeight a ≤ (D.base.A:ℝ)*H)).card:ℝ) ≤
      (D.N:ℝ) * (((Finset.univ : Finset (D.Transverse H)).filter
        (fun a => D.indexWeight a ≤ (D.base.A:ℝ)*H)).card:ℝ) := by
    exact_mod_cast hc
  exact hc'.trans (mul_le_mul_of_nonneg_left (D.low_transverse_capacity H) (Nat.cast_nonneg _))

theorem sqrt_div_N (x y : ℝ) (hN : 0 ≤ (D.N : ℝ)) :
    Real.sqrt (x / ((D.N : ℝ) * y)) = Real.sqrt (x / y) / Real.sqrt D.N := by
  rw [show x / ((D.N : ℝ) * y) = (x / y) / D.N by rw [div_div, mul_comm]]
  exact Real.sqrt_div' _ hN

/-- **Collision against scalar savings, with labels (translation, grade).** -/
theorem collision_and_scalar_exponent_le_data (hnu : 0 ≤ nu) (hc : 0 ≤ c)
    {H : ℝ} (hH : 0 < H) (group : D.Row H → D.Label H)
    (hbeta : (∑ row : D.Row H, TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row) ≤
      ∑ row : D.Row H, D.labelWeight (group row)) :
    -c*TwoLogCollision.occupancyLoad group-
        nu*((∑ row : D.Row H, D.labelWeight (group row))-
          (D.actualRowCount H:ℝ)*H*D.actualMean H) ≤
      (D.actualRowCount H:ℝ)*H*max (-D.collisionRate H)
        (-nu*((D.base.A:ℝ)*(1-D.base.eta)-D.actualMean H)) := by
  classical
  have hM : (0:ℝ) < D.actualRowCount H := by exact_mod_cast D.actualRowCount_pos hH
  have hL0 : (0:ℝ) < D.lowIndexCount H := by exact_mod_cast D.lowIndexCount_pos hH
  have hN0 : (0:ℝ) < D.N := by exact_mod_cast D.N_pos
  have hL : (0:ℝ) < (D.N:ℝ) * D.lowIndexCount H := mul_pos hN0 hL0
  let low := (Finset.univ : Finset (D.Label H)).filter
    (fun a => D.labelWeight a ≤ (D.base.A:ℝ)*H)
  have hhigh : ∀ a : D.Label H, a ∉ low → (D.base.A:ℝ)*H ≤ D.labelWeight a := by
    intro a ha
    have hh : ¬D.labelWeight a ≤ (D.base.A:ℝ)*H := by
      simpa only [low, Finset.mem_filter, Finset.mem_univ, true_and] using ha
    exact (lt_of_not_ge hh).le
  have hbeta' : (D.actualRowCount H:ℝ)*H*D.actualMean H ≤
      ∑ row : D.Row H, D.labelWeight (group row) := by
    rw [←D.actualRowWeight_sum_eq hH]
    exact hbeta
  have hh := TwoLogCollision.collision_and_scalar_exponent_le group D.labelWeight low
    hM hL hH D.base.eta_pos hc hnu rfl (D.low_label_capacity H)
    (fun a => D.indexWeight_nonneg a.2) (mul_pos D.base.A_pos hH).le hhigh hbeta'
  have hcancel : (D.actualRowCount H:ℝ)*H*D.actualMean H /
      ((D.actualRowCount H:ℝ)*H) = D.actualMean H := by field_simp
  rw [hcancel, D.sqrt_div_N _ _ hN0.le] at hh
  have hrate : -c*D.base.eta^(3/2:ℝ)*(Real.sqrt ((D.actualRowCount H:ℝ)/(D.lowIndexCount H:ℝ)) /
      Real.sqrt D.N)/H = -D.collisionRate H := by
    unfold collisionRate collisionRate0
    ring
  rw [hrate] at hh
  exact hh

/-! ## Row and column coordinates -/

def rowC {H : ℝ} (row : D.Row H) : Fin D.K := row.1
def rowLambda {H : ℝ} (row : D.Row H) : ℕ := row.2.val 0
def rowRho {H : ℝ} (row : D.Row H) : ℕ := row.2.val (0:Fin (D.m+1)).succ
def rowBeta {H : ℝ} (row : D.Row H) : Fin D.m →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm (fun i => row.2.val i.succ.succ)
def colH {H : ℝ} (col : D.Column H) : ℕ := col.val 0
def colK {H : ℝ} (col : D.Column H) : ℕ := col.val (0:Fin (D.m+1)).succ
def colGamma {H : ℝ} (col : D.Column H) (i : Fin D.m) : ℕ := col.val i.succ.succ

@[simp] theorem rowBeta_apply {H : ℝ} (row : D.Row H) (i : Fin D.m) :
    D.rowBeta row i = row.2.val i.succ.succ := rfl

theorem column_weight_bound {H : ℝ} (col : D.Column H) :
    (D.w0:ℝ)*((D.colH col:ℝ)+D.colK col)+
      ∑ i, MatrixArithmetic.logWeights D.q i*(D.colGamma col i:ℝ) ≤ H :=
  TwoLogMatrix.column_weight_le (by exact_mod_cast D.geometry.w0_pos) D.logWeights_pos col

theorem row_order_le {H : ℝ} (row : D.Row H) :
    ((D.rowLambda row+D.rowRho row:ℕ):ℝ) ≤ H/(D.v:ℝ) := by
  have hv : 0 < (D.v:ℝ) := by exact_mod_cast D.geometry.v_pos
  have ht : 0 < (D.geometry.theta:ℝ) := by exact_mod_cast D.geometry.theta_pos
  have hr := TwoLogMatrix.row_weight_lt hv ht D.logWeights_pos row
  have htweight : 0 ≤ (∑ i, MatrixArithmetic.logWeights D.q i*(row.2.val i.succ.succ:ℝ)) /
      (D.geometry.theta:ℝ) := div_nonneg
    (Finset.sum_nonneg (fun i _ => mul_nonneg (D.logWeights_pos i).le (Nat.cast_nonneg _))) ht.le
  apply (le_div_iff₀ hv).mpr
  change (((row.2.val 0+row.2.val (0:Fin (D.m+1)).succ:ℕ):ℝ))*(D.v:ℝ) ≤ H
  push_cast
  nlinarith

theorem rowLambda_le {H : ℝ} (row : D.Row H) : (D.rowLambda row:ℝ) ≤ H/(D.v:ℝ) := by
  have h := D.row_order_le row
  push_cast at h
  linarith [Nat.cast_nonneg (α:=ℝ) (D.rowRho row)]

theorem sum_row_order_le {H : ℝ} :
    ((∑ row : D.Row H, (D.rowLambda row+D.rowRho row):ℕ):ℝ) ≤
      (D.actualRowCount H:ℝ)*H/(D.v:ℝ) := by
  calc
    _ = ∑ row : D.Row H, ((D.rowLambda row+D.rowRho row:ℕ):ℝ) := by rw [Nat.cast_sum]
    _ ≤ ∑ _row : D.Row H, H/(D.v:ℝ) := Finset.sum_le_sum (fun row _ => D.row_order_le row)
    _ = _ := by simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, actualRowCount]; ring

theorem rowWeight_eq_beta_weight {H : ℝ} (row : D.Row H) :
    TwoLogCounting.rowWeight (MatrixArithmetic.logWeights D.q) row =
      MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q) (D.rowBeta row) := rfl

theorem sum_beta_weight_eq {H : ℝ} (hH : 0 < H) :
    (∑ row : D.Row H, MatrixTranslationBounds.weight (MatrixArithmetic.logWeights D.q)
      (D.rowBeta row)) = (D.actualRowCount H:ℝ)*H*D.actualMean H :=
  D.actualRowWeight_sum_eq hH

end TwoGridData
end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridDegree.lean <==
import QuadraticPi.TwoGridGalois

/-! # Corollary 1.5(1): `μ(log a / log b) ≤ [ℚ(a, b) : ℚ] + 2`

In an independent family of conjugate pairs `(g bE, g aE)` the pairs are distinct, so the
restrictions of the automorphisms to `K = ℚ(bE, aE)` are distinct `ℚ`-algebra maps
`K → E`; by Dedekind–Artin they are linearly independent over `E` in `Hom_ℚ(K, E)`, whose
dimension over `E` is `[K : ℚ]`. Hence an independent family has at most `[K : ℚ]`
members, a largest one exists, and Theorem 1.4 gives the bound. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid

variable {E : Type*} [Field E] [NumberField E]

/-- The adjoined field `ℚ(bE, aE)` inside `E`. -/
abbrev pairField (bE aE : E) : IntermediateField ℚ E :=
  IntermediateField.adjoin ℚ ({bE, aE} : Set E)

/-- In an independent family the restrictions to `ℚ(bE, aE)` are distinct. -/
theorem conjIndep_restrict_injective (bE aE : E) (hb : bE ≠ 0) (ha : aE ≠ 0) {z : ℕ}
    (s : Fin z → (E ≃ₐ[ℚ] E)) (hind : ConjIndep bE aE s) :
    Function.Injective (fun i => ((s i : E →ₐ[ℚ] E).comp (pairField bE aE).val)) := by
  intro i j hij
  by_contra hne
  have hbij : s i bE = s j bE := by
    have := congrArg (fun φ : (pairField bE aE) →ₐ[ℚ] E =>
      φ ⟨bE, IntermediateField.subset_adjoin ℚ _ (Set.mem_insert _ _)⟩) hij
    simpa using this
  have haij : s i aE = s j aE := by
    have := congrArg (fun φ : (pairField bE aE) →ₐ[ℚ] E =>
      φ ⟨aE, IntermediateField.subset_adjoin ℚ _
        (Set.mem_insert_of_mem _ (Set.mem_singleton _))⟩) hij
    simpa using this
  have key : ∀ x : E, x ≠ 0 → s i x = s j x →
      ∏ l, (s l x) ^ ((Pi.single i (1 : ℤ) - Pi.single j 1 : Fin z → ℤ) l) = 1 := by
    intro x hx hxij
    have hsx : ∀ l, s l x ≠ 0 := fun l => (map_ne_zero (s l)).mpr hx
    have hsplit : ∏ l, (s l x) ^ ((Pi.single i (1 : ℤ) - Pi.single j 1 : Fin z → ℤ) l) =
        (∏ l, (s l x) ^ ((Pi.single i (1 : ℤ) : Fin z → ℤ) l)) *
          (∏ l, (s l x) ^ ((Pi.single j (1 : ℤ) : Fin z → ℤ) l))⁻¹ := by
      rw [← Finset.prod_inv_distrib, ← Finset.prod_mul_distrib]
      refine Finset.prod_congr rfl (fun l _ => ?_)
      rw [Pi.sub_apply, zpow_sub₀ (hsx l), div_eq_mul_inv]
    rw [hsplit, Fintype.prod_eq_single i (fun l hl => by rw [Pi.single_eq_of_ne hl, zpow_zero]),
      Fintype.prod_eq_single j (fun l hl => by rw [Pi.single_eq_of_ne hl, zpow_zero]),
      Pi.single_eq_same, Pi.single_eq_same, zpow_one, zpow_one, hxij,
      mul_inv_cancel₀ (hsx j)]
  have h0 := hind _ (key bE hb hbij) (key aE ha haij)
  have h1 := congrFun h0 i
  simp [hne] at h1

/-- An independent family of conjugate pairs has at most `[ℚ(bE, aE) : ℚ]` members. -/
theorem conjIndep_card_le (bE aE : E) (hb : bE ≠ 0) (ha : aE ≠ 0) {z : ℕ}
    (s : Fin z → (E ≃ₐ[ℚ] E)) (hind : ConjIndep bE aE s) :
    z ≤ Module.finrank ℚ (pairField bE aE) := by
  have hli := (linearIndependent_toLinearMap ℚ (pairField bE aE) E).comp _
    (conjIndep_restrict_injective bE aE hb ha s hind)
  have h := hli.fintype_card_le_finrank
  rw [Fintype.card_fin, Module.finrank_linearMap_self ℚ E (pairField bE aE)] at h
  exact h

/-- **Corollary 1.5(1)**, in the form used for linear forms: every exponent
`ν > [ℚ(a, b) : ℚ] + 2` has finitely many good approximations to `log a / log b`. -/
theorem logRatio_degree_finite_good [IsGalois ℚ E] (ι : E →+* ℂ) (bE aE : E) (b a : ℝ)
    (hb : 0 < b) (ha : 0 < a) (hιb : ι bE = b) (hιa : ι aE = a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0) :
    ∀ nu : ℝ, (Module.finrank ℚ (pairField bE aE) : ℝ) + 2 < nu →
      (GoodRationalApproximations (Real.log a / Real.log b) nu).Finite := by
  classical
  have hbE : bE ≠ 0 := fun h => by
    rw [h, map_zero] at hιb
    exact hb.ne' (by exact_mod_cast hιb.symm)
  have haE : aE ≠ 0 := fun h => by
    rw [h, map_zero] at hιa
    exact ha.ne' (by exact_mod_cast hιa.symm)
  let P : ℕ → Prop := fun z => ∃ s : Fin z → (E ≃ₐ[ℚ] E), ConjIndep bE aE s
  have hP0 : P 0 := ⟨Fin.elim0, fun _ _ _ => Subsingleton.elim _ _⟩
  obtain ⟨s, hs⟩ := Nat.findGreatest_spec (Nat.zero_le (Module.finrank ℚ (pairField bE aE))) hP0
  have hmax : ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)), ConjIndep bE aE s' →
      z' ≤ Nat.findGreatest P (Module.finrank ℚ (pairField bE aE)) :=
    fun z' s' h' => Nat.le_findGreatest (conjIndep_card_le bE aE hbE haE s' h') ⟨s', h'⟩
  intro nu hnu
  apply logRatio_finite_good ι bE aE b a hb ha hιb hιa hmult s hs hmax nu
  have hle : (Nat.findGreatest P (Module.finrank ℚ (pairField bE aE)) : ℝ) ≤
      (Module.finrank ℚ (pairField bE aE) : ℝ) := by
    exact_mod_cast Nat.findGreatest_le _
  linarith

/-- **Corollary 1.5(1).** `2 ≤ μ(log a / log b) ≤ [ℚ(a, b) : ℚ] + 2`, for `a, b` in a
Galois number field `E` (embedded by `ι`). -/
theorem logRatio_degree_bounds [IsGalois ℚ E] (ι : E →+* ℂ) (bE aE : E) (b a : ℝ)
    (hb : 0 < b) (ha : 0 < a) (hιb : ι bE = b) (hιa : ι aE = a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0) :
    2 ≤ irrationalityExponent (Real.log a / Real.log b) ∧
      irrationalityExponent (Real.log a / Real.log b) ≤
        (Module.finrank ℚ (pairField bE aE) : ℝ) + 2 :=
  irrationalityExponent_bounds_of_finite_good (logRatio_setup hb ha hmult).2.1
    (logRatio_degree_finite_good ι bE aE b a hb ha hιb hιa hmult)

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridDegreeReal.lean <==
import QuadraticPi.TwoGridDegree

/-! # Corollary 1.5(1) for real numbers

For real algebraic `a, b > 0`, multiplicatively independent,
`2 ≤ μ(log a / log b) ≤ [ℚ(a, b) : ℚ] + 2`. No field is given: `E` is the splitting field
of `minpoly a · minpoly b` (Galois over `ℚ`), embedded in `ℂ` by `IsAlgClosed.lift`; since
the polynomial splits in `E`, `a` and `b` have preimages `aE, bE`, and
`[ℚ(bE, aE) : ℚ] = [ℚ(a, b) : ℚ]` (`IntermediateField.equivMap`). `galois_model` packages
this transfer for any property of the degree. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid
open Polynomial

/-- Transfer: a property of `[ℚ(bE, aE) : ℚ]` valid for every Galois model of `(b, a)`
holds for `[ℚ(b, a) : ℚ]`. -/
theorem galois_model (b a : ℝ) (hbi : IsIntegral ℚ b) (hai : IsIntegral ℚ a) (P : ℕ → Prop)
    (hP : ∀ (E : Type) [Field E] [NumberField E] [IsGalois ℚ E] (ι : E →+* ℂ) (bE aE : E),
      ι bE = b → ι aE = a → P (Module.finrank ℚ (pairField bE aE))) :
    P (Module.finrank ℚ (IntermediateField.adjoin ℚ ({(b : ℂ), (a : ℂ)} : Set ℂ))) := by
  classical
  have hp0 : minpoly ℚ b * minpoly ℚ a ≠ 0 := mul_ne_zero (minpoly.ne_zero hbi) (minpoly.ne_zero hai)
  -- the field
  have hfin : FiniteDimensional ℚ (SplittingField (minpoly ℚ b * minpoly ℚ a)) := inferInstance
  have : NumberField (SplittingField (minpoly ℚ b * minpoly ℚ a)) :=
    { to_charZero := charZero_of_injective_algebraMap
        (algebraMap ℚ (SplittingField (minpoly ℚ b * minpoly ℚ a))).injective
      to_finiteDimensional := by exact hfin }
  have hGal : IsGalois ℚ (SplittingField (minpoly ℚ b * minpoly ℚ a)) :=
    isGalois_iff.mpr ⟨inferInstance, inferInstance⟩
  let ιA : SplittingField (minpoly ℚ b * minpoly ℚ a) →ₐ[ℚ] ℂ := IsAlgClosed.lift
  -- preimages of `b` and `a`
  have hsplit := SplittingField.splits (minpoly ℚ b * minpoly ℚ a)
  have hpm : ∀ g : ℚ →+* ℂ, (minpoly ℚ b * minpoly ℚ a).map g =
      (minpoly ℚ b * minpoly ℚ a).map (algebraMap ℚ ℂ) := fun g => by
    rw [Subsingleton.elim g (algebraMap ℚ ℂ)]
  have hpre : ∀ x : ℝ, Polynomial.aeval x (minpoly ℚ b * minpoly ℚ a) = 0 →
      ∃ y : SplittingField (minpoly ℚ b * minpoly ℚ a),
        (ιA : SplittingField (minpoly ℚ b * minpoly ℚ a) →+* ℂ) y = x := by
    intro x hx
    have hx' : ((minpoly ℚ b * minpoly ℚ a).map (algebraMap ℚ ℂ)).IsRoot (x : ℂ) := by
      rw [IsRoot.def, eval_map_algebraMap]
      have h1 := congrArg (algebraMap ℝ ℂ) hx
      rw [map_zero, ← Polynomial.aeval_algebraMap_apply] at h1
      exact h1
    obtain ⟨y, hy⟩ := hsplit.mem_range_of_isRoot (Polynomial.map_ne_zero hp0)
      (i := (ιA : SplittingField (minpoly ℚ b * minpoly ℚ a) →+* ℂ)) (x := (x : ℂ))
      (by rw [Polynomial.map_map, hpm]; exact hx')
    exact ⟨y, hy⟩
  obtain ⟨bE, hbE⟩ := hpre b (by rw [map_mul, minpoly.aeval, zero_mul])
  obtain ⟨aE, haE⟩ := hpre a (by rw [map_mul, minpoly.aeval, mul_zero])
  -- the degree
  have hb' : ιA bE = (b : ℂ) := hbE
  have ha' : ιA aE = (a : ℂ) := haE
  have hmapK : (pairField bE aE).map ιA =
      IntermediateField.adjoin ℚ ({(b : ℂ), (a : ℂ)} : Set ℂ) := by
    have h1 := IntermediateField.adjoin_map ℚ
      ({bE, aE} : Set (SplittingField (minpoly ℚ b * minpoly ℚ a))) ιA
    rw [Set.image_insert_eq, Set.image_singleton, hb', ha'] at h1
    exact h1
  have hfr : Module.finrank ℚ (pairField bE aE) =
      Module.finrank ℚ (IntermediateField.adjoin ℚ ({(b : ℂ), (a : ℂ)} : Set ℂ)) := by
    rw [← hmapK]
    exact (IntermediateField.equivMap (pairField bE aE) ιA).toLinearEquiv.finrank_eq
  rw [← hfr]
  exact @hP _ _ _ (by exact hGal)
    (ιA : SplittingField (minpoly ℚ b * minpoly ℚ a) →+* ℂ) bE aE hbE haE

/-- **Corollary 1.5(1)** for real `a, b`, in the form used for linear forms. -/
theorem logRatio_degree_finite_good_real (b a : ℝ) (hb : 0 < b) (ha : 0 < a)
    (hbi : IsIntegral ℚ b) (hai : IsIntegral ℚ a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0) :
    ∀ nu : ℝ, (Module.finrank ℚ (IntermediateField.adjoin ℚ ({(b : ℂ), (a : ℂ)} : Set ℂ)) : ℝ)
      + 2 < nu → (GoodRationalApproximations (Real.log a / Real.log b) nu).Finite :=
  galois_model b a hbi hai
    (fun n => ∀ nu : ℝ, (n : ℝ) + 2 < nu →
      (GoodRationalApproximations (Real.log a / Real.log b) nu).Finite)
    (by
      intro E _ _ _ ι bE aE hbE haE
      exact logRatio_degree_finite_good ι bE aE b a hb ha hbE haE hmult)

/-- **Corollary 1.5(1)** for real numbers: for real algebraic `a, b > 0`, multiplicatively
independent, `2 ≤ μ(log a / log b) ≤ [ℚ(a, b) : ℚ] + 2`. -/
theorem logRatio_degree_bounds_real (b a : ℝ) (hb : 0 < b) (ha : 0 < a)
    (hbi : IsIntegral ℚ b) (hai : IsIntegral ℚ a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0) :
    2 ≤ irrationalityExponent (Real.log a / Real.log b) ∧
      irrationalityExponent (Real.log a / Real.log b) ≤
        (Module.finrank ℚ (IntermediateField.adjoin ℚ ({(b : ℂ), (a : ℂ)} : Set ℂ)) : ℝ) + 2 :=
  irrationalityExponent_bounds_of_finite_good (logRatio_setup hb ha hmult).2.1
    (logRatio_degree_finite_good_real b a hb ha hbi hai hmult)

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridDimension.lean <==
import QuadraticPi.TwoGridParameters

/-! # The dimension for two-torus center supplies

Section 7 ("Choice of m"), with `m = 2n`:
`Q = ⌊c^(2n)⌋`, `K = Q^z`, `S = ⌊√K⌋ + 1`, `w0 = B^(-n)`, `v = 2 S θ^n / B^n`.
Then `K (w0/v)^2 θ^(2n) ≤ 1/4` always, and for large `n`:
the errors `a/v + g Q B^n` are small, the collision quantity
`K θ^(2n) / ((2n+1)(2n+2) v^2 A^(2n) cN Q^t)` is large, `w0/v` beats `M (2n+3)^2`,
and `(w0/v) θ^(2n-1) ≤ 1/2`. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid
open Filter
open scoped Topology

/-- `Q = ⌊c^(2n)⌋`. -/
def gridQ (c : ℝ) (n : ℕ) : ℕ := ⌊c ^ (2 * n)⌋₊
/-- `K = Q^z`. -/
def gridK (z : ℕ) (c : ℝ) (n : ℕ) : ℕ := gridQ c n ^ z
/-- `S = ⌊√K⌋ + 1`. -/
def gridS (z : ℕ) (c : ℝ) (n : ℕ) : ℕ := Nat.sqrt (gridK z c n) + 1
/-- `w0 = B^(-n)`. -/
def gridW (B : ℝ) (n : ℕ) : ℝ := (B ^ n)⁻¹
/-- `v = 2 S θ^n / B^n`. -/
def gridV (z : ℕ) (c θ B : ℝ) (n : ℕ) : ℝ := 2 * (gridS z c n : ℝ) * θ ^ n / B ^ n

theorem gridS_sq_gt (z : ℕ) (c : ℝ) (n : ℕ) :
    (gridK z c n : ℝ) < (gridS z c n : ℝ) ^ 2 := by
  have h := Nat.lt_succ_sqrt (gridK z c n)
  have h' : gridK z c n < gridS z c n ^ 2 := by
    unfold gridS
    rw [sq]
    exact h
  exact_mod_cast h'

theorem gridS_sq_le (z : ℕ) (c : ℝ) (n : ℕ) (hK : 1 ≤ gridK z c n) :
    (gridS z c n : ℝ) ^ 2 ≤ 4 * (gridK z c n : ℝ) := by
  have hs1 : 1 ≤ Nat.sqrt (gridK z c n) := Nat.sqrt_pos.mpr hK
  have hs2 := Nat.sqrt_le (gridK z c n)
  have hs1' : (1 : ℝ) ≤ (Nat.sqrt (gridK z c n) : ℝ) := by exact_mod_cast hs1
  have hs2' : (Nat.sqrt (gridK z c n) : ℝ) * (Nat.sqrt (gridK z c n) : ℝ) ≤
      (gridK z c n : ℝ) := by exact_mod_cast hs2
  have hS : (gridS z c n : ℝ) = (Nat.sqrt (gridK z c n) : ℝ) + 1 := by
    unfold gridS; push_cast; ring
  rw [hS]
  nlinarith

theorem gridS_pos (z : ℕ) (c : ℝ) (n : ℕ) : (1 : ℝ) ≤ (gridS z c n : ℝ) := by
  unfold gridS
  have : (1 : ℕ) ≤ Nat.sqrt (gridK z c n) + 1 := Nat.le_add_left 1 _
  exact_mod_cast this

/-- `w0 / v = 1 / (2 S θ^n)`. -/
theorem gridW_div_gridV (z : ℕ) (c θ B : ℝ) (n : ℕ) (hθ : 0 < θ) (hB : 0 < B) :
    gridW B n / gridV z c θ B n = 1 / (2 * (gridS z c n : ℝ) * θ ^ n) := by
  have hS := gridS_pos z c n
  have hBn : 0 < B ^ n := pow_pos hB n
  have hθn : 0 < θ ^ n := pow_pos hθ n
  have hS0 : (gridS z c n : ℝ) ≠ 0 := by linarith
  have hBn0 := hBn.ne'
  have hθn0 := hθn.ne'
  unfold gridW gridV
  field_simp

/-- The total volume: `K (w0/v)^2 θ^(2n) ≤ 1/4`. -/
theorem grid_total_volume (z : ℕ) (c θ B : ℝ) (n : ℕ) (hθ : 0 < θ) (hB : 0 < B) :
    (gridK z c n : ℝ) * (gridW B n / gridV z c θ B n) ^ 2 * θ ^ (2 * n) ≤ 1 / 4 := by
  rw [gridW_div_gridV z c θ B n hθ hB]
  have hS := gridS_pos z c n
  have hSq := gridS_sq_gt z c n
  have hθn : 0 < θ ^ n := pow_pos hθ n
  have hS0 : (gridS z c n : ℝ) ≠ 0 := by linarith
  have hθn0 := hθn.ne'
  have e : (gridK z c n : ℝ) * (1 / (2 * (gridS z c n : ℝ) * θ ^ n)) ^ 2 * θ ^ (2 * n) =
      (gridK z c n : ℝ) / (4 * (gridS z c n : ℝ) ^ 2) := by
    have h2n : θ ^ (2 * n) = (θ ^ n) ^ 2 := by ring
    rw [h2n]
    field_simp
    try ring
  have hS2 : 0 < 4 * (gridS z c n : ℝ) ^ 2 := by nlinarith
  rw [e, div_le_iff₀ hS2]
  linarith

/-- The fibre volume: `(w0/v) θ^(2n-1) ≤ 1/2` for `n ≥ 1`, `θ ≤ 1`. -/
theorem grid_fibre_volume (z : ℕ) (c θ B : ℝ) (n : ℕ) (hn : 1 ≤ n) (hθ : 0 < θ)
    (hθ1 : θ ≤ 1) (hB : 0 < B) :
    gridW B n / gridV z c θ B n * θ ^ (2 * n - 1) ≤ 1 / 2 := by
  rw [gridW_div_gridV z c θ B n hθ hB]
  have hS := gridS_pos z c n
  have hθn : 0 < θ ^ n := pow_pos hθ n
  have hsplit : θ ^ (2 * n - 1) = θ ^ n * θ ^ (n - 1) := by
    rw [← pow_add]
    congr 1
    omega
  have hle : θ ^ (n - 1) ≤ 1 := pow_le_one₀ hθ.le hθ1
  have hnn : 0 ≤ θ ^ (n - 1) := pow_nonneg hθ.le _
  rw [hsplit]
  have hS0 : (gridS z c n : ℝ) ≠ 0 := by linarith
  have hθn0 := hθn.ne'
  have e : 1 / (2 * (gridS z c n : ℝ) * θ ^ n) * (θ ^ n * θ ^ (n - 1)) =
      θ ^ (n - 1) / (2 * (gridS z c n : ℝ)) := by
    field_simp
    try ring
  have hS2 : 0 < 2 * (gridS z c n : ℝ) := by linarith
  rw [e, div_le_iff₀ hS2]
  linarith

/-- Bounds for `Q` once `c^(2n) ≥ 2`. -/
theorem gridQ_bounds (c : ℝ) (n : ℕ) (hc : 0 ≤ c) (h2 : 2 ≤ c ^ (2 * n)) :
    c ^ (2 * n) / 2 ≤ (gridQ c n : ℝ) ∧ (gridQ c n : ℝ) ≤ c ^ (2 * n) ∧
      (1 : ℝ) ≤ (gridQ c n : ℝ) := by
  have hx : 0 ≤ c ^ (2 * n) := pow_nonneg hc _
  have hlo := Nat.sub_one_lt_floor (c ^ (2 * n))
  have hhi := Nat.floor_le hx
  have hQ : (gridQ c n : ℝ) = (⌊c ^ (2 * n)⌋₊ : ℝ) := rfl
  refine ⟨?_, ?_, ?_⟩
  · rw [hQ]; linarith
  · rw [hQ]; exact hhi
  · rw [hQ]; linarith

set_option maxHeartbeats 1000000 in
/-- **Choice of the dimension.** -/
theorem exists_twogrid_dimension (z t : ℕ) (θ A B c a g ε target cN M : ℝ)
    (hθ : 0 < θ) (hA : 0 < A) (hB : 0 < B) (hc : 1 < c)
    (hAc : A * c ^ t < B) (hcB : c ^ 2 * B < 1) (hBc : B < c ^ z * θ) (hcθ : c ^ z * θ < 1)
    (ha : 0 ≤ a) (hg : 0 ≤ g) (hε : 0 < ε) (hcN : 0 < cN) (hM : 0 < M) :
    ∃ n : ℕ, 1 ≤ n ∧ 2 ≤ c ^ (2 * n) ∧
      a / gridV z c θ B n + g * (gridQ c n : ℝ) * B ^ n < ε ∧
      target < (gridK z c n : ℝ) * θ ^ (2 * n) /
        (((2 * n : ℕ) : ℝ) + 1) / (((2 * n : ℕ) : ℝ) + 2) / (gridV z c θ B n) ^ 2 /
          A ^ (2 * n) / (cN * (gridQ c n : ℝ) ^ t) ∧
      M * (((2 * n : ℕ) : ℝ) + 3) ^ 2 < gridW B n / gridV z c θ B n ∧
      gridW B n / gridV z c θ B n * θ ^ (2 * n - 1) ≤ 1 / 2 ∧
      (gridK z c n : ℝ) * (gridW B n / gridV z c θ B n) ^ 2 * θ ^ (2 * n) ≤ 1 / 4 := by
  have hc0 : 0 < c := by linarith
  have hcz : 1 ≤ c ^ z := one_le_pow₀ hc.le
  have hθ1 : θ < 1 := by
    have : θ ≤ c ^ z * θ := le_mul_of_one_le_left hθ.le hcz
    linarith
  -- the four exponential bases
  obtain ⟨y, hydef⟩ : ∃ y : ℝ, y = (c ^ z * θ / B) ^ 2 := ⟨_, rfl⟩
  have hy1 : 1 < y := by
    rw [hydef]
    have h1 : 1 < c ^ z * θ / B := (one_lt_div hB).mpr hBc
    nlinarith
  obtain ⟨ρ, hρdef⟩ : ∃ ρ : ℝ, ρ = (B / (A * c ^ t)) ^ 2 := ⟨_, rfl⟩
  have hct : 0 < c ^ t := pow_pos hc0 t
  have hρ1 : 1 < ρ := by
    rw [hρdef]
    have h1 : 1 < B / (A * c ^ t) := (one_lt_div (mul_pos hA hct)).mpr hAc
    nlinarith
  obtain ⟨κ, hκdef⟩ : ∃ κ : ℝ, κ = (c ^ z * θ) ^ 2 := ⟨_, rfl⟩
  have hκ0 : 0 ≤ κ := by rw [hκdef]; positivity
  have hκ1 : κ < 1 := by
    rw [hκdef]
    have h0 : 0 < c ^ z * θ := mul_pos (pow_pos hc0 z) hθ
    nlinarith
  have hc2B0 : 0 ≤ c ^ 2 * B := (mul_pos (pow_pos hc0 2) hB).le
  -- eventual statements
  have ev_pow : ∀ᶠ n : ℕ in atTop, (2 : ℝ) ≤ (c ^ 2) ^ n :=
    (tendsto_pow_atTop_atTop_of_one_lt (by nlinarith : (1 : ℝ) < c ^ 2)).eventually
      (eventually_ge_atTop 2)
  have ev_y : ∀ᶠ n : ℕ in atTop,
      (2 : ℝ) ^ z * (2 * a / ε + 1) ^ 2 < y ^ n :=
    (tendsto_pow_atTop_atTop_of_one_lt hy1).eventually (eventually_gt_atTop _)
  have ev_g : ∀ᶠ n : ℕ in atTop, g * (c ^ 2 * B) ^ n < ε / 2 := by
    have h := (tendsto_pow_atTop_nhds_zero_of_lt_one hc2B0 hcB).const_mul g
    rw [mul_zero] at h
    exact h.eventually (gt_mem_nhds (by linarith))
  have hT : 0 < 192 * cN * (|target| + 1) :=
    mul_pos (mul_pos (by norm_num) hcN) (by have := abs_nonneg target; linarith)
  have ev_coll : ∀ᶠ n : ℕ in atTop, (n : ℝ) ^ 2 / ρ ^ n < 1 / (192 * cN * (|target| + 1)) :=
    (tendsto_pow_const_div_const_pow_of_one_lt 2 hρ1).eventually
      (gt_mem_nhds (one_div_pos.mpr hT))
  have hM16 : 0 < 16 * M ^ 2 * 625 := mul_pos (mul_pos (by norm_num) (pow_pos hM 2)) (by norm_num)
  have ev_marg : ∀ᶠ n : ℕ in atTop, (n : ℝ) ^ 4 * κ ^ n < 1 / (16 * M ^ 2 * 625) := by
    have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one 4
      (show |κ| < 1 by rw [abs_of_nonneg hκ0]; exact hκ1)
    exact h.eventually (gt_mem_nhds (one_div_pos.mpr hM16))
  obtain ⟨n, hnpow, hny, hng, hncoll, hnmarg, hn1⟩ :=
    (ev_pow.and (ev_y.and (ev_g.and (ev_coll.and (ev_marg.and (eventually_ge_atTop 1)))))).exists
  -- basic quantities
  have hpm : c ^ (2 * n) = (c ^ 2) ^ n := pow_mul c 2 n
  have h2n : 2 ≤ c ^ (2 * n) := by rw [hpm]; exact hnpow
  obtain ⟨hQlo, hQhi, hQ1⟩ := gridQ_bounds c n hc0.le h2n
  have hQpos : 0 < (gridQ c n : ℝ) := by linarith
  have hKdef : (gridK z c n : ℝ) = (gridQ c n : ℝ) ^ z := by
    unfold gridK; exact Nat.cast_pow _ _
  have hK1nat : 1 ≤ gridK z c n := by
    have h : (1 : ℝ) ≤ (gridK z c n : ℝ) := by rw [hKdef]; exact one_le_pow₀ hQ1
    exact_mod_cast h
  have hKpos : 0 < (gridK z c n : ℝ) := by rw [hKdef]; exact pow_pos hQpos z
  have hS1 := gridS_pos z c n
  have hSpos : 0 < (gridS z c n : ℝ) := by linarith
  have hSgt := gridS_sq_gt z c n
  have hSle := gridS_sq_le z c n hK1nat
  have hBn : 0 < B ^ n := pow_pos hB n
  have hθn : 0 < θ ^ n := pow_pos hθ n
  have hAn : 0 < A ^ (2 * n) := pow_pos hA _
  have hv : gridV z c θ B n = 2 * (gridS z c n : ℝ) * θ ^ n / B ^ n := rfl
  have hvpos : 0 < gridV z c θ B n := by
    rw [hv]; exact div_pos (mul_pos (mul_pos two_pos hSpos) hθn) hBn
  -- K ≥ c^(2nz)/2^z
  have hKlo : (c ^ (2 * n)) ^ z / 2 ^ z ≤ (gridK z c n : ℝ) := by
    rw [hKdef, ← div_pow]
    exact pow_le_pow_left₀ (div_nonneg (pow_nonneg hc0.le _) (by norm_num)) hQlo z
  have hKhi : (gridK z c n : ℝ) ≤ (c ^ (2 * n)) ^ z := by
    rw [hKdef]
    exact pow_le_pow_left₀ hQpos.le hQhi z
  refine ⟨n, hn1, h2n, ?_, ?_, ?_, ?_, ?_⟩
  · -- errors
    have hBn0 := hBn.ne'
    have hB2 : 0 < (B ^ n) ^ 2 := pow_pos hBn 2
    have h2z : (0 : ℝ) < 2 ^ z := by positivity
    have e1 : (gridV z c θ B n) ^ 2 * (B ^ n) ^ 2 =
        4 * (gridS z c n : ℝ) ^ 2 * (θ ^ n) ^ 2 := by
      rw [hv, div_pow, div_mul_cancel₀ _ (pow_ne_zero 2 hBn0)]
      ring
    have e2 : y ^ n * (B ^ n) ^ 2 = (c ^ (2 * n)) ^ z * (θ ^ n) ^ 2 := by
      rw [hydef, div_pow, div_pow, show (B ^ 2) ^ n = (B ^ n) ^ 2 by ring,
        div_mul_cancel₀ _ (pow_ne_zero 2 hBn0)]
      ring
    have h1 : 4 * ((c ^ (2 * n)) ^ z / 2 ^ z) * (θ ^ n) ^ 2 <
        4 * (gridS z c n : ℝ) ^ 2 * (θ ^ n) ^ 2 := by
      have hlt := lt_of_le_of_lt hKlo hSgt
      have h := mul_lt_mul_of_pos_right hlt (show (0 : ℝ) < 4 * (θ ^ n) ^ 2 from mul_pos four_pos (pow_pos hθn 2))
      linarith
    have h3 : 4 * ((c ^ (2 * n)) ^ z / 2 ^ z) * (θ ^ n) ^ 2 =
        4 * (y ^ n / 2 ^ z) * (B ^ n) ^ 2 := by
      calc 4 * ((c ^ (2 * n)) ^ z / 2 ^ z) * (θ ^ n) ^ 2
          = 4 / 2 ^ z * ((c ^ (2 * n)) ^ z * (θ ^ n) ^ 2) := by ring
        _ = 4 / 2 ^ z * (y ^ n * (B ^ n) ^ 2) := by rw [e2]
        _ = 4 * (y ^ n / 2 ^ z) * (B ^ n) ^ 2 := by ring
    have hyb : (2 * a / ε + 1) ^ 2 ≤ 4 * (y ^ n / 2 ^ z) := by
      have hX0 : 0 ≤ (2 * a / ε + 1) ^ 2 := sq_nonneg _
      have hlt : (2 * a / ε + 1) ^ 2 < y ^ n / 2 ^ z := by
        rw [lt_div_iff₀ h2z]
        linarith [hny]
      linarith
    have h4 : (2 * a / ε + 1) ^ 2 * (B ^ n) ^ 2 < (gridV z c θ B n) ^ 2 * (B ^ n) ^ 2 := by
      rw [e1]
      calc (2 * a / ε + 1) ^ 2 * (B ^ n) ^ 2 ≤ 4 * (y ^ n / 2 ^ z) * (B ^ n) ^ 2 :=
            mul_le_mul_of_nonneg_right hyb hB2.le
        _ = 4 * ((c ^ (2 * n)) ^ z / 2 ^ z) * (θ ^ n) ^ 2 := h3.symm
        _ < 4 * (gridS z c n : ℝ) ^ 2 * (θ ^ n) ^ 2 := h1
    have hv2 : (2 * a / ε + 1) ^ 2 < (gridV z c θ B n) ^ 2 := lt_of_mul_lt_mul_right h4 hB2.le
    have hvbig : 2 * a / ε < gridV z c θ B n := by
      by_contra hcon
      push Not at hcon
      have h0 : 0 ≤ 2 * a / ε := div_nonneg (by linarith) hε.le
      have : (gridV z c θ B n) ^ 2 ≤ (2 * a / ε + 1) ^ 2 :=
        pow_le_pow_left₀ hvpos.le (by linarith) 2
      linarith
    have hav' : a / gridV z c θ B n < ε / 2 := by
      rw [div_lt_iff₀ hvpos]
      have := (div_lt_iff₀ hε).mp hvbig
      linarith
    have hgQ : g * (gridQ c n : ℝ) * B ^ n ≤ g * (c ^ 2 * B) ^ n := by
      have e : g * (c ^ 2 * B) ^ n = g * c ^ (2 * n) * B ^ n := by rw [mul_pow, hpm]; ring
      rw [e]
      exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hQhi hg) hBn.le
    linarith
  · -- collision
    have hn1r : (1 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn1
    have hcast : ((2 * n : ℕ) : ℝ) = 2 * (n : ℝ) := by push_cast; ring
    rw [hcast]
    -- the quantity equals K θ^2n B^2n / (4 S^2 θ^2n) / ... ≥ B^2n / 16 / ...
    have hv2 : (gridV z c θ B n) ^ 2 = 4 * (gridS z c n : ℝ) ^ 2 * θ ^ (2 * n) / B ^ (2 * n) := by
      rw [hv, div_pow]
      congr 1 <;> ring
    have hQt : (gridQ c n : ℝ) ^ t ≤ (c ^ t) ^ (2 * n) := by
      have : (gridQ c n : ℝ) ^ t ≤ (c ^ (2 * n)) ^ t := pow_le_pow_left₀ hQpos.le hQhi t
      calc _ ≤ (c ^ (2 * n)) ^ t := this
        _ = (c ^ t) ^ (2 * n) := by ring
    have hpoly : (2 * (n : ℝ) + 1) * (2 * (n : ℝ) + 2) ≤ 12 * (n : ℝ) ^ 2 := by nlinarith
    -- lower bound for the quantity
    set X := (gridK z c n : ℝ) * θ ^ (2 * n) / (2 * (n : ℝ) + 1) / (2 * (n : ℝ) + 2) /
      (gridV z c θ B n) ^ 2 / A ^ (2 * n) / (cN * (gridQ c n : ℝ) ^ t) with hX
    have hθ2n : 0 < θ ^ (2 * n) := pow_pos hθ _
    have hB2n : 0 < B ^ (2 * n) := pow_pos hB _
    have hQt0 : 0 < (gridQ c n : ℝ) ^ t := pow_pos hQpos t
    have hρn : ρ ^ n = B ^ (2 * n) / (A ^ (2 * n) * (c ^ t) ^ (2 * n)) := by
      rw [hρdef, ← pow_mul, div_pow, mul_pow]
    have hXlow : ρ ^ n / (192 * cN * (n : ℝ) ^ 2) ≤ X := by
      rw [hX, hv2]
      have hn0 : 0 < (n : ℝ) := by linarith
      have hS0 : (gridS z c n : ℝ) ≠ 0 := hSpos.ne'
      have hθ2n0 := hθ2n.ne'
      have hB2n0 := hB2n.ne'
      have hAn0 := hAn.ne'
      have hQt00 := hQt0.ne'
      have hcN0 := hcN.ne'
      have hp1 : (2 * (n : ℝ) + 1) ≠ 0 := by linarith
      have hp2 : (2 * (n : ℝ) + 2) ≠ 0 := by linarith
      have hnum : (gridK z c n : ℝ) * θ ^ (2 * n) / (2 * (n : ℝ) + 1) / (2 * (n : ℝ) + 2) /
          (4 * (gridS z c n : ℝ) ^ 2 * θ ^ (2 * n) / B ^ (2 * n)) / A ^ (2 * n) /
          (cN * (gridQ c n : ℝ) ^ t) =
          ((gridK z c n : ℝ) / (gridS z c n : ℝ) ^ 2) * B ^ (2 * n) /
            (4 * ((2 * (n : ℝ) + 1) * (2 * (n : ℝ) + 2)) * A ^ (2 * n) *
              (cN * (gridQ c n : ℝ) ^ t)) := by
        field_simp
        try ring
      rw [hnum, hρn]
      have hKS : (1 : ℝ) / 4 ≤ (gridK z c n : ℝ) / (gridS z c n : ℝ) ^ 2 := by
        rw [le_div_iff₀ (pow_pos hSpos 2)]
        linarith
      have hden1 : 0 < 4 * ((2 * (n : ℝ) + 1) * (2 * (n : ℝ) + 2)) * A ^ (2 * n) *
          (cN * (gridQ c n : ℝ) ^ t) :=
        mul_pos (mul_pos (by positivity) hAn) (mul_pos hcN hQt0)
      have hct2 : 0 < (c ^ t) ^ (2 * n) := pow_pos hct _
      have hct20 := hct2.ne'
      have h192 : 0 < 192 * cN * (n : ℝ) ^ 2 := mul_pos (mul_pos (by norm_num) hcN) (pow_pos hn0 2)
      rw [div_le_div_iff₀ h192 hden1]
      have hA2 : 0 < A ^ (2 * n) := hAn
      -- B^2n / (A^2n c^2nt) * (4 (2n+1)(2n+2) A^2n cN Q^t)
      --   ≤ B^2n * 48 n^2 cN c^2nt / c^2nt ... ≤ (K/S^2) B^2n * 192 cN n^2
      have hL : B ^ (2 * n) / (A ^ (2 * n) * (c ^ t) ^ (2 * n)) *
          (4 * ((2 * (n : ℝ) + 1) * (2 * (n : ℝ) + 2)) * A ^ (2 * n) *
            (cN * (gridQ c n : ℝ) ^ t)) ≤ B ^ (2 * n) * (48 * (n : ℝ) ^ 2 * cN) := by
        have e : B ^ (2 * n) / (A ^ (2 * n) * (c ^ t) ^ (2 * n)) *
            (4 * ((2 * (n : ℝ) + 1) * (2 * (n : ℝ) + 2)) * A ^ (2 * n) *
              (cN * (gridQ c n : ℝ) ^ t)) =
            B ^ (2 * n) * (4 * ((2 * (n : ℝ) + 1) * (2 * (n : ℝ) + 2)) * cN) *
              ((gridQ c n : ℝ) ^ t / (c ^ t) ^ (2 * n)) := by
          field_simp
          try ring
        rw [e]
        have hq : (gridQ c n : ℝ) ^ t / (c ^ t) ^ (2 * n) ≤ 1 := by
          rw [div_le_one hct2]; exact hQt
        have hP : 0 ≤ B ^ (2 * n) * (4 * ((2 * (n : ℝ) + 1) * (2 * (n : ℝ) + 2)) * cN) :=
          mul_nonneg hB2n.le (mul_nonneg (by positivity) hcN.le)
        calc _ ≤ B ^ (2 * n) * (4 * ((2 * (n : ℝ) + 1) * (2 * (n : ℝ) + 2)) * cN) * 1 :=
              mul_le_mul_of_nonneg_left hq hP
          _ ≤ B ^ (2 * n) * (48 * (n : ℝ) ^ 2 * cN) := by
              rw [mul_one]
              apply mul_le_mul_of_nonneg_left _ hB2n.le
              have := mul_le_mul_of_nonneg_right hpoly hcN.le
              linarith
      have hR : B ^ (2 * n) * (48 * (n : ℝ) ^ 2 * cN) ≤
          (gridK z c n : ℝ) / (gridS z c n : ℝ) ^ 2 * B ^ (2 * n) * (192 * cN * (n : ℝ) ^ 2) := by
        have h0 : 0 ≤ B ^ (2 * n) * (192 * cN * (n : ℝ) ^ 2) := mul_nonneg hB2n.le h192.le
        have := mul_le_mul_of_nonneg_right hKS h0
        linarith
      linarith
    -- ρ^n / (192 cN n^2) > target
    have hn0 : 0 < (n : ℝ) := by linarith
    have hρn0 : 0 < ρ ^ n := pow_pos (by linarith) n
    have hstep : 192 * cN * (|target| + 1) * (n : ℝ) ^ 2 < ρ ^ n := by
      have h := hncoll
      rw [div_lt_iff₀ hρn0] at h
      rw [div_mul_eq_mul_div, one_mul, lt_div_iff₀ hT] at h
      linarith
    have htarget : target < ρ ^ n / (192 * cN * (n : ℝ) ^ 2) := by
      have h2 : 0 < 192 * cN * (n : ℝ) ^ 2 :=
        mul_pos (mul_pos (by norm_num) hcN) (pow_pos hn0 2)
      rw [lt_div_iff₀ h2]
      have h1 : target ≤ |target| := le_abs_self target
      have h3 := mul_le_mul_of_nonneg_right h1 h2.le
      linarith
    linarith
  · -- torus margin
    rw [gridW_div_gridV z c θ B n hθ hB]
    have hcast : ((2 * n : ℕ) : ℝ) = 2 * (n : ℝ) := by push_cast; ring
    rw [hcast]
    have hn1r : (1 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn1
    have hpos : 0 < 2 * (gridS z c n : ℝ) * θ ^ n := mul_pos (mul_pos two_pos hSpos) hθn
    -- (2 S θ^n)^2 ≤ 16 K θ^2n ≤ 16 κ^n
    have hsq : (2 * (gridS z c n : ℝ) * θ ^ n) ^ 2 ≤ 16 * κ ^ n := by
      have e : (2 * (gridS z c n : ℝ) * θ ^ n) ^ 2 = 4 * (gridS z c n : ℝ) ^ 2 * (θ ^ n) ^ 2 := by
        ring
      have eκ : κ ^ n = (c ^ (2 * n)) ^ z * (θ ^ n) ^ 2 := by rw [hκdef]; ring
      rw [e, eκ]
      have hθ2 : 0 ≤ (θ ^ n) ^ 2 := sq_nonneg _
      have hS4 : (gridS z c n : ℝ) ^ 2 ≤ 4 * (c ^ (2 * n)) ^ z := by linarith
      have := mul_le_mul_of_nonneg_right hS4 hθ2
      linarith
    have h5 : 2 * (n : ℝ) + 3 ≤ 5 * (n : ℝ) := by linarith
    -- (M (2n+3)^2)^2 * (2 S θ^n)^2 < 1
    have hkey : (M * (2 * (n : ℝ) + 3) ^ 2) ^ 2 * (2 * (gridS z c n : ℝ) * θ ^ n) ^ 2 < 1 := by
      have hb1 : (M * (2 * (n : ℝ) + 3) ^ 2) ^ 2 ≤ M ^ 2 * 625 * (n : ℝ) ^ 4 := by
        have h25 : (2 * (n : ℝ) + 3) ^ 2 ≤ 25 * (n : ℝ) ^ 2 := by nlinarith
        have h25' := pow_le_pow_left₀ (sq_nonneg (2 * (n : ℝ) + 3)) h25 2
        calc (M * (2 * (n : ℝ) + 3) ^ 2) ^ 2 = M ^ 2 * ((2 * (n : ℝ) + 3) ^ 2) ^ 2 := by ring
          _ ≤ M ^ 2 * (25 * (n : ℝ) ^ 2) ^ 2 := mul_le_mul_of_nonneg_left h25' (sq_nonneg M)
          _ = M ^ 2 * 625 * (n : ℝ) ^ 4 := by ring
      have hm : (n : ℝ) ^ 4 * κ ^ n < 1 / (16 * M ^ 2 * 625) := hnmarg
      have hκn : 0 ≤ κ ^ n := pow_nonneg hκ0 n
      have hn4 : 0 ≤ (n : ℝ) ^ 4 := by positivity
      calc _ ≤ M ^ 2 * 625 * (n : ℝ) ^ 4 * (16 * κ ^ n) :=
            mul_le_mul hb1 hsq (sq_nonneg _) (by positivity)
        _ = 16 * M ^ 2 * 625 * ((n : ℝ) ^ 4 * κ ^ n) := by ring
        _ < 16 * M ^ 2 * 625 * (1 / (16 * M ^ 2 * 625)) :=
            mul_lt_mul_of_pos_left hm hM16
        _ = 1 := mul_one_div_cancel hM16.ne'
    rw [lt_div_iff₀ hpos]
    by_contra hcon
    push Not at hcon
    have h1 : 1 ≤ (M * (2 * (n : ℝ) + 3) ^ 2 * (2 * (gridS z c n : ℝ) * θ ^ n)) ^ 2 :=
      one_le_pow₀ hcon
    have e := mul_pow (M * (2 * (n : ℝ) + 3) ^ 2) (2 * (gridS z c n : ℝ) * θ ^ n) 2
    linarith
  · exact grid_fibre_volume z c θ B n hn1 hθ hθ1.le hB
  · exact grid_total_volume z c θ B n hθ hB

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridExamples.lean <==
import QuadraticPi.TwoGridNormOne

/-! # Examples of Corollary 1.5(3)

`μ(log(1+√2) / log φ) ≤ 4` and `μ(log(2+√3) / log(1+√2)) ≤ 4`.

The multiplicative independence of two quadratic units `w₁, w₂ > 1` from different
quadratic fields: with `w'` the conjugate (`w + w' = T`, `w w' = N = ±1`), every power is
`w^v = A + B w`, `w'^v = A + B w'` with `A, B ∈ ℤ` (`quadUnit_zpow_repr`). If `w₁^u = w₂^v`,
comparing `x ± x'` forces `B₁ = 0` or `B₂ = 0` unless `δ₁ = w₁ - w₁'`, or `δ₁ δ₂`, is
rational (`quadUnits_eq_zpow`). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid

/-- Powers of a quadratic unit and of its conjugate. -/
theorem quadUnit_zpow_repr {w w' : ℝ} {T N : ℤ} (hN : N = 1 ∨ N = -1)
    (hsum : w + w' = T) (hprod : w * w' = N) (v : ℤ) :
    ∃ A B : ℤ, w ^ v = A + B * w ∧ w' ^ v = A + B * w' := by
  have hN2 : (N : ℝ) * N = 1 := by rcases hN with h | h <;> simp [h]
  have hw0 : w ≠ 0 := by
    intro h
    rw [h, zero_mul] at hprod
    rcases hN with h' | h' <;> simp [h'] at hprod
  have hw'0 : w' ≠ 0 := by
    intro h
    rw [h, mul_zero] at hprod
    rcases hN with h' | h' <;> simp [h'] at hprod
  have hsq : w ^ 2 = T * w - N := by linear_combination w * hsum - hprod
  have hsq' : w' ^ 2 = T * w' - N := by linear_combination w' * hsum - hprod
  have hinv : w⁻¹ = N * (T - w) :=
    inv_eq_of_mul_eq_one_right (by linear_combination hN2 - (N : ℝ) * hsq)
  have hinv' : w'⁻¹ = N * (T - w') :=
    inv_eq_of_mul_eq_one_right (by linear_combination hN2 - (N : ℝ) * hsq')
  induction v with
  | zero => exact ⟨1, 0, by simp, by simp⟩
  | succ i ih =>
    obtain ⟨A, B, h1, h2⟩ := ih
    refine ⟨-B * N, A + B * T, ?_, ?_⟩
    · rw [zpow_add_one₀ hw0, h1]
      push_cast
      linear_combination (B : ℝ) * hsq
    · rw [zpow_add_one₀ hw'0, h2]
      push_cast
      linear_combination (B : ℝ) * hsq'
  | pred i ih =>
    obtain ⟨A, B, h1, h2⟩ := ih
    refine ⟨N * A * T + B, -(N * A), ?_, ?_⟩
    · rw [zpow_sub_one₀ hw0, h1, hinv]
      push_cast
      linear_combination (-(N : ℝ) * B) * hsq + (B : ℝ) * hN2
    · rw [zpow_sub_one₀ hw'0, h2, hinv']
      push_cast
      linear_combination (-(N : ℝ) * B) * hsq' + (B : ℝ) * hN2

/-- Two quadratic units `> 1` from different quadratic fields are multiplicatively
independent. -/
theorem quadUnits_eq_zpow {w1 w1' w2 w2' : ℝ} {T1 N1 T2 N2 : ℤ}
    (hN1 : N1 = 1 ∨ N1 = -1) (hN2 : N2 = 1 ∨ N2 = -1)
    (hs1 : w1 + w1' = T1) (hp1 : w1 * w1' = N1) (hs2 : w2 + w2' = T2) (hp2 : w2 * w2' = N2)
    (hw1 : 1 < w1) (hw2 : 1 < w2) (hδ1 : Irrational (w1 - w1'))
    (hδ12 : Irrational ((w1 - w1') * (w2 - w2'))) :
    ∀ u v : ℤ, w1 ^ u = w2 ^ v → u = 0 ∧ v = 0 := by
  intro u v h
  obtain ⟨A1, B1, e1, e1'⟩ := quadUnit_zpow_repr hN1 hs1 hp1 u
  obtain ⟨A2, B2, e2, e2'⟩ := quadUnit_zpow_repr hN2 hs2 hp2 v
  have hw10 : (0 : ℝ) < w1 := by linarith
  have hw20 : (0 : ℝ) < w2 := by linarith
  -- the conclusion from `x² = 1`, `x = w1^u`
  have hfin : (w1 ^ u) ^ 2 = 1 → u = 0 ∧ v = 0 := by
    intro hx
    have h2u : w1 ^ (u * 2) = 1 := by rw [zpow_mul, zpow_ofNat, hx]
    have hu : u * 2 = 0 := (zpow_eq_one_iff_right₀ hw10.le hw1.ne').mp h2u
    have hu0 : u = 0 := by omega
    refine ⟨hu0, ?_⟩
    rw [hu0, zpow_zero] at h
    exact (zpow_eq_one_iff_right₀ hw20.le hw2.ne').mp h.symm
  -- products with the conjugate powers
  have hc1 : w1 ^ u * w1' ^ u = (N1 : ℝ) ^ u := by rw [← mul_zpow, hp1]
  have hc2 : w2 ^ v * w2' ^ v = (N2 : ℝ) ^ v := by rw [← mul_zpow, hp2]
  have hsgn : ∀ (N : ℤ) (k : ℤ), (N = 1 ∨ N = -1) → ((N : ℝ) ^ k = 1 ∨ (N : ℝ) ^ k = -1) := by
    intro N k hN
    rcases hN with rfl | rfl
    · left; simp
    · rcases Int.even_or_odd k with he | ho
      · left; push_cast; exact he.neg_one_zpow
      · right; push_cast; exact ho.neg_one_zpow
  have hx0 : w1 ^ u ≠ 0 := (zpow_pos hw10 u).ne'
  -- if `x = x'` (`B₁ = 0`) then `x² = 1`
  have hcase : w1 ^ u = w1' ^ u → u = 0 ∧ v = 0 := by
    intro hxx
    apply hfin
    rcases hsgn N1 u hN1 with hs | hs
    · rw [sq, ← hs, ← hc1, ← hxx]
    · exfalso
      have : (w1 ^ u) ^ 2 = -1 := by rw [sq, ← hs, ← hc1, ← hxx]
      nlinarith [sq_nonneg (w1 ^ u)]
  have hcase2 : w2 ^ v = w2' ^ v → u = 0 ∧ v = 0 := by
    intro hxx
    apply hfin
    rw [h]
    rcases hsgn N2 v hN2 with hs | hs
    · rw [sq, ← hs, ← hc2, ← hxx]
    · exfalso
      have : (w2 ^ v) ^ 2 = -1 := by rw [sq, ← hs, ← hc2, ← hxx]
      nlinarith [sq_nonneg (w2 ^ v)]
  have hδ2sq : (w2 - w2') ^ 2 = ((T2 ^ 2 - 4 * N2 : ℤ) : ℝ) := by
    push_cast
    linear_combination (w2 + w2' + T2) * hs2 - 4 * hp2
  -- `x - x' = B₁ δ₁`, `x - x'' = B₂ δ₂`, `x + x'' ∈ ℤ`
  have hd1 : w1 ^ u - w1' ^ u = B1 * (w1 - w1') := by rw [e1, e1']; ring
  have hd2 : w1 ^ u - w2' ^ v = B2 * (w2 - w2') := by rw [h, e2, e2']; ring
  have hsum2 : w1 ^ u + w2' ^ v = ((2 * A2 + B2 * T2 : ℤ) : ℝ) := by
    rw [h, e2, e2']; push_cast; linear_combination (B2 : ℝ) * hs2
  rcases hsgn N1 u hN1 with hs1' | hs1' <;> rcases hsgn N2 v hN2 with hs2' | hs2'
  -- same sign: `x' = x''`
  all_goals first
    | (have hconj : w1' ^ u = w2' ^ v := by
        apply mul_left_cancel₀ hx0
        rw [hc1, hs1', show w1 ^ u * w2' ^ v = w2 ^ v * w2' ^ v by rw [h], hc2, hs2']
       by_cases hB1 : B1 = 0
       · apply hcase
         rw [hB1] at hd1
         push_cast at hd1
         linarith
       · exfalso
         apply hδ12
         refine ⟨(B2 * (T2 ^ 2 - 4 * N2) : ℤ) / (B1 : ℚ), ?_⟩
         have hB1r : (B1 : ℝ) ≠ 0 := by exact_mod_cast hB1
         have hkey : (B1 : ℝ) * ((w1 - w1') * (w2 - w2')) =
             (B2 : ℝ) * ((T2 ^ 2 - 4 * N2 : ℤ) : ℝ) := by
           rw [← hδ2sq, ← mul_assoc, ← hd1, hconj, hd2]
           ring
         push_cast at hkey ⊢
         field_simp
         linarith)
    | (have hconj : w1' ^ u = -w2' ^ v := by
        apply mul_left_cancel₀ hx0
        rw [hc1, hs1', mul_neg, show w1 ^ u * w2' ^ v = w2 ^ v * w2' ^ v by rw [h], hc2, hs2']
        try norm_num
       by_cases hB1 : B1 = 0
       · apply hcase
         rw [hB1] at hd1
         push_cast at hd1
         linarith
       · exfalso
         apply hδ1
         refine ⟨(2 * A2 + B2 * T2 : ℤ) / (B1 : ℚ), ?_⟩
         have hB1r : (B1 : ℝ) ≠ 0 := by exact_mod_cast hB1
         have hkey : (B1 : ℝ) * (w1 - w1') = ((2 * A2 + B2 * T2 : ℤ) : ℝ) := by
           rw [← hd1, hconj, ← hsum2]
           ring
         push_cast at hkey ⊢
         field_simp
         linarith)

/-! ### Irrationalities -/

unseal Nat.sqrt.iter in
theorem irrational_sqrt_three' : Irrational √3 := by decide

unseal Nat.sqrt.iter in
theorem irrational_sqrt_five' : Irrational √5 := by decide

unseal Nat.sqrt.iter in
theorem irrational_sqrt_six' : Irrational √6 := by decide

unseal Nat.sqrt.iter in
theorem irrational_sqrt_ten' : Irrational √10 := by decide

theorem irrational_two_mul {x : ℝ} (hx : Irrational x) : Irrational (2 * x) := by
  have := hx.natCast_mul (m := 2) (by norm_num)
  simpa using this

theorem irrational_four_mul {x : ℝ} (hx : Irrational x) : Irrational (4 * x) := by
  have := hx.natCast_mul (m := 4) (by norm_num)
  simpa using this

/-! ### The units -/

theorem one_add_sqrt_two_gt_one : 1 < 1 + √2 := by
  have : 0 < √2 := Real.sqrt_pos.mpr (by norm_num)
  linarith

theorem two_add_sqrt_three_gt_one : 1 < 2 + √3 := by
  have : 0 < √3 := Real.sqrt_pos.mpr (by norm_num)
  linarith

theorem sqrt_two_sq : √2 * √2 = 2 := Real.mul_self_sqrt (by norm_num)

theorem sqrt_three_sq : √3 * √3 = 3 := Real.mul_self_sqrt (by norm_num)

theorem ratOrNormOne_goldenRatio : RatOrNormOne Real.goldenRatio := by
  right
  refine ⟨1, -1, Or.inr rfl, ?_⟩
  have := Real.goldenRatio_sq
  rw [Rat.cast_one, Int.cast_neg, Int.cast_one]
  linarith

theorem ratOrNormOne_one_add_sqrt_two : RatOrNormOne (1 + √2) := by
  right
  refine ⟨2, -1, Or.inr rfl, ?_⟩
  push_cast
  linear_combination sqrt_two_sq

theorem ratOrNormOne_two_add_sqrt_three : RatOrNormOne (2 + √3) := by
  right
  refine ⟨4, 1, Or.inl rfl, ?_⟩
  push_cast
  linear_combination sqrt_three_sq

/-! ### The examples -/

/-- **Example.** `2 ≤ μ(log(1+√2) / log φ) ≤ 4`. -/
theorem log_one_add_sqrt_two_div_log_goldenRatio_bounds :
    2 ≤ irrationalityExponent (Real.log (1 + √2) / Real.log Real.goldenRatio) ∧
      irrationalityExponent (Real.log (1 + √2) / Real.log Real.goldenRatio) ≤ 4 := by
  have hind := quadUnits_eq_zpow (w1 := 1 + √2) (w1' := 1 - √2) (w2 := Real.goldenRatio)
    (w2' := Real.goldenConj) (T1 := 2) (N1 := -1) (T2 := 1) (N2 := -1)
    (Or.inr rfl) (Or.inr rfl) (by push_cast; ring)
    (by push_cast; linear_combination -sqrt_two_sq)
    (by rw [Int.cast_one]; exact Real.goldenRatio_add_goldenConj)
    (by rw [Int.cast_neg, Int.cast_one]; exact Real.goldenRatio_mul_goldenConj)
    one_add_sqrt_two_gt_one Real.one_lt_goldenRatio
    (by rw [show (1 + √2) - (1 - √2) = 2 * √2 by ring]; exact irrational_two_mul irrational_sqrt_two)
    (by
      rw [Real.goldenRatio_sub_goldenConj,
        show (1 + √2) - (1 - √2) = 2 * √2 by ring,
        show 2 * √2 * √5 = 2 * √10 by
          rw [mul_assoc, ← Real.sqrt_mul (show (0 : ℝ) ≤ 2 by norm_num) 5]; norm_num]
      exact irrational_two_mul irrational_sqrt_ten')
  refine ratOrNormOne_logRatio_bounds Real.goldenRatio (1 + √2) Real.goldenRatio_pos
    (by linarith [one_add_sqrt_two_gt_one]) ?_ ratOrNormOne_goldenRatio
    ratOrNormOne_one_add_sqrt_two
  intro u v huv
  have h' : (1 + √2) ^ u = Real.goldenRatio ^ (-v) := by
    rw [zpow_neg]
    exact eq_inv_of_mul_eq_one_left huv
  have := hind u (-v) h'
  exact ⟨this.1, by omega⟩

/-- **Example.** `2 ≤ μ(log(2+√3) / log(1+√2)) ≤ 4`. -/
theorem log_two_add_sqrt_three_div_log_one_add_sqrt_two_bounds :
    2 ≤ irrationalityExponent (Real.log (2 + √3) / Real.log (1 + √2)) ∧
      irrationalityExponent (Real.log (2 + √3) / Real.log (1 + √2)) ≤ 4 := by
  have hind := quadUnits_eq_zpow (w1 := 2 + √3) (w1' := 2 - √3) (w2 := 1 + √2)
    (w2' := 1 - √2) (T1 := 4) (N1 := 1) (T2 := 2) (N2 := -1)
    (Or.inl rfl) (Or.inr rfl) (by push_cast; ring)
    (by push_cast; linear_combination -sqrt_three_sq)
    (by push_cast; ring)
    (by push_cast; linear_combination -sqrt_two_sq)
    two_add_sqrt_three_gt_one one_add_sqrt_two_gt_one
    (by rw [show (2 + √3) - (2 - √3) = 2 * √3 by ring]; exact irrational_two_mul irrational_sqrt_three')
    (by
      rw [show (2 + √3) - (2 - √3) = 2 * √3 by ring,
        show (1 + √2) - (1 - √2) = 2 * √2 by ring,
        show 2 * √3 * (2 * √2) = 4 * √6 by
          rw [show 2 * √3 * (2 * √2) = 4 * (√3 * √2) by ring,
            ← Real.sqrt_mul (show (0 : ℝ) ≤ 3 by norm_num) 2]
          norm_num]
      exact irrational_four_mul irrational_sqrt_six')
  refine ratOrNormOne_logRatio_bounds (1 + √2) (2 + √3) (by linarith [one_add_sqrt_two_gt_one])
    (by linarith [two_add_sqrt_three_gt_one]) ?_ ratOrNormOne_one_add_sqrt_two
    ratOrNormOne_two_add_sqrt_three
  intro u v huv
  have h' : (2 + √3) ^ u = (1 + √2) ^ (-v) := by
    rw [zpow_neg]
    exact eq_inv_of_mul_eq_one_left huv
  have := hind u (-v) h'
  exact ⟨this.1, by omega⟩

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridGalois.lean <==
import QuadraticPi.TwoGridPairs

/-! # Theorem 1.4

Let `E` be a Galois number field with an embedding `ι : E → ℂ`, and `bE, aE ∈ E` with
`ι bE = b`, `ι aE = a` positive reals, `a, b` multiplicatively independent. The conjugate
pairs are `(g bE, g aE)`, `g ∈ Aut(E/ℚ)`. A family `s : Fin z → Aut(E/ℚ)` is *independent*
if `∏ (s l bE, s l aE)^{nₗ} = (1, 1)` only for `n = 0`; the rank of `Π(a, b)` is the largest
`z` of an independent family. Then

  `2 ≤ μ(log a / log b) ≤ z + 2`   (`logRatio_irrationalityExponent_bounds`).

Proof: every embedding is `ι ∘ g` (counting: `#Aut = [E:ℚ] = #embeddings`); a largest
independent family satisfies Lemma 3.3 (`exists_relation_of_maximal`), so it is a
`PairFamily`, and `PairFamily.irrationalityExponent_bounds` applies. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid

variable {E : Type*} [Field E] [NumberField E]

/-- Independence of the conjugate pairs `(s l bE, s l aE)`. -/
def ConjIndep (bE aE : E) {z : ℕ} (s : Fin z → (E ≃ₐ[ℚ] E)) : Prop :=
  ∀ n : Fin z → ℤ, ∏ l, (s l bE) ^ n l = 1 → ∏ l, (s l aE) ^ n l = 1 → n = 0

/-- **Lemma 3.3.** A largest independent family has a relation with every conjugate pair. -/
theorem exists_relation_of_maximal (bE aE : E) {z : ℕ} (s : Fin z → (E ≃ₐ[ℚ] E))
    (hind : ConjIndep bE aE s)
    (hmax : ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)), ConjIndep bE aE s' → z' ≤ z)
    (h : E ≃ₐ[ℚ] E) :
    ∃ (A : ℤ) (n : Fin z → ℤ), A ≠ 0 ∧
      ∏ l, (s l bE) ^ n l = (h bE) ^ A ∧ ∏ l, (s l aE) ^ n l = (h aE) ^ A := by
  have hnot : ¬ ConjIndep bE aE (Fin.cons h s : Fin (z + 1) → (E ≃ₐ[ℚ] E)) := fun hc => by
    have := hmax _ _ hc
    omega
  unfold ConjIndep at hnot
  push Not at hnot
  obtain ⟨n, hb, ha, hn⟩ := hnot
  rw [Fin.prod_univ_succ] at hb ha
  simp only [Fin.cons_zero, Fin.cons_succ] at hb ha
  have h0 : n 0 ≠ 0 := by
    intro h0
    rw [h0, zpow_zero, one_mul] at hb ha
    have htail := hind (fun l => n l.succ) hb ha
    apply hn
    funext i
    induction i using Fin.cases with
    | zero => exact h0
    | succ l => exact congrFun htail l
  refine ⟨-n 0, fun l => n l.succ, neg_ne_zero.mpr h0, ?_, ?_⟩
  · rw [zpow_neg]
    exact eq_inv_of_mul_eq_one_left (by rw [mul_comm]; exact hb)
  · rw [zpow_neg]
    exact eq_inv_of_mul_eq_one_left (by rw [mul_comm]; exact ha)

/-- In a Galois number field every embedding is `ι ∘ g` for an automorphism `g`. -/
theorem exists_aut_of_embedding [IsGalois ℚ E] (ι τ : E →+* ℂ) :
    ∃ g : E ≃ₐ[ℚ] E, ∀ x, τ x = ι (g x) := by
  classical
  let F : (E ≃ₐ[ℚ] E) → (E →+* ℂ) := fun g => ι.comp (g : E →+* E)
  have hinj : Function.Injective F := by
    intro g h hgh
    ext x
    exact ι.injective (congrArg (fun φ : E →+* ℂ => φ x) hgh)
  have hcard : Fintype.card (E ≃ₐ[ℚ] E) = Fintype.card (E →+* ℂ) := by
    rw [← Nat.card_eq_fintype_card, IsGalois.card_aut_eq_finrank, NumberField.Embeddings.card]
  obtain ⟨g, hg⟩ := ((Fintype.bijective_iff_injective_and_card F).mpr ⟨hinj, hcard⟩).2 τ
  exact ⟨g, fun x => by rw [← hg]; rfl⟩

omit [NumberField E] in
/-- A real number `b > 0` with `ι bE = b` and `bE^k = 1` has `b^k = 1`. -/
theorem real_zpow_eq_one_of {ι : E →+* ℂ} {bE : E} {b : ℝ} (hι : ι bE = b) {k : ℤ}
    (h : bE ^ k = 1) : b ^ k = 1 := by
  have h1 : ι (bE ^ k) = 1 := by rw [h, map_one]
  rw [map_zpow₀, hι, ← Complex.ofReal_zpow] at h1
  exact_mod_cast h1

/-- `log b ≠ 0`, irrationality of `log a / log b`, and `log a = ξ log b`, from the
multiplicative independence of `a, b > 0`. -/
theorem logRatio_setup {b a : ℝ} (hb : 0 < b) (ha : 0 < a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0) :
    Real.log b ≠ 0 ∧ Irrational (Real.log a / Real.log b) ∧
      Real.log a = (Real.log a / Real.log b) * Real.log b := by
  have hb1 : b ≠ 1 := by
    intro h1
    have := hmult 0 1 (by rw [h1]; simp)
    omega
  have hlogb : Real.log b ≠ 0 := Real.log_ne_zero_of_pos_of_ne_one hb hb1
  have hLa : Real.log a = (Real.log a / Real.log b) * Real.log b := by
    rw [div_mul_cancel₀ _ hlogb]
  refine ⟨hlogb, ?_, hLa⟩
  rintro ⟨r, hr⟩
  have hden : (r.den : ℝ) ≠ 0 := by exact_mod_cast r.den_ne_zero
  have hr' : (r.den : ℝ) * Real.log a = r.num * Real.log b := by
    have h1 : (r : ℝ) = r.num / r.den := Rat.cast_def r
    rw [hLa, ← hr, h1]
    field_simp
  have hpow : a ^ (r.den : ℤ) = b ^ r.num := by
    have h1 : Real.log (a ^ (r.den : ℤ)) = Real.log (b ^ r.num) := by
      rw [Real.log_zpow, Real.log_zpow]
      push_cast
      exact hr'
    rw [← Real.exp_log (zpow_pos ha _), ← Real.exp_log (zpow_pos hb _), h1]
  have := hmult (r.den : ℤ) (-r.num) (by
    rw [zpow_neg, hpow, mul_inv_cancel₀ (zpow_ne_zero _ hb.ne')])
  exact r.den_ne_zero (by exact_mod_cast this.1)

/-- **Theorem 1.4**, in the form used for linear forms: every exponent `ν > z + 2` has
finitely many good approximations to `log a / log b`. -/
theorem logRatio_finite_good [IsGalois ℚ E] (ι : E →+* ℂ) (bE aE : E)
    (b a : ℝ) (hb : 0 < b) (ha : 0 < a) (hιb : ι bE = b) (hιa : ι aE = a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0)
    {z : ℕ} (s : Fin z → (E ≃ₐ[ℚ] E)) (hind : ConjIndep bE aE s)
    (hmax : ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)), ConjIndep bE aE s' → z' ≤ z) :
    ∀ nu : ℝ, (z : ℝ) + 2 < nu →
      (GoodRationalApproximations (Real.log a / Real.log b) nu).Finite := by
  classical
  obtain ⟨-, hirr, hLa⟩ := logRatio_setup hb ha hmult
  set xi := Real.log a / Real.log b with hxi
  have hbE : bE ≠ 0 := fun h => by
    rw [h, map_zero] at hιb
    exact hb.ne' (by exact_mod_cast hιb.symm)
  have haE : aE ≠ 0 := fun h => by
    rw [h, map_zero] at hιa
    exact ha.ne' (by exact_mod_cast hιa.symm)
  -- `z ≥ 1`
  have hz : z ≠ 0 := by
    intro hz0
    have hone : ConjIndep bE aE (fun _ : Fin 1 => AlgEquiv.refl) := by
      intro n hnb _
      simp only [Fin.prod_univ_one, AlgEquiv.coe_refl, id] at hnb
      have hb' := real_zpow_eq_one_of hιb hnb
      have := hmult 0 (n 0) (by rw [zpow_zero, one_mul]; exact hb')
      funext i
      simp only [Subsingleton.elim i 0, this.2, Pi.zero_apply]
    have := hmax 1 _ hone
    omega
  obtain ⟨t, rfl⟩ := Nat.exists_eq_add_one_of_ne_zero hz
  -- denominators
  have hbalg : IsAlgebraic ℤ bE :=
    (IsFractionRing.isAlgebraic_iff ℤ ℚ E).mpr (.of_finite ℚ bE)
  have haalg : IsAlgebraic ℤ aE :=
    (IsFractionRing.isAlgebraic_iff ℤ ℚ E).mpr (.of_finite ℚ aE)
  obtain ⟨D, hD⟩ : ∃ D : ℕ, D = Algebra.natDenominator bE * Algebra.natDenominator aE :=
    ⟨_, rfl⟩
  have hDpos : 0 < D := by
    rw [hD]
    exact Nat.mul_pos (Nat.pos_of_ne_zero hbalg.natDenominator_ne_zero)
      (Nat.pos_of_ne_zero haalg.natDenominator_ne_zero)
  have hbI : IsIntegral ℤ ((D : E) * bE) := by
    have h1 := Algebra.isIntegral_natDenominator_smul bE
    rw [nsmul_eq_mul] at h1
    have heq : (D : E) * bE =
        (Algebra.natDenominator aE : E) * ((Algebra.natDenominator bE : E) * bE) := by
      rw [hD]; push_cast; ring
    rw [heq]
    exact (isIntegral_natCast _).mul h1
  have haI : IsIntegral ℤ ((D : E) * aE) := by
    have h1 := Algebra.isIntegral_natDenominator_smul aE
    rw [nsmul_eq_mul] at h1
    have heq : (D : E) * aE =
        (Algebra.natDenominator bE : E) * ((Algebra.natDenominator aE : E) * aE) := by
      rw [hD]; push_cast; ring
    rw [heq]
    exact (isIntegral_natCast _).mul h1
  have hmapI : ∀ (g : E ≃ₐ[ℚ] E) (x : E), IsIntegral ℤ ((D : E) * x) →
      IsIntegral ℤ ((D : E) * g x) := by
    intro g x hx
    have h := hx.map g
    rw [map_mul, map_natCast] at h
    exact h
  -- the pair family
  let F : PairFamily E b a t :=
    { beta := fun l => s l bE
      alpha := fun l => s l aE
      beta_ne := fun l => (map_ne_zero (s l)).mpr hbE
      alpha_ne := fun l => (map_ne_zero (s l)).mpr haE
      D := D
      D_pos := hDpos
      beta_int := fun l => hmapI (s l) bE hbI
      alpha_int := fun l => hmapI (s l) aE haI
      indep := hind
      rel := by
        intro σ
        obtain ⟨g, hg⟩ := exists_aut_of_embedding ι σ
        obtain ⟨A, n, hA, hrb, hra⟩ := exists_relation_of_maximal bE aE s hind hmax g.symm
        refine ⟨A, n, ?_, ?_, ?_⟩
        · intro hn0
          rw [hn0] at hrb
          simp only [Pi.zero_apply, zpow_zero, Finset.prod_const_one] at hrb
          have h1 : bE ^ A = 1 := by
            have := congrArg g hrb
            rwa [map_one, map_zpow₀, AlgEquiv.apply_symm_apply, eq_comm] at this
          have h2 := real_zpow_eq_one_of hιb h1
          exact hA (hmult 0 A (by rw [zpow_zero, one_mul]; exact h2)).2
        · calc ∏ l, σ (s l bE) ^ n l = ι (g (∏ l, (s l bE) ^ n l)) := by
                simp only [hg, map_prod, map_zpow₀]
            _ = (b : ℂ) ^ A := by
                rw [hrb, map_zpow₀, AlgEquiv.apply_symm_apply, map_zpow₀, hιb]
        · calc ∏ l, σ (s l aE) ^ n l = ι (g (∏ l, (s l aE) ^ n l)) := by
                simp only [hg, map_prod, map_zpow₀]
            _ = (a : ℂ) ^ A := by
                rw [hra, map_zpow₀, AlgEquiv.apply_symm_apply, map_zpow₀, hιa] }
  intro nu hnu
  apply centerSupply_finite_good xi hirr t 1 one_pos (by omega) (F.centerSupply hb ha xi hLa) nu
  push_cast at hnu ⊢
  linarith

/-- **Theorem 1.4.** `2 ≤ μ(log a / log b) ≤ rk Π(a, b) + 2`, with the rank given as the
largest size `z` of an independent family of conjugate pairs. -/
theorem logRatio_irrationalityExponent_bounds [IsGalois ℚ E] (ι : E →+* ℂ) (bE aE : E)
    (b a : ℝ) (hb : 0 < b) (ha : 0 < a) (hιb : ι bE = b) (hιa : ι aE = a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0)
    {z : ℕ} (s : Fin z → (E ≃ₐ[ℚ] E)) (hind : ConjIndep bE aE s)
    (hmax : ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)), ConjIndep bE aE s' → z' ≤ z) :
    2 ≤ irrationalityExponent (Real.log a / Real.log b) ∧
      irrationalityExponent (Real.log a / Real.log b) ≤ (z : ℝ) + 2 :=
  irrationalityExponent_bounds_of_finite_good (logRatio_setup hb ha hmult).2.1
    (logRatio_finite_good ι bE aE b a hb ha hιb hιa hmult s hind hmax)

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridGolden.lean <==
import QuadraticPi.TwoGridQuadratic

/-! # Example: `μ(log 2 / log φ) ≤ 4`

`GoldenField = ℚ(ω)`, `ω² = 1 + ω` (Mathlib's `QuadraticAlgebra ℚ 1 1`), with the embeddings
`ω ↦ φ` and `ω ↦ ψ`. The multiplicative independence of `2` and `φ` is proved with both
embeddings: `2^u φ^v = 1` forces `2^u ψ^v = 1`, hence `4^u (-1)^v = 1`. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid

/-- `x² = 1 + x` has no rational root. -/
instance golden_fact : Fact (∀ r : ℚ, r ^ 2 ≠ 1 + 1 * r) := ⟨by
  intro r hr
  have hr' : (r : ℝ) ^ 2 = 1 + 1 * r := by exact_mod_cast hr
  have h1 := Real.goldenRatio_add_goldenConj
  have h2 := Real.goldenRatio_mul_goldenConj
  have hfac : ((r : ℝ) - Real.goldenRatio) * ((r : ℝ) - Real.goldenConj) = 0 := by
    linear_combination hr' - (r : ℝ) * h1 + h2
  rcases mul_eq_zero.mp hfac with h | h
  · exact Real.goldenRatio_irrational ⟨r, by linarith⟩
  · exact Real.goldenConj_irrational ⟨r, by linarith⟩⟩

/-- `ℚ(φ)`. -/
abbrev GoldenField : Type := QuadraticAlgebra ℚ 1 1

instance : NumberField GoldenField where
  to_charZero := inferInstance
  to_finiteDimensional := by exact (inferInstance : Module.Finite ℚ (QuadraticAlgebra ℚ 1 1))

theorem goldenField_finrank : Module.finrank ℚ GoldenField = 2 := by
  exact QuadraticAlgebra.finrank_eq_two (1 : ℚ) 1

theorem goldenRatio_root : ((Real.goldenRatio : ℝ) : ℂ) * (Real.goldenRatio : ℂ) =
    (1 : ℚ) • (1 : ℂ) + (1 : ℚ) • ((Real.goldenRatio : ℝ) : ℂ) := by
  have h : Real.goldenRatio * Real.goldenRatio = 1 + Real.goldenRatio := by
    nlinarith [Real.goldenRatio_sq]
  simp only [one_smul]
  exact_mod_cast h

theorem goldenConj_root : ((Real.goldenConj : ℝ) : ℂ) * (Real.goldenConj : ℂ) =
    (1 : ℚ) • (1 : ℂ) + (1 : ℚ) • ((Real.goldenConj : ℝ) : ℂ) := by
  have h : Real.goldenConj * Real.goldenConj = 1 + Real.goldenConj := by
    nlinarith [Real.goldenConj_sq]
  simp only [one_smul]
  exact_mod_cast h

/-- The real embedding `ω ↦ φ`. -/
def goldenEmb : GoldenField →+* ℂ :=
  (QuadraticAlgebra.lift ⟨((Real.goldenRatio : ℝ) : ℂ), goldenRatio_root⟩ :
    GoldenField →ₐ[ℚ] ℂ).toRingHom

/-- The conjugate embedding `ω ↦ ψ`. -/
def goldenConjEmb : GoldenField →+* ℂ :=
  (QuadraticAlgebra.lift ⟨((Real.goldenConj : ℝ) : ℂ), goldenConj_root⟩ :
    GoldenField →ₐ[ℚ] ℂ).toRingHom

theorem goldenEmb_omega :
    goldenEmb (QuadraticAlgebra.omega : GoldenField) = ((Real.goldenRatio : ℝ) : ℂ) := by
  show (QuadraticAlgebra.omega : GoldenField).re • (1 : ℂ) +
    (QuadraticAlgebra.omega : GoldenField).im • ((Real.goldenRatio : ℝ) : ℂ) = _
  simp [QuadraticAlgebra.re_omega, QuadraticAlgebra.im_omega]

theorem goldenConjEmb_omega :
    goldenConjEmb (QuadraticAlgebra.omega : GoldenField) = ((Real.goldenConj : ℝ) : ℂ) := by
  show (QuadraticAlgebra.omega : GoldenField).re • (1 : ℂ) +
    (QuadraticAlgebra.omega : GoldenField).im • ((Real.goldenConj : ℝ) : ℂ) = _
  simp [QuadraticAlgebra.re_omega, QuadraticAlgebra.im_omega]

/-- `2` and `φ` are multiplicatively independent. -/
theorem two_goldenRatio_mult_indep :
    ∀ u v : ℤ, (2 : ℝ) ^ u * Real.goldenRatio ^ v = 1 → u = 0 ∧ v = 0 := by
  intro u v h
  have hx : goldenEmb ((2 : GoldenField) ^ u * (QuadraticAlgebra.omega : GoldenField) ^ v) =
      1 := by
    rw [map_mul, map_zpow₀, map_zpow₀, map_ofNat, goldenEmb_omega]
    have hC : (((2 : ℝ) ^ u * Real.goldenRatio ^ v : ℝ) : ℂ) = 1 := by
      rw [h, Complex.ofReal_one]
    rw [Complex.ofReal_mul, Complex.ofReal_zpow, Complex.ofReal_zpow,
      Complex.ofReal_ofNat] at hC
    exact hC
  have hx1 : (2 : GoldenField) ^ u * (QuadraticAlgebra.omega : GoldenField) ^ v = 1 :=
    goldenEmb.injective (by rw [hx, map_one])
  have hτ : (2 : ℝ) ^ u * Real.goldenConj ^ v = 1 := by
    have h2 := congrArg goldenConjEmb hx1
    rw [map_mul, map_zpow₀, map_zpow₀, map_ofNat, goldenConjEmb_omega, map_one] at h2
    apply Complex.ofReal_injective
    rw [Complex.ofReal_mul, Complex.ofReal_zpow, Complex.ofReal_zpow, Complex.ofReal_ofNat,
      Complex.ofReal_one]
    exact h2
  have h4 : ((2 : ℝ) ^ u * Real.goldenRatio ^ v) * ((2 : ℝ) ^ u * Real.goldenConj ^ v) =
      (4 : ℝ) ^ u * (Real.goldenRatio * Real.goldenConj) ^ v := by
    rw [mul_zpow, show (4 : ℝ) = 2 * 2 by norm_num, mul_zpow]
    ring
  rw [h, hτ, Real.goldenRatio_mul_goldenConj, one_mul] at h4
  have habs := congrArg abs h4
  rw [abs_one, abs_mul, abs_zpow, abs_zpow, abs_neg, abs_one, one_zpow, mul_one,
    abs_of_pos (by norm_num : (0 : ℝ) < 4)] at habs
  have hu : u = 0 := (zpow_eq_one_iff_right₀ (by norm_num) (by norm_num)).mp habs.symm
  subst hu
  refine ⟨rfl, ?_⟩
  rw [zpow_zero, one_mul] at h
  exact (zpow_eq_one_iff_right₀ Real.goldenRatio_pos.le
    Real.one_lt_goldenRatio.ne').mp h

/-- **Example.** `2 ≤ μ(log 2 / log φ) ≤ 4`. -/
theorem log_two_div_log_goldenRatio_bounds :
    2 ≤ irrationalityExponent (Real.log 2 / Real.log Real.goldenRatio) ∧
      irrationalityExponent (Real.log 2 / Real.log Real.goldenRatio) ≤ 4 := by
  refine quadratic_logRatio_bounds goldenField_finrank goldenEmb
    (QuadraticAlgebra.omega : GoldenField) 2 Real.goldenRatio 2 Real.goldenRatio_pos
    two_pos goldenEmb_omega ?_ two_goldenRatio_mult_indep
  rw [map_ofNat]
  norm_num

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridLinearForms.lean <==
import QuadraticPi.TwoGridDegreeReal

/-! # Corollary 1.5(5): linear forms in two logarithms

If every exponent `ν > κ` has finitely many good approximations to `ξ = log a / log b`, then
for every `ε > 0` there is `c > 0` with

  `|p log a + q log b| ≥ c · max(1, |p|, |q|)^{-(κ - 1 + ε)}`,   `(p, q) ∈ ℤ² \ 0`.

Proof: put `ν = κ + ε` and `r = -q/p` in lowest terms, `d = den r ≤ |p|`. If `d` is large,
`r` is not a good approximation, so `|ξ - r| ≥ d^{-ν} ≥ |p|^{-ν}`. If `d` is small,
`|d ξ - num r| ≥ δ > 0` uniformly (`ξ` irrational, finitely many `d`). Either way
`|p ξ + q| ≥ c₀ |p|^{1-ν}`; multiply by `|log b|`. With `κ = z + 2` (Theorem 1.4) or
`κ = [ℚ(a, b) : ℚ] + 2` (Corollary 1.5(1)) this is Corollary 1.5(5). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid

/-- An irrational number stays a fixed distance away from the integers. -/
theorem exists_pos_le_abs_sub_int {x : ℝ} (hx : Irrational x) :
    ∃ δ : ℝ, 0 < δ ∧ ∀ n : ℤ, δ ≤ |x - n| := by
  have hfx : Int.fract x = x - ⌊x⌋ := rfl
  have hf0 : 0 < Int.fract x := by
    rcases (Int.fract_nonneg x).lt_or_eq with h | h
    · exact h
    · exfalso
      apply hx.ne_int ⌊x⌋
      linarith
  have hf1 := Int.fract_lt_one x
  refine ⟨min (Int.fract x) (1 - Int.fract x), lt_min hf0 (by linarith), fun n => ?_⟩
  rcases le_or_gt n ⌊x⌋ with h | h
  · have h1 : (n : ℝ) ≤ ⌊x⌋ := by exact_mod_cast h
    have h2 : Int.fract x ≤ x - n := by linarith
    exact (min_le_left _ _).trans (h2.trans (le_abs_self _))
  · have h1 : ⌊x⌋ + 1 ≤ n := by omega
    have h1' : (⌊x⌋ : ℝ) + 1 ≤ n := by exact_mod_cast h1
    have h2 : 1 - Int.fract x ≤ -(x - n) := by linarith
    exact (min_le_right _ _).trans (h2.trans (neg_le_abs _))

/-- Uniformly in `0 < d < N`, `d ξ` stays a fixed distance away from the integers. -/
theorem exists_pos_le_abs_nat_mul_sub {xi : ℝ} (hirr : Irrational xi) (N : ℕ) :
    ∃ δ : ℝ, 0 < δ ∧ ∀ d : ℕ, 0 < d → d < N → ∀ n : ℤ, δ ≤ |(d : ℝ) * xi - n| := by
  induction N with
  | zero => exact ⟨1, one_pos, fun d _ hd => absurd hd (Nat.not_lt_zero _)⟩
  | succ N ih =>
    obtain ⟨δ, hδ, hb⟩ := ih
    by_cases hN : N = 0
    · refine ⟨δ, hδ, fun d hd hdN => ?_⟩
      exfalso
      omega
    · obtain ⟨δ', hδ', hb'⟩ := exists_pos_le_abs_sub_int (hirr.natCast_mul hN)
      refine ⟨min δ δ', lt_min hδ hδ', fun d hd hdN n => ?_⟩
      rcases (by omega : d < N ∨ d = N) with h | h
      · exact (min_le_left _ _).trans (hb d hd h n)
      · subst h
        exact (min_le_right _ _).trans (hb' n)

/-- `|p ξ + q| ≥ c₀ |p|^{1-ν}` for `p ≠ 0`, when `ν` has finitely many good
approximations. -/
theorem exists_abs_mul_add_ge {xi nu : ℝ} (hirr : Irrational xi) (hnu : 1 ≤ nu)
    (hfin : (GoodRationalApproximations xi nu).Finite) :
    ∃ c : ℝ, 0 < c ∧ ∀ p q : ℤ, p ≠ 0 →
      c * |(p : ℝ)| ^ (1 - nu) ≤ |(p : ℝ) * xi + q| := by
  classical
  obtain ⟨δ, hδ, hsmall⟩ :=
    exists_pos_le_abs_nat_mul_sub hirr (hfin.toFinset.sup Rat.den + 2)
  refine ⟨min 1 δ, lt_min one_pos hδ, fun p q hp => ?_⟩
  set r : ℚ := ((-q : ℤ) : ℚ) / (p : ℚ) with hr
  have hp0 : (p : ℝ) ≠ 0 := Int.cast_ne_zero.mpr hp
  have hpR : (0 : ℝ) < |(p : ℝ)| := abs_pos.mpr hp0
  have hp1 : (1 : ℝ) ≤ |(p : ℝ)| := by
    have := Int.one_le_abs hp
    exact_mod_cast this
  have hrR : (r : ℝ) = -q / p := by
    rw [hr, Rat.cast_div, Rat.cast_intCast, Rat.cast_intCast, Int.cast_neg]
  have hden : (r.den : ℝ) ≤ |(p : ℝ)| := by
    have hdvd := Rat.den_dvd (-q) p
    rw [← Rat.intCast_div_eq_divInt] at hdvd
    have h1 : (r.den : ℤ) ≤ |p| :=
      Int.le_of_dvd (abs_pos.mpr hp) ((dvd_abs _ _).mpr hdvd)
    have h2 : ((r.den : ℤ) : ℝ) ≤ ((|p| : ℤ) : ℝ) := by exact_mod_cast h1
    rw [Int.cast_abs] at h2
    exact_mod_cast h2
  have hd0 : (0 : ℝ) < r.den := by exact_mod_cast r.pos
  have hkey : |(p : ℝ) * xi + q| = |(p : ℝ)| * |xi - r| := by
    rw [hrR, ← abs_mul]
    congr 1
    field_simp
    ring
  have hpow1 : |(p : ℝ)| ^ (1 - nu) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos hp1 (by linarith)
  have hpow0 : 0 ≤ |(p : ℝ)| ^ (1 - nu) := Real.rpow_nonneg (abs_nonneg _) _
  rcases lt_or_ge r.den (hfin.toFinset.sup Rat.den + 2) with hsm | hlg
  · -- small denominator
    have h1 := hsmall r.den r.pos hsm r.num
    have h2 : (r.den : ℝ) * xi - r.num = (xi - r) * r.den := by
      rw [Rat.cast_def, sub_mul, div_mul_cancel₀ _ hd0.ne']
      ring
    have h3 : |(r.den : ℝ) * xi - r.num| = |xi - r| * r.den := by
      rw [h2, abs_mul, abs_of_pos hd0]
    calc min 1 δ * |(p : ℝ)| ^ (1 - nu) ≤ δ * 1 :=
          mul_le_mul (min_le_right _ _) hpow1 hpow0 hδ.le
      _ = δ := mul_one δ
      _ ≤ |xi - r| * r.den := h1.trans (le_of_eq h3)
      _ ≤ |xi - r| * |(p : ℝ)| := mul_le_mul_of_nonneg_left hden (abs_nonneg _)
      _ = |(p : ℝ) * xi + q| := by rw [hkey, mul_comm]
  · -- large denominator: `r` is not a good approximation
    have hnot : r ∉ hfin.toFinset := fun hmem => by
      have := Finset.le_sup (f := Rat.den) hmem
      omega
    rw [Set.Finite.mem_toFinset] at hnot
    have hge : (r.den : ℝ) ^ (-nu) ≤ |xi - r| := by
      by_contra hlt
      apply hnot
      show 2 ≤ r.den ∧ 0 < |xi - (r : ℝ)| ∧ |xi - (r : ℝ)| < (r.den : ℝ) ^ (-nu)
      exact ⟨by omega, abs_pos.mpr (sub_ne_zero.mpr (hirr.ne_rat r)), not_le.mp hlt⟩
    have hpowle : |(p : ℝ)| ^ (-nu) ≤ (r.den : ℝ) ^ (-nu) :=
      Real.rpow_le_rpow_of_nonpos hd0 hden (by linarith)
    calc min 1 δ * |(p : ℝ)| ^ (1 - nu) ≤ 1 * |(p : ℝ)| ^ (1 - nu) :=
          mul_le_mul_of_nonneg_right (min_le_left _ _) hpow0
      _ = |(p : ℝ)| * |(p : ℝ)| ^ (-nu) := by
          rw [one_mul, sub_eq_add_neg, Real.rpow_add hpR, Real.rpow_one]
      _ ≤ |(p : ℝ)| * |xi - r| := mul_le_mul_of_nonneg_left (hpowle.trans hge) hpR.le
      _ = |(p : ℝ) * xi + q| := hkey.symm

/-- **Linear forms.** If every `ν > κ` has finitely many good approximations to
`log a / log b`, then `|p log a + q log b| ≥ c · max(1, |p|, |q|)^{-(κ - 1 + ε)}`. -/
theorem linearForm_lower_bound {b a kappa : ℝ} (hlogb : Real.log b ≠ 0)
    (hirr : Irrational (Real.log a / Real.log b)) (hkappa : 1 ≤ kappa)
    (hfin : ∀ nu : ℝ, kappa < nu →
      (GoodRationalApproximations (Real.log a / Real.log b) nu).Finite)
    {ε : ℝ} (hε : 0 < ε) :
    ∃ c : ℝ, 0 < c ∧ ∀ p q : ℤ, (p ≠ 0 ∨ q ≠ 0) →
      c * (max 1 (max |(p : ℝ)| |(q : ℝ)|)) ^ (-(kappa - 1 + ε)) ≤
        |(p : ℝ) * Real.log a + q * Real.log b| := by
  set xi := Real.log a / Real.log b with hxi
  have hLa : Real.log a = xi * Real.log b := by rw [hxi, div_mul_cancel₀ _ hlogb]
  obtain ⟨c0, hc0, hc⟩ := exists_abs_mul_add_ge hirr (by linarith : 1 ≤ kappa + ε)
    (hfin (kappa + ε) (by linarith))
  have hL : 0 < |Real.log b| := abs_pos.mpr hlogb
  refine ⟨|Real.log b| * min c0 1, mul_pos hL (lt_min hc0 one_pos), fun p q hpq => ?_⟩
  set M := max 1 (max |(p : ℝ)| |(q : ℝ)|) with hM
  have hM1 : 1 ≤ M := le_max_left _ _
  have hM0 : 0 < M := by linarith
  have he : -(kappa - 1 + ε) = 1 - (kappa + ε) := by ring
  rw [he]
  have hMpow1 : M ^ (1 - (kappa + ε)) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos hM1 (by linarith)
  have hMpow0 : 0 ≤ M ^ (1 - (kappa + ε)) := Real.rpow_nonneg hM0.le _
  have hform : (p : ℝ) * Real.log a + q * Real.log b = Real.log b * ((p : ℝ) * xi + q) := by
    rw [hLa]
    ring
  rw [hform, abs_mul]
  by_cases hp : p = 0
  · -- `p = 0`, `q ≠ 0`
    have hq : q ≠ 0 := hpq.resolve_left (not_not.mpr hp)
    have hq1 : (1 : ℝ) ≤ |(q : ℝ)| := by
      have := Int.one_le_abs hq
      exact_mod_cast this
    have hx : |(p : ℝ) * xi + q| = |(q : ℝ)| := by
      rw [hp, Int.cast_zero, zero_mul, zero_add]
    rw [hx]
    calc |Real.log b| * min c0 1 * M ^ (1 - (kappa + ε)) ≤ |Real.log b| * 1 * 1 := by
          exact mul_le_mul (mul_le_mul_of_nonneg_left (min_le_right _ _) hL.le) hMpow1 hMpow0
            (by rw [mul_one]; exact hL.le)
      _ = |Real.log b| := by ring
      _ ≤ |Real.log b| * |(q : ℝ)| := le_mul_of_one_le_right hL.le hq1
  · -- `p ≠ 0`
    have hpM : |(p : ℝ)| ≤ M := (le_max_left _ _).trans (le_max_right _ _)
    have hpR : (0 : ℝ) < |(p : ℝ)| := abs_pos.mpr (Int.cast_ne_zero.mpr hp)
    have h1 : M ^ (1 - (kappa + ε)) ≤ |(p : ℝ)| ^ (1 - (kappa + ε)) :=
      Real.rpow_le_rpow_of_nonpos hpR hpM (by linarith)
    have h2 := hc p q hp
    calc |Real.log b| * min c0 1 * M ^ (1 - (kappa + ε))
        ≤ |Real.log b| * c0 * |(p : ℝ)| ^ (1 - (kappa + ε)) := by
          exact mul_le_mul (mul_le_mul_of_nonneg_left (min_le_left _ _) hL.le) h1 hMpow0
            (mul_nonneg hL.le hc0.le)
      _ = |Real.log b| * (c0 * |(p : ℝ)| ^ (1 - (kappa + ε))) := by ring
      _ ≤ |Real.log b| * |(p : ℝ) * xi + q| := mul_le_mul_of_nonneg_left h2 hL.le

/-- **Corollary 1.5(5)**, rank form: with `z = rk Π(a, b)` (the largest independent family
of conjugate pairs), `|p log a + q log b| ≥ c · max(1, |p|, |q|)^{-(z + 1 + ε)}`. -/
theorem logRatio_linearForm_bound {E : Type*} [Field E] [NumberField E] [IsGalois ℚ E]
    (ι : E →+* ℂ) (bE aE : E) (b a : ℝ) (hb : 0 < b) (ha : 0 < a)
    (hιb : ι bE = b) (hιa : ι aE = a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0)
    {z : ℕ} (s : Fin z → (E ≃ₐ[ℚ] E)) (hind : ConjIndep bE aE s)
    (hmax : ∀ (z' : ℕ) (s' : Fin z' → (E ≃ₐ[ℚ] E)), ConjIndep bE aE s' → z' ≤ z)
    {ε : ℝ} (hε : 0 < ε) :
    ∃ c : ℝ, 0 < c ∧ ∀ p q : ℤ, (p ≠ 0 ∨ q ≠ 0) →
      c * (max 1 (max |(p : ℝ)| |(q : ℝ)|)) ^ (-((z : ℝ) + 1 + ε)) ≤
        |(p : ℝ) * Real.log a + q * Real.log b| := by
  obtain ⟨hlogb, hirr, -⟩ := logRatio_setup hb ha hmult
  have h0 : (0 : ℝ) ≤ z := Nat.cast_nonneg _
  have hz2 : (1 : ℝ) ≤ (z : ℝ) + 2 := by linarith
  obtain ⟨c, hc, h⟩ := linearForm_lower_bound hlogb hirr hz2
    (logRatio_finite_good ι bE aE b a hb ha hιb hιa hmult s hind hmax) hε
  refine ⟨c, hc, fun p q hpq => ?_⟩
  have he : -((z : ℝ) + 1 + ε) = -((z : ℝ) + 2 - 1 + ε) := by ring
  rw [he]
  exact h p q hpq

/-- **Corollary 1.5(5)**, degree form: for real algebraic `a, b > 0`, multiplicatively
independent, `|p log a + q log b| ≥ c · max(1, |p|, |q|)^{-([ℚ(a, b) : ℚ] + 1 + ε)}`. -/
theorem logRatio_linearForm_bound_real (b a : ℝ) (hb : 0 < b) (ha : 0 < a)
    (hbi : IsIntegral ℚ b) (hai : IsIntegral ℚ a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0) {ε : ℝ} (hε : 0 < ε) :
    ∃ c : ℝ, 0 < c ∧ ∀ p q : ℤ, (p ≠ 0 ∨ q ≠ 0) →
      c * (max 1 (max |(p : ℝ)| |(q : ℝ)|)) ^
          (-((Module.finrank ℚ (IntermediateField.adjoin ℚ ({(b : ℂ), (a : ℂ)} : Set ℂ)) : ℝ)
            + 1 + ε)) ≤
        |(p : ℝ) * Real.log a + q * Real.log b| := by
  obtain ⟨hlogb, hirr, -⟩ := logRatio_setup hb ha hmult
  have h0 : (0 : ℝ) ≤
      (Module.finrank ℚ (IntermediateField.adjoin ℚ ({(b : ℂ), (a : ℂ)} : Set ℂ)) : ℝ) :=
    Nat.cast_nonneg _
  have hk2 : (1 : ℝ) ≤
      (Module.finrank ℚ (IntermediateField.adjoin ℚ ({(b : ℂ), (a : ℂ)} : Set ℂ)) : ℝ) + 2 := by
    linarith
  obtain ⟨c, hc, h⟩ := linearForm_lower_bound hlogb hirr hk2
    (logRatio_degree_finite_good_real b a hb ha hbi hai hmult) hε
  refine ⟨c, hc, fun p q hpq => ?_⟩
  have he : -((Module.finrank ℚ (IntermediateField.adjoin ℚ ({(b : ℂ), (a : ℂ)} : Set ℂ)) : ℝ)
      + 1 + ε) = -((Module.finrank ℚ (IntermediateField.adjoin ℚ ({(b : ℂ), (a : ℂ)} : Set ℂ)) : ℝ)
      + 2 - 1 + ε) := by ring
  rw [he]
  exact h p q hpq

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridMatrix.lean <==
import QuadraticPi.TwoGridBase
import QuadraticPi.TwoLogNumberFieldMinors

/-! # The two-torus matrix at arbitrary centers

The library's matrix `TwoLogMatrix.matrix b a K ...` has the geometric centers
`(b^j, a^j)` built in: its entry is `TwoLogMatrix.entry b a r T j ...`, with the factor
`b^(j h) a^(j k)`. For arbitrary centers `(bY c, aZ c)` we use the same entry with `j = 1`
and the bases `(bY c, aZ c)`: the factor becomes `(bY c)^h (aZ c)^k`, and every proved
lemma about `entry` applies unchanged.

* `gridMatrix`, `gridSelectedMinor`, `map_gridSelectedMinor_det`;
* `gridMatrix_mulVec_eq_coeff`: the rows are coefficients of the truncated jets at the
  centers;
* `cofinal_grid_minors`: from the two-torus interpolation statement, non-zero full-row
  minors for all character-separated centers (Theorem 2.1);
* `cofinal_field_grid_minors`: the same over a number field, non-zero at every embedding. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid
open OAI OAI.PiExponent MvPowerSeries FormalMatrixBridge
open SeparatedWeightPA

section Matrix
variable {E : Type*} [CommRing E] [Algebra ℚ E]

/-- The coefficient matrix at the centers `(bY c, aZ c)`. -/
def gridMatrix {m K : ℕ} (bY aZ : Fin K → E) (w0 v theta : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ) :
    Matrix (TwoLogMatrix.Row K v theta w H) (TwoLogMatrix.Column w0 w H) E :=
  fun R c => TwoLogMatrix.entry (bY R.1) (aZ R.1) r T 1 (R.2.val 0)
    (R.2.val (0 : Fin (m+1)).succ) (fun i => R.2.val i.succ.succ) (c.val 0)
    (c.val (0 : Fin (m+1)).succ) (fun i => c.val i.succ.succ)

/-- The square minor on a column selection. -/
def gridSelectedMinor {m K : ℕ} (bY aZ : Fin K → E) (w0 v theta : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ)
    (sel : TwoLogMatrix.Row K v theta w H → TwoLogMatrix.Column w0 w H) :
    Matrix (TwoLogMatrix.Row K v theta w H) (TwoLogMatrix.Row K v theta w H) E :=
  (gridMatrix bY aZ w0 v theta w H r T).submatrix id sel

theorem map_gridSelectedMinor_det {F : Type*} [CommRing F] [Algebra ℚ F]
    (sigma : E →+* F) {m K : ℕ} (bY aZ : Fin K → E) (w0 v theta : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → E) (T : Fin m → ℕ)
    (sel : TwoLogMatrix.Row K v theta w H → TwoLogMatrix.Column w0 w H) :
    sigma (gridSelectedMinor bY aZ w0 v theta w H r T sel).det =
      (gridSelectedMinor (fun c => sigma (bY c)) (fun c => sigma (aZ c)) w0 v theta w H
        (fun i => sigma (r i)) T sel).det := by
  classical
  rw [sigma.map_det]
  congr 1
  ext R c
  exact TwoLogMatrix.map_entry sigma (bY R.1) (aZ R.1) r T _ _ _ _ _ _ _

end Matrix

theorem gridMatrix_eq_coeff {m K : ℕ} (bY aZ : Fin K → ℂ)
    (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (rho : TwoLogMatrix.Row K v theta w H) (c : TwoLogMatrix.Column w0 w H) :
    gridMatrix bY aZ w0 v theta w H r T rho c =
      MvPowerSeries.coeff (InterpolationMatrix.exponentVector rho.2.val)
        (TwoLogMatrixShear.truncatedJet r (bY rho.1) (aZ rho.1) T
          (MvPolynomial.monomial (InterpolationMatrix.exponentVector c.val) 1)) := by
  have h := TwoLogMatrixJet.entry_eq_coeff_truncatedJet (bY rho.1) (aZ rho.1) r T 1
    rho.2.val c.val
  rw [pow_one, pow_one] at h
  exact h

theorem gridMatrix_mulVec_eq_coeff {m K : ℕ} (bY aZ : Fin K → ℂ)
    (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (x : TwoLogMatrix.Column w0 w H → ℂ) (rho : TwoLogMatrix.Row K v theta w H) :
    (gridMatrix bY aZ w0 v theta w H r T).mulVec x rho =
      MvPowerSeries.coeff (InterpolationMatrix.exponentVector rho.2.val)
        (TwoLogMatrixShear.truncatedJet r (bY rho.1) (aZ rho.1) T
          (polynomialOfCoefficients
            (realWeightedSimplex (TwoLogMatrix.columnWeights w0 w) H) x)) := by
  classical
  change (∑ c, gridMatrix bY aZ w0 v theta w H r T rho c * x c) =
    MvPowerSeries.coeff _ (TwoLogMatrixShear.truncatedJet r _ _ T
      (∑ c : TwoLogMatrix.Column w0 w H, MvPolynomial.monomial
        (InterpolationMatrix.exponentVector c.val) (x c)))
  rw [map_sum, map_sum]
  apply Finset.sum_congr rfl
  intro c _
  rw [gridMatrix_eq_coeff]
  rw [show MvPolynomial.monomial (InterpolationMatrix.exponentVector c.val) (x c) =
      MvPolynomial.C (x c) * MvPolynomial.monomial (InterpolationMatrix.exponentVector c.val) 1 by
        simp [MvPolynomial.C_mul_monomial]]
  rw [map_mul]
  have hc : TwoLogMatrixShear.truncatedJet r (bY rho.1) (aZ rho.1) T
      (MvPolynomial.C (x c)) = MvPowerSeries.C (x c) :=
    (TwoLogMatrixShear.truncatedJet r _ _ T).commutes (x c)
  rw [hc, MvPowerSeries.coeff_C_mul, mul_comm]

theorem gridMatrix_surjective_of_truncated_packets {m : ℕ} {α : Type*} {K : ℕ}
    (bY aZ : Fin K → ℂ) (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+2) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = TwoLogMatrix.rowWeights v theta w i)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (P : α → TwoLogInterpolation.Polynomial m)
    (hdegree : ∀ p, PiExponentApprox.HasWeightedDegreeLE
      (TwoLogMatrix.columnWeights w0 w) (H:ℝ) (P p))
    (hpacket : Function.Surjective (fun p => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (TwoLogMatrixShear.truncatedJet r (bY j) (aZ j) T (P p)))) :
    Function.Surjective
      (gridMatrix bY aZ w0 v theta w (H:ℝ) r T).mulVecLin := by
  classical
  have hrow' : (fun i => (V i:ℝ)) = TwoLogMatrix.rowWeights v theta w := funext hrow
  have hW := TwoLogMatrix.columnWeights_pos hw0 hw
  intro y
  let e := rationalJetIndexEquiv V hV H
  let z : Fin K → JetGeometry.RationalCoefficientPacket (R:=ℂ) V H :=
    fun j d => y (j, ⟨(e d).val, by simpa only [←hrow'] using (e d).property⟩)
  obtain ⟨p, hp⟩ := hpacket z
  let x : TwoLogMatrix.Column w0 w (H:ℝ) → ℂ :=
    fun col => (P p).coeff (InterpolationMatrix.exponentVector col.val)
  refine ⟨x, ?_⟩
  funext rho
  change (gridMatrix bY aZ w0 v theta w (H:ℝ) r T).mulVec x rho = _
  rw [gridMatrix_mulVec_eq_coeff]
  change coeff (InterpolationMatrix.exponentVector rho.2.val)
    (TwoLogMatrixShear.truncatedJet r (bY rho.1) (aZ rho.1) T
      (polynomialOfCoefficients
        (realWeightedSimplex (TwoLogMatrix.columnWeights w0 w) (H:ℝ))
        (fun col => (P p).coeff (InterpolationMatrix.exponentVector col.val)))) = y rho
  rw [polynomialOfCoefficients_of_weighted _ hW _ (P p) (hdegree p)]
  let row : ↥(strictWeightedSimplex (fun i => (V i:ℝ)) (H:ℝ)) :=
    ⟨rho.2.val, by simpa only [hrow'] using rho.2.property⟩
  have hh := congrFun (congrFun hp rho.1) (e.symm row)
  change coeff (e.symm row).val
    (TwoLogMatrixShear.truncatedJet r (bY rho.1) (aZ rho.1) T (P p)) =
      z rho.1 (e.symm row) at hh
  simpa only [e, rationalJetIndexEquiv_symm_val, row, z, Equiv.apply_symm_apply] using hh

theorem exists_grid_minor_of_packets {m : ℕ} {α : Type*} {K : ℕ}
    (bY aZ : Fin K → ℂ) (w0 v theta : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+2) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i:ℝ) = TwoLogMatrix.rowWeights v theta w i)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (hTY : ∀ i, V i.succ.succ ≤ (T i:ℚ)*V 0)
    (hTZ : ∀ i, V i.succ.succ ≤ (T i:ℚ)*V (0:Fin (m+1)).succ)
    (P : α → TwoLogInterpolation.Polynomial m)
    (hdegree : ∀ p, PiExponentApprox.HasWeightedDegreeLE
      (TwoLogMatrix.columnWeights w0 w) (H:ℝ) (P p))
    (hpacket : Function.Surjective (fun p => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (TwoLogInterpolation.formalJet r (bY j) (aZ j) (P p)))) :
    ∃ sel : TwoLogMatrix.Row K v theta w (H:ℝ) → TwoLogMatrix.Column w0 w (H:ℝ),
      Function.Injective sel ∧
      (gridSelectedMinor bY aZ w0 v theta w (H:ℝ) r T sel).det ≠ 0 := by
  have ht := (TwoLogMatrixShear.formalJet_packets_surjective_iff_truncated r V
    (fun i => (hV i).le) H T hTY hTZ bY aZ P).mp hpacket
  exact InterpolationMatrix.exists_full_row_minor_of_surjective _
    (gridMatrix_surjective_of_truncated_packets bY aZ w0 v theta w H hw0 hw V hV hrow
      r T P hdegree ht)

/-- **Non-zero minors at arbitrary centers.** -/
theorem cofinal_grid_minors (h : TwoLogInterpolation.UniformStatement)
    (B : TwoLogInterpolation.BaseData) :
    ∃ thresholds : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds thresholds w →
        ∀ r : Fin B.m → ℚ, (∀ i, r i ≠ 0) → Function.Injective r →
        ∀ bY aZ : Fin B.K → ℂ, (∀ j, bY j ≠ 0) → (∀ j, aZ j ≠ 0) →
          TwoLogInterpolation.CharacterDistinct r bY aZ →
        ∀ T : Fin B.m → ℕ,
          (∀ i, w i/B.theta ≤ (T i:ℚ)*B.v) →
        ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧
          ∃ sel : TwoLogMatrix.Row B.K B.v B.theta (fun i => (w i:ℝ)) H →
              TwoLogMatrix.Column B.w0 (fun i => (w i:ℝ)) H,
            Function.Injective sel ∧
            (gridSelectedMinor bY aZ B.w0 B.v B.theta
              (fun i => (w i:ℝ)) H (fun i => (r i:ℂ)) T sel).det ≠ 0 := by
  obtain ⟨thresholds, hthresholds⟩ := h B
  refine ⟨thresholds, ?_⟩
  intro w hw r hr hinj bY aZ hb ha hchar T hT L
  obtain ⟨R, hR, hpacket⟩ := hthresholds w hw
  obtain ⟨H0, hH0⟩ := hpacket r hr hinj bY aZ hb ha hchar
  obtain ⟨H, hLH, hHH0, hdiv⟩ := exists_large_multiple R H0 L hR
  refine ⟨H, hLH, ?_⟩
  have hdegree : ∀ P : TwoLogInterpolation.WeightedPolynomials B w H,
      PiExponentApprox.HasWeightedDegreeLE
        (TwoLogMatrix.columnWeights B.w0 (fun i => (w i:ℝ))) ((H:ℚ):ℝ) P.val := by
    intro P
    simpa only [Rat.cast_natCast, TwoLogMatrix.columnWeights_eq_sourceWeights] using P.property
  have hminor := exists_grid_minor_of_packets bY aZ B.w0 B.v B.theta
    (fun i => (w i:ℝ)) (H:ℚ) (by exact_mod_cast B.w0_pos)
    (fun i => by exact_mod_cast hw.1 i)
    (TwoLogInterpolation.jetWeights B w) (TwoLogInterpolation.jetWeights_pos B w hw.1)
    (fun i => (congrFun (TwoLogMatrix.rowWeights_eq_jetWeights B w) i).symm)
    (fun i => (r i:ℂ)) T hT hT
    (fun P : TwoLogInterpolation.WeightedPolynomials B w H => P.val)
    hdegree (hH0 H hHH0 hdiv)
  have hcast : ((H:ℚ):ℝ) = (H:ℝ) := by norm_cast
  rw [hcast] at hminor
  exact hminor

section Field
variable {E : Type*} [Field E] [NumberField E]

/-- **Non-zero minors over a number field, at every embedding.** Character separation is
needed only at one embedding `σ`. -/
theorem cofinal_field_grid_minors (B : TwoLogInterpolation.BaseData) :
    ∃ thresholds : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds thresholds w →
        ∀ r : Fin B.m → ℚ, (∀ i, r i ≠ 0) → Function.Injective r →
        ∀ (σ : E →+* ℂ) (bY aZ : Fin B.K → E), (∀ j, bY j ≠ 0) → (∀ j, aZ j ≠ 0) →
          TwoLogInterpolation.CharacterDistinct r
            (fun j => σ (bY j)) (fun j => σ (aZ j)) →
        ∀ T : Fin B.m → ℕ,
          (∀ i, w i/B.theta ≤ (T i:ℚ)*B.v) →
        ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
          ∃ sel : TwoLogMatrix.Row B.K B.v B.theta (fun i => (w i:ℝ)) H →
              TwoLogMatrix.Column B.w0 (fun i => (w i:ℝ)) H,
            Function.Injective sel ∧
            (gridSelectedMinor bY aZ B.w0 B.v B.theta
              (fun i => (w i:ℝ)) H (fun i => (r i:E)) T sel).det ≠ 0 ∧
            ∀ τ : E →+* ℂ,
              (gridSelectedMinor (fun j => τ (bY j)) (fun j => τ (aZ j)) B.w0 B.v B.theta
                (fun i => (w i:ℝ)) H (fun i => (r i:ℂ)) T sel).det ≠ 0 := by
  obtain ⟨thresholds, ht⟩ := cofinal_grid_minors
    TwoLogUniformInterpolation.twoLogUniformInterpolation B
  refine ⟨thresholds, ?_⟩
  intro w hw r hr hinj σ bY aZ hb ha hchar T hT L
  obtain ⟨H, hLH, sel, hsel, hdet⟩ :=
    ht w hw r hr hinj (fun j => σ (bY j)) (fun j => σ (aZ j))
      (fun j => (map_ne_zero σ).mpr (hb j)) (fun j => (map_ne_zero σ).mpr (ha j))
      hchar T hT (max L 1)
  have hmap (τ : E →+* ℂ) :
      τ (gridSelectedMinor bY aZ B.w0 B.v B.theta
        (fun i => (w i:ℝ)) H (fun i => (r i:E)) T sel).det =
      (gridSelectedMinor (fun j => τ (bY j)) (fun j => τ (aZ j)) B.w0 B.v B.theta
        (fun i => (w i:ℝ)) H (fun i => (r i:ℂ)) T sel).det := by
    simpa only [map_ratCast] using map_gridSelectedMinor_det τ
      bY aZ B.w0 B.v B.theta (fun i => (w i:ℝ)) H (fun i => (r i:E)) T sel
  have hfield : (gridSelectedMinor bY aZ B.w0 B.v B.theta
      (fun i => (w i:ℝ)) H (fun i => (r i:E)) T sel).det ≠ 0 := by
    intro hz
    apply hdet
    rw [← hmap σ, hz, map_zero]
  refine ⟨H, (le_max_left L 1).trans hLH,
    lt_of_lt_of_le (by decide : 0 < 1) ((le_max_right L 1).trans hLH),
    sel, hsel, hfield, ?_⟩
  intro τ
  rw [← hmap τ]
  exact (map_ne_zero τ).mpr hfield

end Field

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridNormOne.lean <==
import QuadraticPi.TwoGridQuadratic

/-! # Corollary 1.5(3): rational numbers and quadratic units of norm `±1`

If every embedding `σ` of a number field `E` sends `bE` and `aE` to `ι(bE)^{±1}` and
`ι(aE)^{±1}` up to sign (`σ(x)² = ι(x)^{±2}`), the pairs `(bE, 1)`, `(1, aE)` form a
`PairFamily` with `z = 2`: `μ(log a / log b) ≤ 4` (`conj_sq_logRatio_bounds`).

This holds for a rational number and for a root of `x² = t x - ε`, `t ∈ ℚ`, `ε = ±1` (the
other root is `ε/x`), in any number field, with no knowledge of the embeddings
(`sq_eq_or_inv_of_roots`). Taking `E = ℚ(a, b) ⊆ ℝ` gives Corollary 1.5(3) for real
numbers (`ratOrNormOne_logRatio_bounds`). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid

/-- `x` is rational or a root of `x² = t x - ε` with `t ∈ ℚ`, `ε = ±1`. -/
def RatOrNormOne (x : ℝ) : Prop :=
  (∃ q : ℚ, x = q) ∨ ∃ (t : ℚ) (ε : ℤ), (ε = 1 ∨ ε = -1) ∧ x ^ 2 = t * x - ε

/-- Two roots of `z² = t z - ε`, `ε = ±1`: `x² = y^{±2}`. -/
theorem sq_eq_or_inv_of_roots {x y : ℂ} {t : ℚ} {ε : ℤ} (hε : ε = 1 ∨ ε = -1)
    (hx : x ^ 2 = t * x - ε) (hy : y ^ 2 = t * y - ε) :
    x ^ 2 = y ^ 2 ∨ x ^ 2 = (y ^ 2)⁻¹ := by
  have key : (x - y) * (x * y - ε) = 0 := by linear_combination y * hx - x * hy
  rcases mul_eq_zero.mp key with h | h
  · left
    rw [sub_eq_zero.mp h]
  · right
    have hxy : x * y = ε := sub_eq_zero.mp h
    have hε2 : ((ε : ℂ)) ^ 2 = 1 := by rcases hε with h | h <;> simp [h]
    apply eq_inv_of_mul_eq_one_left
    rw [← mul_pow, hxy, hε2]

variable {E : Type*} [Field E] [NumberField E]

/-- **`μ ≤ 4`** when every embedding sends `bE`, `aE` to `ι(bE)^{±1}`, `ι(aE)^{±1}` up to
sign. -/
theorem conj_sq_logRatio_bounds (ι : E →+* ℂ) (bE aE : E) (b a : ℝ) (hb : 0 < b)
    (ha : 0 < a) (hιb : ι bE = b) (hιa : ι aE = a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0)
    (hσb : ∀ σ : E →+* ℂ, σ bE ^ 2 = (b : ℂ) ^ 2 ∨ σ bE ^ 2 = ((b : ℂ) ^ 2)⁻¹)
    (hσa : ∀ σ : E →+* ℂ, σ aE ^ 2 = (a : ℂ) ^ 2 ∨ σ aE ^ 2 = ((a : ℂ) ^ 2)⁻¹) :
    2 ≤ irrationalityExponent (Real.log a / Real.log b) ∧
      irrationalityExponent (Real.log a / Real.log b) ≤ 4 := by
  obtain ⟨-, hirr, hLa⟩ := logRatio_setup hb ha hmult
  have hbE : bE ≠ 0 := fun h => by
    rw [h, map_zero] at hιb
    exact hb.ne' (by exact_mod_cast hιb.symm)
  have haE : aE ≠ 0 := fun h => by
    rw [h, map_zero] at hιa
    exact ha.ne' (by exact_mod_cast hιa.symm)
  obtain ⟨D, hD, hDint⟩ := exists_common_den ![bE, aE]
  have hsel : ∀ x y : ℂ, (x ^ 2 = y ∨ x ^ 2 = y⁻¹) → ∃ s : ℤ, s ≠ 0 ∧ x ^ (2 * s) = y := by
    intro x y h
    rcases h with h | h
    · exact ⟨1, one_ne_zero, by rw [mul_one, zpow_ofNat, h]⟩
    · exact ⟨-1, by norm_num, by
        rw [show (2 : ℤ) * -1 = -2 by norm_num, zpow_neg, zpow_ofNat, h, inv_inv]⟩
  let F : PairFamily E b a 1 :=
    { beta := ![bE, 1]
      alpha := ![1, aE]
      beta_ne := by
        intro l
        match l with
        | 0 => exact hbE
        | 1 => exact one_ne_zero
      alpha_ne := by
        intro l
        match l with
        | 0 => exact one_ne_zero
        | 1 => exact haE
      D := D
      D_pos := hD
      beta_int := by
        intro l
        match l with
        | 0 => simpa using hDint 0
        | 1 => simpa using (isIntegral_natCast D : IsIntegral ℤ (D : E))
      alpha_int := by
        intro l
        match l with
        | 0 => simpa using (isIntegral_natCast D : IsIntegral ℤ (D : E))
        | 1 => simpa using hDint 1
      indep := by
        intro n h1 h2
        have h1' : bE ^ n 0 = 1 := by simpa [Fin.prod_univ_succ] using h1
        have h2' : aE ^ n 1 = 1 := by simpa [Fin.prod_univ_succ] using h2
        have hb0 : b ^ n 0 = 1 := real_zpow_eq_one_of hιb h1'
        have ha0 : a ^ n 1 = 1 := real_zpow_eq_one_of hιa h2'
        have hn0 := (hmult 0 (n 0) (by rw [zpow_zero, one_mul]; exact hb0)).2
        have hn1 := (hmult (n 1) 0 (by rw [zpow_zero, mul_one]; exact ha0)).1
        funext i
        match i with
        | 0 => exact hn0
        | 1 => exact hn1
      rel := by
        intro σ
        obtain ⟨sb, hsb0, hsb⟩ := hsel (σ bE) _ (hσb σ)
        obtain ⟨sa, hsa0, hsa⟩ := hsel (σ aE) _ (hσa σ)
        refine ⟨2, ![2 * sb, 2 * sa], ?_, ?_, ?_⟩
        · intro h
          have := congrFun h 0
          simp only [Matrix.cons_val_zero, Pi.zero_apply] at this
          omega
        · simp [Fin.prod_univ_succ, hsb]
        · simp [Fin.prod_univ_succ, hsa] }
  have h := F.irrationalityExponent_bounds hb ha _ hirr hLa
  refine ⟨h.1, ?_⟩
  have h2 := h.2
  norm_num at h2
  linarith

/-- A rational number or a root of `x² = t x - ε` (`ε = ±1`) is integral over `ℚ`. -/
theorem RatOrNormOne.isIntegral {x : ℝ} (hx : RatOrNormOne x) : IsIntegral ℚ x := by
  rcases hx with ⟨q, rfl⟩ | ⟨t, ε, -, hrel⟩
  · simpa using (isIntegral_algebraMap : IsIntegral ℚ (algebraMap ℚ ℝ q))
  · apply isAlgebraic_iff_isIntegral.mp
    refine ⟨Polynomial.X ^ 2 - Polynomial.C t * Polynomial.X + Polynomial.C (ε : ℚ), ?_, ?_⟩
    · intro h
      have := congrArg (fun p => Polynomial.coeff p 2) h
      simp only [Polynomial.coeff_add, Polynomial.coeff_sub, Polynomial.coeff_X_pow,
        Polynomial.coeff_C_mul, Polynomial.coeff_X, Polynomial.coeff_C,
        Polynomial.coeff_zero] at this
      norm_num at this
    · have heval : Polynomial.aeval x (Polynomial.X ^ 2 - Polynomial.C t * Polynomial.X +
          Polynomial.C (ε : ℚ)) = x ^ 2 - (t : ℝ) * x + (ε : ℝ) := by simp
      rw [heval, hrel]
      ring

/-- **Corollary 1.5(3).** If each of `a, b > 0` is rational or a quadratic irrationality of
norm `±1` (a root of `x² = t x - ε`, `ε = ±1`), and `a, b` are multiplicatively
independent, then `2 ≤ μ(log a / log b) ≤ 4`. -/
theorem ratOrNormOne_logRatio_bounds (b a : ℝ) (hb : 0 < b) (ha : 0 < a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0)
    (hrb : RatOrNormOne b) (hra : RatOrNormOne a) :
    2 ≤ irrationalityExponent (Real.log a / Real.log b) ∧
      irrationalityExponent (Real.log a / Real.log b) ≤ 4 := by
  classical
  let K : IntermediateField ℚ ℝ := IntermediateField.adjoin ℚ ({b, a} : Set ℝ)
  have : FiniteDimensional ℚ K := IntermediateField.finiteDimensional_adjoin (by
    intro x hx
    rcases hx with rfl | hx
    · exact hrb.isIntegral
    · rw [Set.mem_singleton_iff] at hx
      rw [hx]
      exact hra.isIntegral)
  have : NumberField K :=
    { to_charZero := charZero_of_injective_algebraMap (algebraMap ℚ K).injective
      to_finiteDimensional := by exact (inferInstance : FiniteDimensional ℚ K) }
  let ι : K →+* ℂ := Complex.ofRealHom.comp (K.val : K →+* ℝ)
  let bE : K := ⟨b, IntermediateField.subset_adjoin ℚ _ (Set.mem_insert b {a})⟩
  let aE : K := ⟨a, IntermediateField.subset_adjoin ℚ _
    (Set.mem_insert_of_mem b (Set.mem_singleton a))⟩
  have hιb : ι bE = b := rfl
  have hιa : ι aE = a := rfl
  have hconj : ∀ (xE : K) (x : ℝ), ι xE = x → RatOrNormOne x →
      ∀ σ : K →+* ℂ, σ xE ^ 2 = (x : ℂ) ^ 2 ∨ σ xE ^ 2 = ((x : ℂ) ^ 2)⁻¹ := by
    intro xE x hιx hx σ
    rcases hx with ⟨q, hq⟩ | ⟨t, ε, hε, hrel⟩
    · left
      have hxq : xE = (q : K) := ι.injective (by
        rw [hιx, map_ratCast, hq, Complex.ofReal_ratCast])
      rw [hxq, map_ratCast, hq, Complex.ofReal_ratCast]
    · have hι : (x : ℂ) ^ 2 = t * x - ε := by
        have h1 : ((x ^ 2 : ℝ) : ℂ) = (((t : ℝ) * x - ε : ℝ) : ℂ) := by rw [hrel]
        push_cast at h1
        exact h1
      have hrelE : xE ^ 2 = (t : K) * xE - (ε : K) := by
        apply ι.injective
        rw [map_pow, map_sub, map_mul, map_ratCast, map_intCast, hιx]
        exact hι
      have hσ : σ xE ^ 2 = t * σ xE - ε := by
        have := congrArg σ hrelE
        rwa [map_pow, map_sub, map_mul, map_ratCast, map_intCast] at this
      exact sq_eq_or_inv_of_roots hε hσ hι
  exact conj_sq_logRatio_bounds ι bE aE b a hb ha hιb hιa hmult
    (hconj bE b hιb hrb) (hconj aE a hιa hra)

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridPairs.lean <==
import QuadraticPi.TwoGridTheorem
import QuadraticPi.TwoGridPairsBasic

/-! # Proposition 3.4: the pair supply, and `μ(log a / log b) ≤ z + 2`

A `PairFamily` is a family of `z = t + 1` multiplicatively independent pairs
`Pₗ = (βₗ, αₗ)` in a number field `E` such that at every embedding `σ` some non-trivial
product `∏ σ(Pₗ)^{nₗ}` equals `(b, a)^A`. (For `Theorem 1.4` the pairs are a maximal
independent set of conjugates of `(b, a)`, and the relation is Lemma 3.3.)

The centers are `(b_c, a_c) = ∏ Pₗ^{cₗ}`, `c ∈ {0, …, Q-1}^{t+1}`, indexed by
`Fin (Q^(t+1))` through `finFunctionFinEquiv`. `PairFamily.centerSupply` checks (T1)–(T5)
of Definition 3.1 for the type `(t + 1, t)`, and Theorem B gives `μ ≤ t + 3 = z + 2`. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid
open OAI.PiExponent

variable {E : Type*} [Field E] [NumberField E]

/-- Independent pairs with a relation to `(b, a)` at every embedding. -/
structure PairFamily (E : Type*) [Field E] [NumberField E] (b a : ℝ) (t : ℕ) where
  beta : Fin (t + 1) → E
  alpha : Fin (t + 1) → E
  beta_ne : ∀ l, beta l ≠ 0
  alpha_ne : ∀ l, alpha l ≠ 0
  D : ℕ
  D_pos : 0 < D
  beta_int : ∀ l, IsIntegral ℤ ((D : E) * beta l)
  alpha_int : ∀ l, IsIntegral ℤ ((D : E) * alpha l)
  indep : ∀ n : Fin (t + 1) → ℤ, ∏ l, beta l ^ n l = 1 → ∏ l, alpha l ^ n l = 1 → n = 0
  rel : ∀ σ : E →+* ℂ, ∃ (A : ℤ) (n : Fin (t + 1) → ℤ), n ≠ 0 ∧
    ∏ l, σ (beta l) ^ n l = (b : ℂ) ^ A ∧ ∏ l, σ (alpha l) ^ n l = (a : ℂ) ^ A

/-- The box coordinates of a center index. -/
def boxIdx {t Q : ℕ} (c : Fin (Q ^ (t + 1))) : Fin (t + 1) → Fin Q :=
  finFunctionFinEquiv.symm c

omit [NumberField E] in
/-- The center `∏ xₗ^{cₗ}`. -/
def boxCenter {t : ℕ} (x : Fin (t + 1) → E) (Q : ℕ) (c : Fin (Q ^ (t + 1))) : E :=
  ∏ l, x l ^ (boxIdx c l : ℕ)

namespace PairFamily

variable {b a : ℝ} {t : ℕ}

def betaU (F : PairFamily E b a t) (l : Fin (t + 1)) : Eˣ := Units.mk0 (F.beta l) (F.beta_ne l)

def alphaU (F : PairFamily E b a t) (l : Fin (t + 1)) : Eˣ :=
  Units.mk0 (F.alpha l) (F.alpha_ne l)

omit [NumberField E] in
/-- From the additive relation in `Eˣ` to the multiplicative one in `E`. -/
theorem prod_zpow_eq_one_of_sum {k : ℕ} (u : Fin k → Eˣ) (m : Fin k → ℤ)
    (h : ∑ l, m l • Additive.ofMul (u l) = 0) : ∏ l, ((u l : Eˣ) : E) ^ m l = 1 := by
  have h1 : Additive.ofMul (∏ l, u l ^ m l) = 0 := by
    rw [ofMul_prod]
    simpa only [ofMul_zpow] using h
  have h2 : ∏ l, u l ^ m l = 1 := ofMul_eq_zero.mp h1
  have h3 := congrArg Units.val h2
  simpa only [Units.coe_prod, Units.val_zpow_eq_zpow_val, Units.val_one] using h3

/-- **(T5)** for the pair supply. -/
theorem exists_chars (F : PairFamily E b a t) :
    ∃ cS : ℝ, ∀ (Q : ℕ) (r : ℚ), cS * Q < r.den →
      Function.Injective (fun c : Fin (Q ^ (t + 1)) =>
        boxCenter F.alpha Q c ^ r.den / boxCenter F.beta Q c ^ r.num) := by
  classical
  have hind : ∀ m : Fin (t + 1) → ℤ, ∑ l, m l • Additive.ofMul (F.betaU l) = 0 →
      ∑ l, m l • Additive.ofMul (F.alphaU l) = 0 → m = 0 := by
    intro m h1 h2
    apply F.indep m
    · simpa only [betaU, Units.val_mk0] using prod_zpow_eq_one_of_sum F.betaU m h1
    · simpa only [alphaU, Units.val_mk0] using prod_zpow_eq_one_of_sum F.alphaU m h2
  obtain ⟨cS, -, hcS⟩ := exists_box_injective (fun l => Additive.ofMul (F.betaU l))
    (fun l => Additive.ofMul (F.alphaU l)) hind
  refine ⟨cS, fun Q r hr => ?_⟩
  have hG : ∀ d : Fin (t + 1) → Fin Q,
      (r.den : ℤ) • ∑ l, ((d l : ℕ) : ℤ) • Additive.ofMul (F.alphaU l) -
        r.num • ∑ l, ((d l : ℕ) : ℤ) • Additive.ofMul (F.betaU l) =
      Additive.ofMul ((∏ l, F.alphaU l ^ (d l : ℕ)) ^ r.den /
        (∏ l, F.betaU l ^ (d l : ℕ)) ^ r.num) := by
    intro d
    simp only [ofMul_div, ofMul_zpow, ofMul_pow, ofMul_prod, natCast_zsmul]
  have hU : ∀ d : Fin (t + 1) → Fin Q,
      (((∏ l, F.alphaU l ^ (d l : ℕ)) ^ r.den / (∏ l, F.betaU l ^ (d l : ℕ)) ^ r.num : Eˣ) :
        E) = (∏ l, F.alpha l ^ (d l : ℕ)) ^ r.den / (∏ l, F.beta l ^ (d l : ℕ)) ^ r.num := by
    intro d
    simp only [Units.val_div_eq_div_val, Units.val_zpow_eq_zpow_val, Units.val_pow_eq_pow_val,
      Units.coe_prod, alphaU, betaU, Units.val_mk0]
  intro c c' hcc
  refine finFunctionFinEquiv.symm.injective (hcS Q r hr ?_)
  simp only [hG]
  exact congrArg Additive.ofMul (Units.ext (by rw [hU, hU]; exact hcc))

/-- A normalized relation at one embedding (`n_{l₀} > 0`), with logarithms. -/
theorem exists_rel_log (F : PairFamily E b a t) (hb : 0 < b) (ha : 0 < a) (σ : E →+* ℂ) :
    ∃ (A : ℤ) (n : Fin (t + 1) → ℤ) (l0 : Fin (t + 1)) (kb ka : ℤ), 0 < n l0 ∧
      ∑ l, (n l : ℂ) * Complex.log (σ (F.beta l)) =
        A * Real.log b + kb * (2 * Real.pi * Complex.I) ∧
      ∑ l, (n l : ℂ) * Complex.log (σ (F.alpha l)) =
        A * Real.log a + ka * (2 * Real.pi * Complex.I) := by
  have hβ : ∀ l, σ (F.beta l) ≠ 0 := fun l => (map_ne_zero σ).mpr (F.beta_ne l)
  have hα : ∀ l, σ (F.alpha l) ≠ 0 := fun l => (map_ne_zero σ).mpr (F.alpha_ne l)
  obtain ⟨A, n, l0, hpos, hB, hA⟩ : ∃ (A : ℤ) (n : Fin (t + 1) → ℤ) (l0 : Fin (t + 1)),
      0 < n l0 ∧ ∏ l, σ (F.beta l) ^ n l = (b : ℂ) ^ A ∧
        ∏ l, σ (F.alpha l) ^ n l = (a : ℂ) ^ A := by
    obtain ⟨A, n, hn, hB, hA⟩ := F.rel σ
    obtain ⟨l0, hl0⟩ : ∃ l0, n l0 ≠ 0 := by
      by_contra hcon
      push Not at hcon
      exact hn (funext hcon)
    rcases lt_or_gt_of_ne hl0 with hneg | hpos
    · refine ⟨-A, fun l => -n l, l0, neg_pos.mpr hneg, ?_, ?_⟩
      · simp only [zpow_neg, Finset.prod_inv_distrib, hB]
      · simp only [zpow_neg, Finset.prod_inv_distrib, hA]
    · exact ⟨A, n, l0, hpos, hB, hA⟩
  obtain ⟨kb, hkb⟩ := exists_log_relation (fun l => σ (F.beta l)) hβ n A b hb hB
  obtain ⟨ka, hka⟩ := exists_log_relation (fun l => σ (F.alpha l)) hα n A a ha hA
  exact ⟨A, n, l0, kb, ka, hpos, hkb, hka⟩

/-- **(T3), (T4)** for the pair supply. -/
theorem exists_logs (F : PairFamily E b a t) (hb : 0 < b) (ha : 0 < a) (xi : ℝ)
    (hLa : Real.log a = xi * Real.log b) :
    ∃ (Nb : ℕ) (cR : ℝ), 0 ≤ cR ∧ ∀ Q : ℕ, 1 ≤ Q → ∀ σ : E →+* ℂ,
      ∃ (y x : Fin (Q ^ (t + 1)) → ℂ)
        (kidx : Fin (Q ^ (t + 1)) → Fin ((Nb + 1) * (2 * Nb + 3) ^ t * Q ^ t))
        (kval : Fin ((Nb + 1) * (2 * Nb + 3) ^ t * Q ^ t) → ℂ),
        (∀ c, Complex.exp (y c) = σ (boxCenter F.beta Q c)) ∧
        (∀ c, Complex.exp (x c) = σ (boxCenter F.alpha Q c)) ∧
        (∀ c, x c - (xi : ℂ) * y c = kval (kidx c)) ∧
        (∀ c, ‖y c‖ ≤ cR * Q) ∧ (∀ c, ‖x c‖ ≤ cR * Q) ∧
        (∀ k, ‖kval k‖ ≤ (1 + |xi|) * (cR * Q)) := by
  classical
  choose A n l0 kb ka hpos hB hA using fun σ => F.exists_rel_log hb ha σ
  obtain ⟨Nb, hNbdef⟩ : ∃ Nb : ℕ, Nb = ∑ σ, ∑ l, (n σ l).natAbs := ⟨_, rfl⟩
  have hNb : ∀ σ l, |n σ l| ≤ (Nb : ℤ) := by
    intro σ l
    rw [Int.abs_eq_natAbs, hNbdef]
    have h1 : (n σ l).natAbs ≤ ∑ l', (n σ l').natAbs :=
      Finset.single_le_sum (f := fun l' => (n σ l').natAbs) (fun _ _ => Nat.zero_le _)
        (Finset.mem_univ l)
    have h2 : ∑ l', (n σ l').natAbs ≤ ∑ σ', ∑ l', (n σ' l').natAbs :=
      Finset.single_le_sum (f := fun σ' => ∑ l', (n σ' l').natAbs) (fun _ _ => Nat.zero_le _)
        (Finset.mem_univ σ)
    exact_mod_cast h1.trans h2
  obtain ⟨cR, hcR0, hCσ⟩ : ∃ cR : ℝ, 0 ≤ cR ∧ ∀ σ : E →+* ℂ,
      (∑ l, ‖Complex.log (σ (F.beta l))‖ + ‖(kb σ : ℂ) * (2 * Real.pi * Complex.I)‖) +
        (∑ l, ‖Complex.log (σ (F.alpha l))‖ + ‖(ka σ : ℂ) * (2 * Real.pi * Complex.I)‖) ≤
        cR := by
    refine ⟨∑ σ, ((∑ l, ‖Complex.log (σ (F.beta l))‖ +
        ‖(kb σ : ℂ) * (2 * Real.pi * Complex.I)‖) +
      (∑ l, ‖Complex.log (σ (F.alpha l))‖ + ‖(ka σ : ℂ) * (2 * Real.pi * Complex.I)‖)),
      Finset.sum_nonneg (fun σ _ => by positivity), fun σ => ?_⟩
    exact Finset.single_le_sum
      (f := fun σ => (∑ l, ‖Complex.log (σ (F.beta l))‖ +
        ‖(kb σ : ℂ) * (2 * Real.pi * Complex.I)‖) +
        (∑ l, ‖Complex.log (σ (F.alpha l))‖ + ‖(ka σ : ℂ) * (2 * Real.pi * Complex.I)‖))
      (fun σ _ => by positivity) (Finset.mem_univ σ)
  refine ⟨Nb, cR, hcR0, ?_⟩
  intro Q hQ σ
  have hβ : ∀ l, σ (F.beta l) ≠ 0 := fun l => (map_ne_zero σ).mpr (F.beta_ne l)
  have hα : ∀ l, σ (F.alpha l) ≠ 0 := fun l => (map_ne_zero σ).mpr (F.alpha_ne l)
  have hN0 : (((n σ (l0 σ)).toNat : ℕ) : ℤ) = n σ (l0 σ) := Int.toNat_of_nonneg (hpos σ).le
  have hN0pos : 0 < (n σ (l0 σ)).toNat := by
    have h := hpos σ
    rw [← hN0] at h
    exact_mod_cast h
  obtain ⟨y, hy⟩ : ∃ y : Fin (Q ^ (t + 1)) → ℂ, ∀ c, y c =
      ∑ l, ((boxIdx c l : ℕ) : ℂ) * Complex.log (σ (F.beta l)) -
        (((boxIdx c (l0 σ) : ℕ) / (n σ (l0 σ)).toNat : ℕ) : ℂ) *
          (kb σ * (2 * Real.pi * Complex.I)) := ⟨_, fun _ => rfl⟩
  obtain ⟨x, hx⟩ : ∃ x : Fin (Q ^ (t + 1)) → ℂ, ∀ c, x c =
      ∑ l, ((boxIdx c l : ℕ) : ℂ) * Complex.log (σ (F.alpha l)) -
        (((boxIdx c (l0 σ) : ℕ) / (n σ (l0 σ)).toNat : ℕ) : ℂ) *
          (ka σ * (2 * Real.pi * Complex.I)) := ⟨_, fun _ => rfl⟩
  have hcQ : ∀ (c : Fin (Q ^ (t + 1))) l, (boxIdx c l : ℕ) ≤ Q := fun c l => (boxIdx c l).isLt.le
  have hjQ : ∀ c : Fin (Q ^ (t + 1)), (boxIdx c (l0 σ) : ℕ) / (n σ (l0 σ)).toNat ≤ Q :=
    fun c => le_trans (Nat.div_le_self _ _) (hcQ c (l0 σ))
  -- (T3): exponentials
  have hexpy : ∀ c, Complex.exp (y c) = σ (boxCenter F.beta Q c) := by
    intro c
    rw [hy c, exp_box_log (fun l => (boxIdx c l : ℕ)) _ (kb σ)
      (fun l => Complex.log (σ (F.beta l)))]
    simp only [boxCenter, map_prod, map_pow]
    exact Finset.prod_congr rfl (fun l _ => by rw [Complex.exp_log (hβ l)])
  have hexpx : ∀ c, Complex.exp (x c) = σ (boxCenter F.alpha Q c) := by
    intro c
    rw [hx c, exp_box_log (fun l => (boxIdx c l : ℕ)) _ (ka σ)
      (fun l => Complex.log (σ (F.alpha l)))]
    simp only [boxCenter, map_prod, map_pow]
    exact Finset.prod_congr rfl (fun l _ => by rw [Complex.exp_log (hα l)])
  -- (T3): sizes
  have hCb : (∑ l, ‖Complex.log (σ (F.beta l))‖ + ‖(kb σ : ℂ) * (2 * Real.pi * Complex.I)‖)
      ≤ cR := by
    have := hCσ σ
    have h0 : 0 ≤ ∑ l, ‖Complex.log (σ (F.alpha l))‖ +
        ‖(ka σ : ℂ) * (2 * Real.pi * Complex.I)‖ := by positivity
    linarith
  have hCa : (∑ l, ‖Complex.log (σ (F.alpha l))‖ + ‖(ka σ : ℂ) * (2 * Real.pi * Complex.I)‖)
      ≤ cR := by
    have := hCσ σ
    have h0 : 0 ≤ ∑ l, ‖Complex.log (σ (F.beta l))‖ +
        ‖(kb σ : ℂ) * (2 * Real.pi * Complex.I)‖ := by positivity
    linarith
  have hQ0 : (0 : ℝ) ≤ Q := Nat.cast_nonneg _
  have hynorm : ∀ c, ‖y c‖ ≤ cR * Q := by
    intro c
    rw [hy c]
    calc _ ≤ (Q : ℝ) * (∑ l, ‖Complex.log (σ (F.beta l))‖ +
          ‖(kb σ : ℂ) * (2 * Real.pi * Complex.I)‖) :=
          norm_box_log_le (fun l => (boxIdx c l : ℕ)) (hcQ c) _ (hjQ c) _ _
      _ ≤ (Q : ℝ) * cR := mul_le_mul_of_nonneg_left hCb hQ0
      _ = cR * Q := mul_comm _ _
  have hxnorm : ∀ c, ‖x c‖ ≤ cR * Q := by
    intro c
    rw [hx c]
    calc _ ≤ (Q : ℝ) * (∑ l, ‖Complex.log (σ (F.alpha l))‖ +
          ‖(ka σ : ℂ) * (2 * Real.pi * Complex.I)‖) :=
          norm_box_log_le (fun l => (boxIdx c l : ℕ)) (hcQ c) _ (hjQ c) _ _
      _ ≤ (Q : ℝ) * cR := mul_le_mul_of_nonneg_left hCa hQ0
      _ = cR * Q := mul_comm _ _
  -- (T4): translations
  have hκeq : ∀ c, x c - (xi : ℂ) * y c =
      ∑ l, ((((boxIdx c l : ℕ) : ℤ) -
        (((boxIdx c (l0 σ) : ℕ) / (n σ (l0 σ)).toNat : ℕ) : ℤ) * n σ l : ℤ) : ℂ) *
          (Complex.log (σ (F.alpha l)) - xi * Complex.log (σ (F.beta l))) := by
    intro c
    rw [hx c, hy c]
    exact box_translation_eq xi (Real.log b) (Real.log a) hLa
      (fun l => Complex.log (σ (F.beta l))) (fun l => Complex.log (σ (F.alpha l)))
      (n σ) (A σ) (kb σ) (ka σ) (hB σ) (hA σ) (fun l => (boxIdx c l : ℕ)) _
  have hκnorm : ∀ c, ‖x c - (xi : ℂ) * y c‖ ≤ (1 + |xi|) * (cR * Q) := by
    intro c
    calc ‖x c - (xi : ℂ) * y c‖ ≤ ‖x c‖ + ‖(xi : ℂ) * y c‖ := norm_sub_le _ _
      _ = ‖x c‖ + |xi| * ‖y c‖ := by rw [norm_mul, Complex.norm_real, Real.norm_eq_abs]
      _ ≤ cR * Q + |xi| * (cR * Q) :=
          add_le_add (hxnorm c) (mul_le_mul_of_nonneg_left (hynorm c) (abs_nonneg _))
      _ = (1 + |xi|) * (cR * Q) := by ring
  have hcard : (Finset.univ.image (fun c : Fin (Q ^ (t + 1)) => x c - (xi : ℂ) * y c)).card ≤
      (Nb + 1) * (2 * Nb + 3) ^ t * Q ^ t := by
    have hsub : Finset.univ.image (fun c : Fin (Q ^ (t + 1)) => x c - (xi : ℂ) * y c) ⊆
        (Finset.univ.image (fun d : Fin (t + 1) → Fin Q => fun l =>
          ((d l : ℕ) : ℤ) - (((d (l0 σ) : ℕ) / (n σ (l0 σ)).toNat : ℕ) : ℤ) * n σ l)).image
          (fun v : Fin (t + 1) → ℤ => ∑ l, (v l : ℂ) *
            (Complex.log (σ (F.alpha l)) - xi * Complex.log (σ (F.beta l)))) := by
      intro z hz
      obtain ⟨c, _, rfl⟩ := Finset.mem_image.mp hz
      refine Finset.mem_image.mpr ⟨_, Finset.mem_image_of_mem _ (Finset.mem_univ (boxIdx c)), ?_⟩
      exact (hκeq c).symm
    calc _ ≤ _ := Finset.card_le_card hsub
      _ ≤ _ := Finset.card_image_le
      _ ≤ _ := card_image_reduced_le hQ (n σ) (l0 σ) _ hN0 hN0pos (hNb σ)
  obtain ⟨kidx, kval, hkv, hkb⟩ := exists_labels (fun c => x c - (xi : ℂ) * y c)
    ((1 + |xi|) * (cR * Q)) (by positivity) hκnorm hcard
  exact ⟨y, x, kidx, kval, hexpy, hexpx, hkv, hynorm, hxnorm, hkb⟩

/-- **Proposition 3.4.** The pair supply is a two-torus center supply of type
`(t + 1, t)`. -/
theorem centerSupply (F : PairFamily E b a t) (hb : 0 < b) (ha : 0 < a) (xi : ℝ)
    (hLa : Real.log a = xi * Real.log b) : CenterSupply E xi (t + 1) t := by
  obtain ⟨Nb, cR, hcR0, hlogs⟩ := F.exists_logs hb ha xi hLa
  obtain ⟨cS, hcS⟩ := F.exists_chars
  refine ⟨F.D, (Nb + 1) * (2 * Nb + 3) ^ t, ((t + 1 : ℕ) : ℝ), cR, cS, F.D_pos,
    by positivity, by positivity, hcR0, ?_⟩
  intro Q hQ
  exact ⟨{
    bY := boxCenter F.beta Q
    aZ := boxCenter F.alpha Q
    e := (t + 1) * Q
    e_le := le_of_eq (by push_cast; ring)
    bY_int := fun c => box_isIntegral F.D F.beta F.beta_int (boxIdx c)
    aZ_int := fun c => box_isIntegral F.D F.alpha F.alpha_int (boxIdx c)
    bY_ne := fun c => Finset.prod_ne_zero_iff.mpr (fun l _ => pow_ne_zero _ (F.beta_ne l))
    aZ_ne := fun c => Finset.prod_ne_zero_iff.mpr (fun l _ => pow_ne_zero _ (F.alpha_ne l))
    logs := hlogs Q hQ
    chars := fun r _ hr => hcS Q r hr }⟩

/-- **`μ ≤ z + 2`** for a family of `z = t + 1` independent pairs related to `(b, a)` at
every embedding, with `ξ = log a / log b` irrational. -/
theorem irrationalityExponent_bounds (F : PairFamily E b a t) (hb : 0 < b) (ha : 0 < a)
    (xi : ℝ) (hirr : Irrational xi) (hLa : Real.log a = xi * Real.log b) :
    2 ≤ irrationalityExponent xi ∧ irrationalityExponent xi ≤ (t : ℝ) + 3 := by
  have h := centerSupply_irrationalityExponent_bounds xi hirr t 1 one_pos (by omega)
    (F.centerSupply hb ha xi hLa)
  refine ⟨h.1, ?_⟩
  have h2 := h.2
  rw [Nat.cast_one, div_one] at h2
  linarith

end PairFamily

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridPairsBasic.lean <==
import Mathlib

/-! # Generic inputs for the pair supply (Proposition 3.4)

* `exists_torsion_coordinates`, `exists_divisibility_bound`: in an abelian group, an
  element `Σ vᵢ uᵢ` which is `q` times an element of `⟨uᵢ⟩`, with `q > C Σ |vᵢ|`, is
  torsion (structure theorem for finitely generated `ℤ`-modules);
* `exists_box_injective`: condition (T5) for a box of products of independent pairs;
* `exists_labels`: labels for a finite set of translations;
* `card_image_reduced_le`: the reduced exponents `c - j n` take `O(Q^t)` values (T4);
* `box_translation_eq`, `norm_box_log_le`, `exp_box_log`, `exists_log_relation`: the
  logarithms of the centers at one embedding (T3, T4);
* `box_isIntegral`: denominators (T2). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid
open Module

/-! ### Torsion and divisibility -/

/-- Integer coordinates on the image of `ℤ^ι`, vanishing exactly on torsion. -/
theorem exists_torsion_coordinates {M ι : Type*} [AddCommGroup M] [Fintype ι]
    [DecidableEq ι] (f : (ι → ℤ) →ₗ[ℤ] M) :
    ∃ (g : ℕ) (ψ : Fin g → (ι → ℤ) →ₗ[ℤ] ℤ),
      (∀ v w, f v = f w → ∀ j, ψ j v = ψ j w) ∧
      (∀ v, (∀ j, ψ j v = 0) → ∃ N : ℕ, 0 < N ∧ N • f v = 0) := by
  classical
  obtain ⟨g, b⟩ : Σ n : ℕ, Basis (Fin n) ℤ
      ((LinearMap.range f) ⧸ Submodule.torsion ℤ (LinearMap.range f)) :=
    Module.basisOfFiniteTypeTorsionFree'
  refine ⟨g, fun j => (b.coord j) ∘ₗ (Submodule.torsion ℤ (LinearMap.range f)).mkQ ∘ₗ
    f.rangeRestrict, ?_, ?_⟩
  · intro v w h j
    have hvw : f.rangeRestrict v = f.rangeRestrict w := Subtype.ext h
    simp only [LinearMap.coe_comp, Function.comp_apply, hvw]
  · intro v hv
    have h0 : (Submodule.torsion ℤ (LinearMap.range f)).mkQ (f.rangeRestrict v) = 0 := by
      apply b.ext_elem
      intro j
      have hj := hv j
      simp only [LinearMap.coe_comp, Function.comp_apply, Basis.coord_apply] at hj
      rw [hj, map_zero, Finsupp.zero_apply]
    rw [Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero, Submodule.mem_torsion_iff] at h0
    obtain ⟨a, ha⟩ := h0
    have ha1 : ((a : ℤ) • f.rangeRestrict v : LinearMap.range f) = 0 := ha
    have ha' : (a : ℤ) • f v = 0 := by
      have h2 := congrArg Subtype.val ha1
      rw [Submodule.coe_smul] at h2
      exact h2
    have ha0 : (a : ℤ) ≠ 0 := nonZeroDivisors.coe_ne_zero a
    refine ⟨(a : ℤ).natAbs, Int.natAbs_pos.mpr ha0, ?_⟩
    rcases Int.natAbs_eq (a : ℤ) with h | h
    · rw [h, natCast_zsmul] at ha'
      exact ha'
    · rw [h, neg_smul, natCast_zsmul, neg_eq_zero] at ha'
      exact ha'

/-- The unit vector `eᵢ` of `ℤ^ι`. -/
def unitVec {ι : Type*} [DecidableEq ι] (i : ι) : ι → ℤ := fun j => if i = j then 1 else 0

theorem linearMap_apply_eq_sum {ι : Type*} [Fintype ι] [DecidableEq ι]
    (φ : (ι → ℤ) →ₗ[ℤ] ℤ) (v : ι → ℤ) : φ v = ∑ i, v i * φ (unitVec i) := by
  rw [LinearMap.pi_apply_eq_sum_univ φ v]
  simp only [smul_eq_mul]
  rfl

/-- If `Σ vᵢ uᵢ = q • Σ wᵢ uᵢ` with `q > C Σ |vᵢ|`, then `Σ vᵢ uᵢ` is torsion. -/
theorem exists_divisibility_bound {M ι : Type*} [AddCommGroup M] [Fintype ι] [DecidableEq ι]
    (u : ι → M) :
    ∃ C : ℕ, ∀ (v w : ι → ℤ) (q : ℕ), (∑ i, (v i).natAbs) * C < q →
      ∑ i, v i • u i = q • ∑ i, w i • u i → ∃ N : ℕ, 0 < N ∧ N • ∑ i, v i • u i = 0 := by
  obtain ⟨g, ψ, hψ, hker⟩ := exists_torsion_coordinates (Fintype.linearCombination ℤ u)
  refine ⟨∑ j, ∑ i, (ψ j (unitVec i)).natAbs, ?_⟩
  intro v w q hq hvw
  have hf : Fintype.linearCombination ℤ u v = Fintype.linearCombination ℤ u ((q : ℤ) • w) := by
    rw [map_smul, Fintype.linearCombination_apply, Fintype.linearCombination_apply, hvw,
      natCast_zsmul]
  have hzero : ∀ j, ψ j v = 0 := by
    intro j
    have h1 : ψ j v = (q : ℤ) * ψ j w := by
      rw [hψ v _ hf j, map_smul, smul_eq_mul]
    have hc : ∀ i, (ψ j (unitVec i)).natAbs ≤ ∑ j', ∑ i', (ψ j' (unitVec i')).natAbs := by
      intro i
      calc (ψ j (unitVec i)).natAbs ≤ ∑ i', (ψ j (unitVec i')).natAbs :=
            Finset.single_le_sum (f := fun i' => (ψ j (unitVec i')).natAbs)
              (fun _ _ => Nat.zero_le _) (Finset.mem_univ i)
        _ ≤ ∑ j', ∑ i', (ψ j' (unitVec i')).natAbs :=
            Finset.single_le_sum (f := fun j' => ∑ i', (ψ j' (unitVec i')).natAbs)
              (fun _ _ => Nat.zero_le _) (Finset.mem_univ j)
    have h2 : (ψ j v).natAbs ≤
        (∑ i, (v i).natAbs) * ∑ j', ∑ i', (ψ j' (unitVec i')).natAbs := by
      rw [linearMap_apply_eq_sum (ψ j) v, Finset.sum_mul]
      calc (∑ i, v i * ψ j (unitVec i)).natAbs ≤ ∑ i, (v i * ψ j (unitVec i)).natAbs :=
            Int.natAbs_sum_le _ _
        _ ≤ _ := by
            apply Finset.sum_le_sum
            intro i _
            rw [Int.natAbs_mul]
            exact Nat.mul_le_mul_left _ (hc i)
    apply Int.eq_zero_of_abs_lt_dvd ⟨ψ j w, h1⟩
    rw [Int.abs_eq_natAbs]
    exact_mod_cast lt_of_le_of_lt h2 hq
  obtain ⟨N, hN, h⟩ := hker v hzero
  exact ⟨N, hN, by rwa [Fintype.linearCombination_apply] at h⟩

/-! ### (T5) for a box -/

/-- **(T5).** For independent pairs `(βₗ, αₗ)` (written additively) there is `c_S` such
that for every slope `r` with denominator `> c_S Q` the characters
`q Σ cₗ αₗ - p Σ cₗ βₗ` separate the box `{0, …, Q-1}^z`. -/
theorem exists_box_injective {M : Type*} [AddCommGroup M] {z : ℕ} (β α : Fin z → M)
    (hind : ∀ n : Fin z → ℤ, ∑ l, n l • β l = 0 → ∑ l, n l • α l = 0 → n = 0) :
    ∃ cS : ℝ, 0 ≤ cS ∧ ∀ (Q : ℕ) (r : ℚ), cS * Q < r.den →
      Function.Injective (fun c : Fin z → Fin Q =>
        (r.den : ℤ) • ∑ l, ((c l : ℕ) : ℤ) • α l - r.num • ∑ l, ((c l : ℕ) : ℤ) • β l) := by
  classical
  obtain ⟨C, hC⟩ := exists_divisibility_bound (Sum.elim β α)
  refine ⟨((z * C : ℕ) : ℝ), by positivity, ?_⟩
  intro Q r hr c c' hcc
  dsimp only at hcc
  obtain ⟨Δ, hΔ⟩ : ∃ Δ : Fin z → ℤ, ∀ l, Δ l = ((c l : ℕ) : ℤ) - ((c' l : ℕ) : ℤ) :=
    ⟨fun l => ((c l : ℕ) : ℤ) - ((c' l : ℕ) : ℤ), fun _ => rfl⟩
  obtain ⟨a, ha⟩ : ∃ a : M, a = ∑ l, Δ l • α l := ⟨_, rfl⟩
  obtain ⟨bb, hbb⟩ : ∃ bb : M, bb = ∑ l, Δ l • β l := ⟨_, rfl⟩
  have hsplit : ∀ x : Fin z → M, ∑ l, Δ l • x l =
      ∑ l, ((c l : ℕ) : ℤ) • x l - ∑ l, ((c' l : ℕ) : ℤ) • x l := by
    intro x
    rw [← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl (fun l _ => ?_)
    rw [hΔ l, sub_smul]
  have hqa : ((r.den : ℕ) : ℤ) • a = r.num • bb := by
    rw [ha, hbb, hsplit α, hsplit β, smul_sub, smul_sub]
    exact sub_eq_sub_iff_sub_eq_sub.mp hcc
  -- Bezout
  have hgcd : Int.gcd r.num (r.den : ℤ) = 1 := by
    rw [Int.gcd_eq_natAbs, Int.natAbs_natCast]
    exact r.reduced
  have hbez : r.num * Int.gcdA r.num (r.den : ℤ) + (r.den : ℤ) * Int.gcdB r.num (r.den : ℤ)
      = 1 := by
    have := Int.gcd_eq_gcd_ab r.num (r.den : ℤ)
    rw [hgcd] at this
    exact_mod_cast this.symm
  set X := Int.gcdA r.num (r.den : ℤ)
  set Y := Int.gcdB r.num (r.den : ℤ)
  have hu : ((r.den : ℕ) : ℤ) • (X • a + Y • bb) = bb := by
    rw [smul_add, smul_comm ((r.den : ℕ) : ℤ) X a, hqa, smul_smul, smul_smul, ← add_smul,
      show X * r.num + ((r.den : ℕ) : ℤ) * Y = 1 by rw [← hbez]; ring, one_smul]
  -- the representation for the divisibility bound
  have hvsum : ∑ i, (Sum.elim Δ (fun _ : Fin z => (0 : ℤ)) i) • Sum.elim β α i = bb := by
    rw [Fintype.sum_sum_type, hbb]
    simp only [Sum.elim_inl, Sum.elim_inr, zero_smul, Finset.sum_const_zero, add_zero]
  have hwsum : ∑ i, (Sum.elim (fun l => Y * Δ l) (fun l => X * Δ l) i) • Sum.elim β α i =
      X • a + Y • bb := by
    rw [Fintype.sum_sum_type, ha, hbb]
    simp only [Sum.elim_inl, Sum.elim_inr, mul_smul, ← Finset.smul_sum]
    rw [add_comm]
  have hΔle : ∀ l, (Δ l).natAbs ≤ Q := by
    intro l
    rw [hΔ l]
    have h1 := (c l).isLt
    have h2 := (c' l).isLt
    omega
  have hbound : (∑ i, (Sum.elim Δ (fun _ : Fin z => (0 : ℤ)) i).natAbs) * C < r.den := by
    rw [Fintype.sum_sum_type]
    simp only [Sum.elim_inl, Sum.elim_inr, Int.natAbs_zero, Finset.sum_const_zero, add_zero]
    have hs : ∑ l, (Δ l).natAbs ≤ z * Q := by
      calc ∑ l, (Δ l).natAbs ≤ ∑ _l : Fin z, Q := Finset.sum_le_sum (fun l _ => hΔle l)
        _ = z * Q := by simp
    have hr' : z * C * Q < r.den := by exact_mod_cast hr
    calc (∑ l, (Δ l).natAbs) * C ≤ z * Q * C := Nat.mul_le_mul_right _ hs
      _ = z * C * Q := by ring
      _ < r.den := hr'
  have hdiv : ∑ i, (Sum.elim Δ (fun _ : Fin z => (0 : ℤ)) i) • Sum.elim β α i =
      r.den • ∑ i, (Sum.elim (fun l => Y * Δ l) (fun l => X * Δ l) i) • Sum.elim β α i := by
    rw [hvsum, hwsum, ← natCast_zsmul, hu]
  obtain ⟨N, hN, hNb⟩ := hC _ _ r.den hbound hdiv
  rw [hvsum] at hNb
  have hNb' : (N : ℤ) • bb = 0 := by rw [natCast_zsmul]; exact hNb
  have hlin : ∀ (k : ℤ) (x : Fin z → M), ∑ l, (k * Δ l) • x l = k • ∑ l, Δ l • x l := by
    intro k x
    simp only [Finset.smul_sum, mul_smul]
  have hzero := hind (fun l => (N : ℤ) * r.den * Δ l)
    (by
      rw [hlin _ β, ← hbb, mul_comm, mul_smul, hNb', smul_zero])
    (by
      rw [hlin _ α, ← ha, mul_smul, hqa, smul_comm, hNb', smul_zero])
  funext l
  apply Fin.ext
  have hl := congrFun hzero l
  simp only [Pi.zero_apply, mul_eq_zero, Int.natCast_eq_zero] at hl
  rcases hl with (hl | hl) | hl
  · omega
  · exact absurd hl r.den_ne_zero
  · rw [hΔ l] at hl
    omega

/-! ### Labels -/

/-- A family of at most `L` complex values, bounded by `Bd`, indexed through `Fin L`. -/
theorem exists_labels {K L : ℕ} (κ : Fin K → ℂ) (Bd : ℝ) (hBd : 0 ≤ Bd)
    (hκ : ∀ c, ‖κ c‖ ≤ Bd) (hcard : (Finset.univ.image κ).card ≤ L) :
    ∃ (kidx : Fin K → Fin L) (kval : Fin L → ℂ),
      (∀ c, κ c = kval (kidx c)) ∧ ∀ n, ‖kval n‖ ≤ Bd := by
  classical
  obtain ⟨V, hV⟩ : ∃ V : Finset ℂ, V = Finset.univ.image κ := ⟨_, rfl⟩
  rw [← hV] at hcard
  have hmem : ∀ c, κ c ∈ V := fun c => by
    rw [hV]; exact Finset.mem_image_of_mem κ (Finset.mem_univ c)
  let e : V ≃ Fin V.card := V.equivFin
  refine ⟨fun c => ⟨(e ⟨κ c, hmem c⟩ : ℕ), lt_of_lt_of_le (e ⟨κ c, hmem c⟩).isLt hcard⟩,
    fun n => if h : (n : ℕ) < V.card then ((e.symm ⟨(n : ℕ), h⟩ : V) : ℂ) else 0, ?_, ?_⟩
  · intro c
    have hlt : ((e ⟨κ c, hmem c⟩ : Fin V.card) : ℕ) < V.card := (e ⟨κ c, hmem c⟩).isLt
    show κ c = (if h : ((e ⟨κ c, hmem c⟩ : Fin V.card) : ℕ) < V.card then
      ((e.symm ⟨_, h⟩ : V) : ℂ) else 0)
    simp only [hlt, ↓reduceDIte, Fin.eta, Equiv.symm_apply_apply]
  · intro n
    show ‖(if h : (n : ℕ) < V.card then ((e.symm ⟨(n : ℕ), h⟩ : V) : ℂ) else 0)‖ ≤ Bd
    by_cases h : (n : ℕ) < V.card
    · simp only [h, ↓reduceDIte]
      have hv : ((e.symm ⟨(n : ℕ), h⟩ : V) : ℂ) ∈ Finset.univ.image κ := by
        rw [← hV]; exact (e.symm ⟨(n : ℕ), h⟩).2
      obtain ⟨c, _, hc⟩ := Finset.mem_image.mp hv
      rw [← hc]
      exact hκ c
    · simp only [h, ↓reduceDIte, norm_zero]
      exact hBd

/-! ### Counting the reduced exponents (T4) -/

/-- The reduced exponents `c - j n`, `j = ⌊c_{l₀}/n_{l₀}⌋`, of the box `{0,…,Q-1}^{t+1}`
take at most `(N_b+1)(2N_b+3)^t Q^t` values. -/
theorem card_image_reduced_le {t Q Nb : ℕ} (hQ : 1 ≤ Q) (n : Fin (t + 1) → ℤ)
    (l0 : Fin (t + 1)) (N0 : ℕ) (hN0 : (N0 : ℤ) = n l0) (hN0pos : 0 < N0)
    (hNb : ∀ l, |n l| ≤ Nb) :
    (Finset.univ.image (fun c : Fin (t + 1) → Fin Q =>
      fun l => ((c l : ℕ) : ℤ) - (((c l0 : ℕ) / N0 : ℕ) : ℤ) * n l)).card ≤
      (Nb + 1) * (2 * Nb + 3) ^ t * Q ^ t := by
  classical
  obtain ⟨M, hM⟩ : ∃ M : ℤ, M = ((Q * (Nb + 1) : ℕ) : ℤ) := ⟨_, rfl⟩
  let S : Fin (t + 1) → Finset ℤ := fun l =>
    if l = l0 then Finset.Ico 0 (N0 : ℤ) else Finset.Icc (-M) M
  have hsub : Finset.univ.image (fun c : Fin (t + 1) → Fin Q =>
      fun l => ((c l : ℕ) : ℤ) - (((c l0 : ℕ) / N0 : ℕ) : ℤ) * n l) ⊆
      Fintype.piFinset S := by
    intro v hv
    obtain ⟨c, _, rfl⟩ := Finset.mem_image.mp hv
    rw [Fintype.mem_piFinset]
    intro l
    have hcl := (c l).isLt
    have hc0 := (c l0).isLt
    have hjle : (c l0 : ℕ) / N0 ≤ (c l0 : ℕ) := Nat.div_le_self _ _
    by_cases hl : l = l0
    · rw [hl]
      simp only [S, ↓reduceIte, Finset.mem_Ico]
      rw [← hN0]
      have hmod := Nat.mod_add_div (c l0 : ℕ) N0
      have hlt := Nat.mod_lt (c l0 : ℕ) hN0pos
      have hmodZ : (((c l0 : ℕ) % N0 : ℕ) : ℤ) + (N0 : ℤ) * (((c l0 : ℕ) / N0 : ℕ) : ℤ) =
          ((c l0 : ℕ) : ℤ) := by exact_mod_cast hmod
      have hltZ : (((c l0 : ℕ) % N0 : ℕ) : ℤ) < N0 := by exact_mod_cast hlt
      have hnn : (0 : ℤ) ≤ (((c l0 : ℕ) % N0 : ℕ) : ℤ) := Nat.cast_nonneg _
      constructor <;> nlinarith
    · simp only [S, hl, ↓reduceIte, Finset.mem_Icc]
      have hab := abs_le.mp (hNb l)
      have hj0 : (0 : ℤ) ≤ (((c l0 : ℕ) / N0 : ℕ) : ℤ) := Nat.cast_nonneg _
      have hjQ : (((c l0 : ℕ) / N0 : ℕ) : ℤ) ≤ Q := by
        have : (c l0 : ℕ) / N0 ≤ Q := le_trans hjle hc0.le
        exact_mod_cast this
      have hcQ : ((c l : ℕ) : ℤ) ≤ Q := by exact_mod_cast hcl.le
      have hc0' : (0 : ℤ) ≤ ((c l : ℕ) : ℤ) := Nat.cast_nonneg _
      have hNb0 : (0 : ℤ) ≤ Nb := Nat.cast_nonneg _
      have hQ0 : (0 : ℤ) ≤ Q := Nat.cast_nonneg _
      have h1 := mul_le_mul_of_nonneg_left hab.2 hj0
      have h2 := mul_le_mul_of_nonneg_left hab.1 hj0
      have h3 := mul_le_mul_of_nonneg_right hjQ hNb0
      have hMv : M = (Q : ℤ) * (Nb + 1) := by rw [hM]; push_cast; ring
      rw [hMv]
      constructor <;> nlinarith
  have hI : (Finset.Icc (-M) M).card = 2 * (Q * (Nb + 1)) + 1 := by
    rw [Int.card_Icc, show M + 1 - -M = ((2 * (Q * (Nb + 1)) + 1 : ℕ) : ℤ) by
      rw [hM]; push_cast; ring, Int.toNat_natCast]
  have hcard : (Fintype.piFinset S).card = N0 * (2 * (Q * (Nb + 1)) + 1) ^ t := by
    rw [Fintype.card_piFinset,
      Finset.prod_eq_mul_prod_sdiff_singleton l0 _ (fun h => absurd (Finset.mem_univ l0) h)]
    have h1 : (S l0).card = N0 := by
      simp only [S, ↓reduceIte]
      rw [Int.card_Ico, sub_zero, Int.toNat_natCast]
    have h2 : ∀ l ∈ Finset.univ \ {l0}, (S l).card = 2 * (Q * (Nb + 1)) + 1 := by
      intro l hl
      have hl' : l ≠ l0 := by simpa using hl
      simp only [S, hl', ↓reduceIte]
      exact hI
    rw [h1, Finset.prod_congr rfl h2, Finset.prod_const,
      show (Finset.univ \ {l0}).card = t by simp [Finset.card_univ_sdiff]]
  have hN0le : N0 ≤ Nb + 1 := by
    have h := hNb l0
    rw [← hN0, abs_of_nonneg (Nat.cast_nonneg _)] at h
    have : N0 ≤ Nb := by exact_mod_cast h
    omega
  have hbase : 2 * (Q * (Nb + 1)) + 1 ≤ (2 * Nb + 3) * Q := by nlinarith
  calc _ ≤ (Fintype.piFinset S).card := Finset.card_le_card hsub
    _ = N0 * (2 * (Q * (Nb + 1)) + 1) ^ t := hcard
    _ ≤ (Nb + 1) * ((2 * Nb + 3) * Q) ^ t :=
        Nat.mul_le_mul hN0le (Nat.pow_le_pow_left hbase t)
    _ = (Nb + 1) * (2 * Nb + 3) ^ t * Q ^ t := by rw [mul_pow]; ring

/-! ### Logarithms at one embedding (T3, T4) -/

open Complex in
/-- The translation `x - ξ y` depends only on the reduced exponent `c - j n`. -/
theorem box_translation_eq {t : ℕ} (xi Lb La : ℝ) (hLa : La = xi * Lb)
    (Bl Al : Fin (t + 1) → ℂ) (n : Fin (t + 1) → ℤ) (A kb ka : ℤ)
    (hB : ∑ l, (n l : ℂ) * Bl l = A * Lb + kb * (2 * Real.pi * I))
    (hA : ∑ l, (n l : ℂ) * Al l = A * La + ka * (2 * Real.pi * I))
    (c : Fin (t + 1) → ℕ) (j : ℕ) :
    (∑ l, (c l : ℂ) * Al l - j * (ka * (2 * Real.pi * I))) -
        (xi : ℂ) * (∑ l, (c l : ℂ) * Bl l - j * (kb * (2 * Real.pi * I))) =
      ∑ l, ((((c l : ℕ) : ℤ) - j * n l : ℤ) : ℂ) * (Al l - xi * Bl l) := by
  have hWc : ∑ l, (c l : ℂ) * (Al l - xi * Bl l) =
      ∑ l, (c l : ℂ) * Al l - xi * ∑ l, (c l : ℂ) * Bl l := by
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl (fun l _ => by ring)
  have hWn : ∑ l, (n l : ℂ) * (Al l - xi * Bl l) =
      ∑ l, (n l : ℂ) * Al l - xi * ∑ l, (n l : ℂ) * Bl l := by
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl (fun l _ => by ring)
  have hsplit : ∑ l, ((((c l : ℕ) : ℤ) - j * n l : ℤ) : ℂ) * (Al l - xi * Bl l) =
      ∑ l, (c l : ℂ) * (Al l - xi * Bl l) - (j : ℂ) * ∑ l, (n l : ℂ) * (Al l - xi * Bl l) := by
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl (fun l _ => by push_cast; ring)
  rw [hsplit, hWc, hWn, hB, hA, hLa]
  push_cast
  ring

/-- Size of the logarithms of the box. -/
theorem norm_box_log_le {t Q : ℕ} (c : Fin (t + 1) → ℕ) (hc : ∀ l, c l ≤ Q) (j : ℕ)
    (hj : j ≤ Q) (B : Fin (t + 1) → ℂ) (κ : ℂ) :
    ‖∑ l, (c l : ℂ) * B l - j * κ‖ ≤ Q * (∑ l, ‖B l‖ + ‖κ‖) := by
  calc ‖∑ l, (c l : ℂ) * B l - j * κ‖ ≤ ‖∑ l, (c l : ℂ) * B l‖ + ‖(j : ℂ) * κ‖ :=
        norm_sub_le _ _
    _ ≤ ∑ l, ‖(c l : ℂ) * B l‖ + ‖(j : ℂ) * κ‖ := by
        gcongr
        exact norm_sum_le _ _
    _ ≤ ∑ l, (Q : ℝ) * ‖B l‖ + (Q : ℝ) * ‖κ‖ := by
        apply add_le_add
        · apply Finset.sum_le_sum
          intro l _
          rw [norm_mul, Complex.norm_natCast]
          exact mul_le_mul_of_nonneg_right (by exact_mod_cast hc l) (norm_nonneg _)
        · rw [norm_mul, Complex.norm_natCast]
          exact mul_le_mul_of_nonneg_right (by exact_mod_cast hj) (norm_nonneg _)
    _ = Q * (∑ l, ‖B l‖ + ‖κ‖) := by rw [← Finset.mul_sum]; ring

open Complex in
theorem exp_box_log {t : ℕ} (c : Fin (t + 1) → ℕ) (j : ℕ) (k : ℤ) (B : Fin (t + 1) → ℂ) :
    exp (∑ l, (c l : ℂ) * B l - j * (k * (2 * Real.pi * I))) = ∏ l, exp (B l) ^ c l := by
  rw [exp_sub, exp_sum,
    show (j : ℂ) * (k * (2 * Real.pi * I)) = ((j * k : ℤ) : ℂ) * (2 * Real.pi * I) by
      push_cast; ring,
    exp_int_mul_two_pi_mul_I, div_one]
  exact Finset.prod_congr rfl (fun l _ => exp_nat_mul _ _)

open Complex in
/-- A multiplicative relation `∏ wₗ^{nₗ} = b^A` between the logarithms. -/
theorem exists_log_relation {t : ℕ} (w : Fin (t + 1) → ℂ) (hw : ∀ l, w l ≠ 0)
    (n : Fin (t + 1) → ℤ) (A : ℤ) (b : ℝ) (hb : 0 < b)
    (h : ∏ l, w l ^ n l = (b : ℂ) ^ A) :
    ∃ k : ℤ, ∑ l, (n l : ℂ) * log (w l) = A * Real.log b + k * (2 * Real.pi * I) := by
  have hprod : ∏ l, exp ((n l : ℂ) * log (w l)) = ∏ l, w l ^ n l :=
    Finset.prod_congr rfl (fun l _ => by rw [exp_int_mul, exp_log (hw l)])
  have h1 : exp (∑ l, (n l : ℂ) * log (w l)) = exp ((A : ℂ) * (Real.log b : ℂ)) := by
    rw [exp_sum, hprod, h, exp_int_mul, ← ofReal_exp, Real.exp_log hb]
  obtain ⟨k, hk⟩ := exp_eq_exp_iff_exists_int.mp h1
  exact ⟨k, hk⟩

/-! ### Denominators (T2) -/

/-- `D^{(t+1)Q} ∏ xₗ^{cₗ}` is integral when every `D xₗ` is and `cₗ < Q`. -/
theorem box_isIntegral {E : Type*} [Field E] {t Q : ℕ} (D : ℕ) (x : Fin (t + 1) → E)
    (hx : ∀ l, IsIntegral ℤ ((D : E) * x l)) (c : Fin (t + 1) → Fin Q) :
    IsIntegral ℤ (((D ^ ((t + 1) * Q) : ℕ) : E) * ∏ l, x l ^ (c l : ℕ)) := by
  have hS : ∑ l, (c l : ℕ) ≤ (t + 1) * Q := by
    calc ∑ l, (c l : ℕ) ≤ ∑ _l : Fin (t + 1), Q :=
          Finset.sum_le_sum (fun l _ => (c l).isLt.le)
      _ = (t + 1) * Q := by simp
  obtain ⟨r, hr⟩ := Nat.exists_eq_add_of_le hS
  have heq : ((D ^ ((t + 1) * Q) : ℕ) : E) * ∏ l, x l ^ (c l : ℕ) =
      (D : E) ^ r * ∏ l, ((D : E) * x l) ^ (c l : ℕ) := by
    rw [hr, Nat.cast_pow, pow_add]
    simp only [mul_pow, Finset.prod_mul_distrib, Finset.prod_pow_eq_pow_sum]
    ring
  rw [heq]
  exact ((isIntegral_natCast D).pow r).mul
    (IsIntegral.prod _ (fun l _ => (hx l).pow _))

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridParameters.lean <==
import OAI.NumberTheory.PiExponent.Approximation.Parameters
import OAI.NumberTheory.PiExponent.LocalAlgebra.Dimension
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Analysis.SpecificLimits.Normed

/-! # Parameters for two-torus center supplies of type `(z, t)`

Lemma 7.1: write `z = t + s` with `s ≥ 1`. For
`ν * s > z + 2` (i.e. `ν > 1 + (t+2)/(z-t)`) there are rationals with
`0 < θ < A < 1`, `ν (A - θ) > 1 - θ`, `1 < c`, `A c^t < B`, `c^2 B < 1`,
`B < c^z θ`, `c^z θ < 1`.
The key inequality is `A^(z+2) < θ^(t+2)`, from two Bernoulli bounds. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid
open Filter
open scoped Topology

/-- `(1 - b δ)^q < (1 - δ)^p` when `p < q b` and `δ` is small. -/
theorem bernoulli_gap_pq (p q : ℕ) (b δ : ℝ) (hb1 : b < 1) (hbpos : 0 < b)
    (hδpos : 0 < δ) (hδ1 : δ < 1)
    (hδprod : δ * ((p : ℝ) * (q : ℝ) * b) < (q : ℝ) * b - (p : ℝ)) :
    (1 - b * δ) ^ q < (1 - δ) ^ p := by
  have hx0 : 0 < b * δ := mul_pos hbpos hδpos
  have hx1 : b * δ < 1 := by
    have : b * δ < 1 * 1 := mul_lt_mul'' hb1 hδ1 hbpos.le hδpos.le
    linarith
  have hp0 : (0 : ℝ) ≤ (p : ℝ) := Nat.cast_nonneg p
  have hq0 : (0 : ℝ) ≤ (q : ℝ) := Nat.cast_nonneg q
  -- lower Bernoulli bound for (1 - δ)^p
  have hθ : 1 - (p : ℝ) * δ ≤ (1 - δ) ^ p := by
    have h := one_add_mul_le_pow (show (-2 : ℝ) ≤ -δ by linarith) p
    have e1 : (1 : ℝ) + -δ = 1 - δ := by ring
    rw [e1] at h
    linarith
  -- upper bound (1 - b δ)^q (1 + q b δ) ≤ 1
  have hA : (1 - b * δ) ^ q * (1 + (q : ℝ) * (b * δ)) ≤ 1 := by
    have hB := one_add_mul_le_pow (show (-2 : ℝ) ≤ b * δ by linarith) q
    have hnn : 0 ≤ (1 - b * δ) ^ q := pow_nonneg (by linarith) _
    have h1 : (1 - b * δ) ^ q * (1 + (q : ℝ) * (b * δ)) ≤
        (1 - b * δ) ^ q * (1 + b * δ) ^ q :=
      mul_le_mul_of_nonneg_left hB hnn
    have h2 : (1 - b * δ) ^ q * (1 + b * δ) ^ q = (1 - (b * δ) ^ 2) ^ q := by
      rw [← mul_pow]
      congr 1
      ring
    have hsq : (b * δ) ^ 2 < 1 := pow_lt_one₀ hx0.le hx1 (by norm_num)
    have h3 : (1 - (b * δ) ^ 2) ^ q ≤ 1 :=
      pow_le_one₀ (by linarith) (by have := sq_nonneg (b * δ); linarith)
    linarith
  -- (1 - p δ)(1 + q b δ) > 1
  have hprod : 1 < (1 - (p : ℝ) * δ) * (1 + (q : ℝ) * (b * δ)) := by
    have e : (1 - (p : ℝ) * δ) * (1 + (q : ℝ) * (b * δ)) =
        1 + δ * (((q : ℝ) * b - (p : ℝ)) - δ * ((p : ℝ) * (q : ℝ) * b)) := by ring
    rw [e]
    have : 0 < δ * (((q : ℝ) * b - (p : ℝ)) - δ * ((p : ℝ) * (q : ℝ) * b)) :=
      mul_pos hδpos (by linarith)
    linarith
  have hu : 0 < 1 + (q : ℝ) * (b * δ) := by
    have := mul_nonneg hq0 hx0.le
    linarith
  have hlt : (1 - b * δ) ^ q < 1 - (p : ℝ) * δ := by
    refine lt_of_mul_lt_mul_right ?_ hu.le
    linarith
  linarith

/-- If `0 ≤ x` and `x ^ n < 1` with `n ≠ 0`, then `x < 1`. -/
theorem lt_one_of_pow_lt_one {x : ℝ} {n : ℕ} (_hx : 0 ≤ x) (_hn : n ≠ 0)
    (h : x ^ n < 1) : x < 1 := by
  by_contra hc
  push Not at hc
  have := one_le_pow₀ (n := n) hc
  linarith

set_option maxHeartbeats 800000 in
/-- **Lemma 7.1.** Parameters for type `(t + s, t)`, `s ≥ 1`, and `ν s > t + s + 2`. -/
theorem exists_twogrid_parameters (t s : ℕ) (hs : 0 < s) (ν : ℝ)
    (hν : (t : ℝ) + (s : ℝ) + 2 < ν * (s : ℝ)) :
    ∃ θ A B c : ℚ,
      0 < (θ : ℝ) ∧ (θ : ℝ) < A ∧ (A : ℝ) < 1 ∧
      1 - (θ : ℝ) < ν * ((A : ℝ) - θ) ∧
      1 < (c : ℝ) ∧ (A : ℝ) * (c : ℝ) ^ t < B ∧ (c : ℝ) ^ 2 * B < 1 ∧
      (B : ℝ) < (c : ℝ) ^ (t + s) * θ ∧ (c : ℝ) ^ (t + s) * θ < 1 := by
  have hs0 : (0 : ℝ) < (s : ℝ) := by exact_mod_cast hs
  have hsne : s ≠ 0 := hs.ne'
  have hZ : (0 : ℝ) < (t : ℝ) + (s : ℝ) + 2 := by positivity
  have hP : (0 : ℝ) < (t : ℝ) + 2 := by positivity
  have hνpos : 0 < ν := by
    by_contra h
    push Not at h
    have : ν * (s : ℝ) ≤ 0 := mul_nonpos_of_nonpos_of_nonneg h hs0.le
    linarith
  -- the interval for b
  have hZν : ((t : ℝ) + (s : ℝ) + 2) / ν < (s : ℝ) := (div_lt_iff₀ hνpos).2 (by linarith)
  have hbint : ((t : ℝ) + 2) / ((t : ℝ) + (s : ℝ) + 2) < 1 - 1 / ν := by
    rw [div_lt_iff₀ hZ]
    have e : (1 - 1 / ν) * ((t : ℝ) + (s : ℝ) + 2) =
        ((t : ℝ) + (s : ℝ) + 2) - ((t : ℝ) + (s : ℝ) + 2) / ν := by
      rw [sub_mul, one_mul, one_div, inv_mul_eq_div]
    rw [e]
    linarith
  obtain ⟨b, hbl, hbu⟩ := exists_rat_btwn hbint
  have hbl' : (t : ℝ) + 2 < (b : ℝ) * ((t : ℝ) + (s : ℝ) + 2) := (div_lt_iff₀ hZ).mp hbl
  have hbpos : 0 < (b : ℝ) := by
    by_contra h
    push Not at h
    have : (b : ℝ) * ((t : ℝ) + (s : ℝ) + 2) ≤ 0 := mul_nonpos_of_nonpos_of_nonneg h hZ.le
    linarith
  have hb1 : (b : ℝ) < 1 := by
    have := one_div_pos.mpr hνpos
    linarith
  have hνb : ν * (b : ℝ) < ν - 1 := calc
    _ < ν * (1 - 1 / ν) := mul_lt_mul_of_pos_left hbu hνpos
    _ = ν - 1 := by field_simp
  have hcoeff : 0 < ν * (1 - (b : ℝ)) - 1 := by
    have e : ν * (1 - (b : ℝ)) = ν - ν * b := by ring
    rw [e]; linarith
  -- casts of the exponents p = t + 2, q = t + s + 2
  have hpc : (((t + 2 : ℕ)) : ℝ) = (t : ℝ) + 2 := by push_cast; ring
  have hqc : (((t + s + 2 : ℕ)) : ℝ) = (t : ℝ) + (s : ℝ) + 2 := by push_cast; ring
  have hnum : 0 < ((t : ℝ) + (s : ℝ) + 2) * b - ((t : ℝ) + 2) := by linarith
  have hden : 0 < ((t : ℝ) + 2) * ((t : ℝ) + (s : ℝ) + 2) * b :=
    mul_pos (mul_pos hP hZ) hbpos
  have hδtop : 0 < min (1 : ℝ) ((((t : ℝ) + (s : ℝ) + 2) * b - ((t : ℝ) + 2)) /
      (((t : ℝ) + 2) * ((t : ℝ) + (s : ℝ) + 2) * b)) :=
    lt_min (by norm_num) (div_pos hnum hden)
  obtain ⟨δ, hδpos, hδtop⟩ := exists_rat_btwn hδtop
  have hδ1 : (δ : ℝ) < 1 := lt_of_lt_of_le hδtop (min_le_left _ _)
  have hδsmall : (δ : ℝ) < (((t : ℝ) + (s : ℝ) + 2) * b - ((t : ℝ) + 2)) /
      (((t : ℝ) + 2) * ((t : ℝ) + (s : ℝ) + 2) * b) :=
    lt_of_lt_of_le hδtop (min_le_right _ _)
  have hδprod : (δ : ℝ) * (((t : ℝ) + 2) * ((t : ℝ) + (s : ℝ) + 2) * b) <
      ((t : ℝ) + (s : ℝ) + 2) * b - ((t : ℝ) + 2) := (lt_div_iff₀ hden).mp hδsmall
  obtain ⟨θ, hθdef⟩ : ∃ θ : ℚ, θ = 1 - δ := ⟨_, rfl⟩
  obtain ⟨A, hAdef⟩ : ∃ A : ℚ, A = 1 - b * δ := ⟨_, rfl⟩
  have hθcast : (θ : ℝ) = 1 - (δ : ℝ) := by simp [hθdef]
  have hAcast : (A : ℝ) = 1 - (b : ℝ) * δ := by simp [hAdef]
  have hθpos : 0 < (θ : ℝ) := by rw [hθcast]; linarith
  have hθA : (θ : ℝ) < A := by
    rw [hθcast, hAcast]
    have h := mul_pos (sub_pos.mpr hb1) hδpos
    have e : (1 - (b : ℝ)) * δ = δ - b * δ := by ring
    linarith
  have hApos : 0 < (A : ℝ) := lt_trans hθpos hθA
  have hA1 : (A : ℝ) < 1 := by
    rw [hAcast]
    have h := mul_pos hbpos hδpos
    linarith
  have hkey : (A : ℝ) ^ (t + s + 2) < (θ : ℝ) ^ (t + 2) := by
    rw [hAcast, hθcast]
    refine bernoulli_gap_pq (t + 2) (t + s + 2) b δ hb1 hbpos hδpos hδ1 ?_
    rw [hpc, hqc]
    exact hδprod
  have hgap : 1 - (θ : ℝ) < ν * ((A : ℝ) - θ) := by
    rw [hAcast, hθcast]
    have h := mul_pos hcoeff hδpos
    have e1 : (ν * (1 - (b : ℝ)) - 1) * δ = ν * δ - ν * (b * δ) - δ := by ring
    have e2 : ν * ((1 - (b : ℝ) * δ) - (1 - (δ : ℝ))) = ν * δ - ν * (b * δ) := by ring
    linarith [e1, e2]
  -- A^(t+s) < θ^t
  have hθt : 0 < (θ : ℝ) ^ t := pow_pos hθpos t
  have hAts : (A : ℝ) ^ (t + s) < (θ : ℝ) ^ t := by
    have hsq : (θ : ℝ) ^ 2 < (A : ℝ) ^ 2 := pow_lt_pow_left₀ hθA hθpos.le (by norm_num)
    have e1 : (A : ℝ) ^ (t + s + 2) = (A : ℝ) ^ (t + s) * (A : ℝ) ^ 2 := by ring
    have e2 : (θ : ℝ) ^ (t + 2) = (θ : ℝ) ^ t * (θ : ℝ) ^ 2 := by ring
    have hAp : 0 < (A : ℝ) ^ (t + s) := pow_pos hApos _
    have h1 : (A : ℝ) ^ (t + s) * (θ : ℝ) ^ 2 < (A : ℝ) ^ (t + s) * (A : ℝ) ^ 2 :=
      mul_lt_mul_of_pos_left hsq hAp
    have h2 : (A : ℝ) ^ (t + s) * (θ : ℝ) ^ 2 < (θ : ℝ) ^ t * (θ : ℝ) ^ 2 := by
      rw [← e2]; rw [e1] at hkey; linarith
    exact lt_of_mul_lt_mul_right h2 (pow_pos hθpos 2).le
  -- c0 = (A/θ)^(1/s)
  obtain ⟨ρ, hρdef⟩ : ∃ ρ : ℝ, ρ = (A : ℝ) / θ := ⟨_, rfl⟩
  have hρθ : ρ * θ = A := by rw [hρdef]; field_simp
  have hρ1 : 1 < ρ := by rw [hρdef]; exact (lt_div_iff₀ hθpos).2 (by simpa using hθA)
  have hρ0 : 0 ≤ ρ := by linarith
  obtain ⟨c0, hc0def⟩ : ∃ c0 : ℝ, c0 = ρ ^ ((s : ℝ)⁻¹) := ⟨_, rfl⟩
  have hc0pow : c0 ^ s = ρ := by rw [hc0def]; exact Real.rpow_inv_natCast_pow hρ0 hsne
  have hc0nn : 0 ≤ c0 := by rw [hc0def]; exact Real.rpow_nonneg hρ0 _
  have hc01 : 1 < c0 := by
    by_contra h
    push Not at h
    have : c0 ^ s ≤ 1 := pow_le_one₀ hc0nn h
    linarith
  -- f1 : A c0^(t+2) < 1
  have hf0 : (A : ℝ) * c0 ^ (t + 2) < 1 := by
    have hpow : ((A : ℝ) * c0 ^ (t + 2)) ^ s < 1 := by
      have e : ((A : ℝ) * c0 ^ (t + 2)) ^ s * (θ : ℝ) ^ (t + 2) = (A : ℝ) ^ (t + s + 2) := by
        have e0 : ((A : ℝ) * c0 ^ (t + 2)) ^ s = (A : ℝ) ^ s * (c0 ^ s) ^ (t + 2) := by
          ring
        rw [e0, hc0pow, mul_assoc, ← mul_pow, hρθ]
        ring
      have hθp : 0 < (θ : ℝ) ^ (t + 2) := pow_pos hθpos _
      have h : ((A : ℝ) * c0 ^ (t + 2)) ^ s * (θ : ℝ) ^ (t + 2) < 1 * (θ : ℝ) ^ (t + 2) := by
        rw [e, one_mul]; exact hkey
      exact lt_of_mul_lt_mul_right h hθp.le
    exact lt_one_of_pow_lt_one (mul_nonneg hApos.le (pow_nonneg hc0nn _)) hsne hpow
  -- f2 : c0^(t+s) θ < 1
  have hg0 : c0 ^ (t + s) * (θ : ℝ) < 1 := by
    have hpow : (c0 ^ (t + s) * (θ : ℝ)) ^ s < 1 := by
      have e : (c0 ^ (t + s) * (θ : ℝ)) ^ s * (θ : ℝ) ^ t = (A : ℝ) ^ (t + s) := by
        have e0 : (c0 ^ (t + s) * (θ : ℝ)) ^ s = (c0 ^ s) ^ (t + s) * (θ : ℝ) ^ s := by
          ring
        rw [e0, hc0pow, ← hρθ]
        ring
      have h : (c0 ^ (t + s) * (θ : ℝ)) ^ s * (θ : ℝ) ^ t < 1 * (θ : ℝ) ^ t := by
        rw [e, one_mul]; exact hAts
      exact lt_of_mul_lt_mul_right h hθt.le
    exact lt_one_of_pow_lt_one (mul_nonneg (pow_nonneg hc0nn _) hθpos.le) hsne hpow
  have hcont1 : Continuous fun x : ℝ => (A : ℝ) * x ^ (t + 2) :=
    continuous_const.mul (continuous_pow (t + 2))
  have hcont2 : Continuous fun x : ℝ => x ^ (t + s) * (θ : ℝ) :=
    (continuous_pow (t + s)).mul continuous_const
  have ev1 : ∀ᶠ x in 𝓝 c0, (A : ℝ) * x ^ (t + 2) < 1 :=
    (hcont1.tendsto c0).eventually (gt_mem_nhds hf0)
  have ev2 : ∀ᶠ x in 𝓝 c0, x ^ (t + s) * (θ : ℝ) < 1 :=
    (hcont2.tendsto c0).eventually (gt_mem_nhds hg0)
  obtain ⟨ε, hε, hball⟩ := Metric.eventually_nhds_iff.mp (ev1.and ev2)
  obtain ⟨c, hclo, hchi⟩ := exists_rat_btwn (show c0 < c0 + ε by linarith)
  have hdist : dist (c : ℝ) c0 < ε := by
    rw [Real.dist_eq, abs_lt]
    constructor <;> linarith
  obtain ⟨hcf, hcθ⟩ := hball hdist
  have hc1 : 1 < (c : ℝ) := lt_trans hc01 hclo
  have hcpos : 0 < (c : ℝ) := by linarith
  -- A < c^s θ
  have hcs : ρ < (c : ℝ) ^ s := by
    rw [← hc0pow]
    exact pow_lt_pow_left₀ hclo hc0nn hsne
  have hAcs : (A : ℝ) < (c : ℝ) ^ s * θ := by
    rw [← hρθ]
    exact mul_lt_mul_of_pos_right hcs hθpos
  have hct : 0 < (c : ℝ) ^ t := pow_pos hcpos t
  have hc2 : 0 < (c : ℝ) ^ 2 := pow_pos hcpos 2
  have hlo1 : (A : ℝ) * (c : ℝ) ^ t < 1 / (c : ℝ) ^ 2 := by
    have h : (A : ℝ) * (c : ℝ) ^ t * (c : ℝ) ^ 2 < 1 := by
      have e : (A : ℝ) * (c : ℝ) ^ t * (c : ℝ) ^ 2 = (A : ℝ) * (c : ℝ) ^ (t + 2) := by ring
      rw [e]; exact hcf
    exact (lt_div_iff₀ hc2).2 h
  have hlo2 : (A : ℝ) * (c : ℝ) ^ t < (c : ℝ) ^ (t + s) * θ := by
    have h := mul_lt_mul_of_pos_right hAcs hct
    have e : (c : ℝ) ^ s * θ * (c : ℝ) ^ t = (c : ℝ) ^ (t + s) * θ := by ring
    linarith
  obtain ⟨B, hBlo, hBhi⟩ := exists_rat_btwn (lt_min hlo1 hlo2)
  have hBinv : (B : ℝ) < 1 / (c : ℝ) ^ 2 := lt_of_lt_of_le hBhi (min_le_left _ _)
  have hBc : (B : ℝ) < (c : ℝ) ^ (t + s) * θ := lt_of_lt_of_le hBhi (min_le_right _ _)
  have hcB : (c : ℝ) ^ 2 * B < 1 := by
    have := (lt_div_iff₀ hc2).mp hBinv
    linarith
  exact ⟨θ, A, B, c, hθpos, hθA, hA1, hgap, hc1, hBlo, hcB, hBc, hcθ⟩

/-- Theorem B's case `(z, t) = (2, 1)`: every `ν > 4`. -/
theorem exists_twogrid_parameters_two_one (ν : ℝ) (hν : 4 < ν) :
    ∃ θ A B c : ℚ,
      0 < (θ : ℝ) ∧ (θ : ℝ) < A ∧ (A : ℝ) < 1 ∧
      1 - (θ : ℝ) < ν * ((A : ℝ) - θ) ∧
      1 < (c : ℝ) ∧ (A : ℝ) * (c : ℝ) ^ 1 < B ∧ (c : ℝ) ^ 2 * B < 1 ∧
      (B : ℝ) < (c : ℝ) ^ (1 + 1) * θ ∧ (c : ℝ) ^ (1 + 1) * θ < 1 :=
  exists_twogrid_parameters 1 1 one_pos ν (by push_cast; linarith)

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridQuadratic.lean <==
import QuadraticPi.TwoGridGalois

/-! # Corollary 1.5(2): logarithms in one quadratic field

Let `E` be a number field of degree 2 with an embedding `ι`, and `bE, aE ∈ E` with
`ι bE = b`, `ι aE = a` positive reals, multiplicatively independent. At the other embedding
`σ`, `ι z · σ z = N(z)`, so the conjugate pair is `(N(bE)/bE, N(aE)/aE)`
(`qconj`); no automorphism is needed.

* `quadratic_bounds_of_indep`: if `(bE, aE)` and its conjugate pair are independent, the two
  pairs form a `PairFamily` and `μ(log a / log b) ≤ 4`;
* `quadratic_bounds_of_rel`: if they are dependent, `(bE, aE)` alone is a `PairFamily` and
  `μ ≤ 3`;
* `quadratic_logRatio_bounds`: `2 ≤ μ ≤ 4` always;
* `quadratic_normSigns_bounds`: `μ ≤ 3` if both norms are `±1` (the case of [L]). -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.TwoGrid

variable {E : Type*} [Field E] [NumberField E]

/-- A common denominator for finitely many elements of a number field. -/
theorem exists_common_den {k : ℕ} (x : Fin k → E) :
    ∃ D : ℕ, 0 < D ∧ ∀ l, IsIntegral ℤ ((D : E) * x l) := by
  classical
  have halg : ∀ l, IsAlgebraic ℤ (x l) := fun l =>
    (IsFractionRing.isAlgebraic_iff ℤ ℚ E).mpr (.of_finite ℚ (x l))
  refine ⟨∏ l, Algebra.natDenominator (x l),
    Finset.prod_pos (fun l _ => Nat.pos_of_ne_zero (halg l).natDenominator_ne_zero),
    fun l => ?_⟩
  rw [← Finset.mul_prod_erase Finset.univ (fun m => Algebra.natDenominator (x m))
    (Finset.mem_univ l)]
  have h1 := Algebra.isIntegral_natDenominator_smul (x l)
  rw [nsmul_eq_mul] at h1
  have heq : ((Algebra.natDenominator (x l) *
      ∏ m ∈ Finset.univ.erase l, Algebra.natDenominator (x m) : ℕ) : E) * x l =
      ((∏ m ∈ Finset.univ.erase l, Algebra.natDenominator (x m) : ℕ) : E) *
        ((Algebra.natDenominator (x l) : E) * x l) := by
    push_cast; ring
  rw [heq]
  exact (isIntegral_natCast _).mul h1

open scoped Classical in
/-- In degree two, any two distinct embeddings exhaust the embedding set. -/
theorem quadratic_univ_eq_pair (hdeg : Module.finrank ℚ E = 2) (σ₀ σ : E →+* ℂ)
    (hne : σ₀ ≠ σ) : (Finset.univ : Finset (E →+* ℂ)) = {σ₀, σ} := by
  classical
  symm
  apply Finset.eq_of_subset_of_card_le (Finset.subset_univ _)
  simp only [Finset.card_univ, NumberField.Embeddings.card, hdeg, Finset.card_pair hne]
  exact le_rfl

/-- `ι z · σ z = N(z)` for the two embeddings of a quadratic field. -/
theorem quadratic_mul_eq_norm (hdeg : Module.finrank ℚ E = 2) (σ₀ σ : E →+* ℂ)
    (hne : σ₀ ≠ σ) (z : E) : σ₀ z * σ z = (Algebra.norm ℚ z : ℂ) := by
  classical
  have hprod : (∏ τ : E →+* ℂ, τ z) = (Algebra.norm ℚ z : ℂ) := by
    calc
      _ = ∏ τ : E →ₐ[ℚ] ℂ, τ z :=
        Fintype.prod_equiv (RingHom.equivRatAlgHom E ℂ) _ _ (fun _ => by
          simp only [RingHom.equivRatAlgHom_apply, RingHom.toRatAlgHom_apply])
      _ = _ := by rw [← Algebra.norm_eq_prod_embeddings]; rfl
  rw [quadratic_univ_eq_pair hdeg σ₀ σ hne, Finset.prod_pair hne] at hprod
  exact hprod

/-- The conjugate `N(z)/z`. -/
def qconj (z : E) : E := ((Algebra.norm ℚ z : ℚ) : E) / z

theorem map_qconj (hdeg : Module.finrank ℚ E = 2) (ι σ : E →+* ℂ) (hne : ι ≠ σ) (z : E)
    (hz : z ≠ 0) : σ (qconj z) = ι z := by
  unfold qconj
  rw [map_div₀, map_ratCast, ← quadratic_mul_eq_norm hdeg ι σ hne z]
  exact mul_div_cancel_right₀ _ ((map_ne_zero σ).mpr hz)

theorem qconj_ne_zero (z : E) (hz : z ≠ 0) : qconj z ≠ 0 := by
  unfold qconj
  refine div_ne_zero ?_ hz
  exact_mod_cast (Algebra.norm_ne_zero_iff.mpr hz)

/-- Two independent pairs: `μ ≤ 4`. -/
theorem quadratic_bounds_of_indep (hdeg : Module.finrank ℚ E = 2) (ι : E →+* ℂ)
    (bE aE : E) (b a : ℝ) (hb : 0 < b) (ha : 0 < a) (hιb : ι bE = b) (hιa : ι aE = a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0)
    (hind : ∀ n : Fin 2 → ℤ, bE ^ n 0 * qconj bE ^ n 1 = 1 →
      aE ^ n 0 * qconj aE ^ n 1 = 1 → n = 0) :
    2 ≤ irrationalityExponent (Real.log a / Real.log b) ∧
      irrationalityExponent (Real.log a / Real.log b) ≤ 4 := by
  obtain ⟨-, hirr, hLa⟩ := logRatio_setup hb ha hmult
  have hbE : bE ≠ 0 := fun h => by
    rw [h, map_zero] at hιb
    exact hb.ne' (by exact_mod_cast hιb.symm)
  have haE : aE ≠ 0 := fun h => by
    rw [h, map_zero] at hιa
    exact ha.ne' (by exact_mod_cast hιa.symm)
  obtain ⟨D, hD, hDint⟩ := exists_common_den ![bE, qconj bE, aE, qconj aE]
  let F : PairFamily E b a 1 :=
    { beta := ![bE, qconj bE]
      alpha := ![aE, qconj aE]
      beta_ne := by
        intro l
        match l with
        | 0 => exact hbE
        | 1 => exact qconj_ne_zero bE hbE
      alpha_ne := by
        intro l
        match l with
        | 0 => exact haE
        | 1 => exact qconj_ne_zero aE haE
      D := D
      D_pos := hD
      beta_int := by
        intro l
        match l with
        | 0 => simpa using hDint 0
        | 1 => simpa using hDint 1
      alpha_int := by
        intro l
        match l with
        | 0 => simpa using hDint 2
        | 1 => simpa using hDint 3
      indep := by
        intro n h1 h2
        exact hind n (by simpa [Fin.prod_univ_succ] using h1)
          (by simpa [Fin.prod_univ_succ] using h2)
      rel := by
        intro σ
        by_cases hσ : ι = σ
        · subst hσ
          refine ⟨1, ![1, 0], ?_, ?_, ?_⟩
          · intro h
            have := congrFun h 0
            simp at this
          · simp [Fin.prod_univ_succ, hιb]
          · simp [Fin.prod_univ_succ, hιa]
        · refine ⟨1, ![0, 1], ?_, ?_, ?_⟩
          · intro h
            have := congrFun h 1
            simp at this
          · simp [Fin.prod_univ_succ, map_qconj hdeg ι σ hσ bE hbE, hιb]
          · simp [Fin.prod_univ_succ, map_qconj hdeg ι σ hσ aE haE, hιa] }
  have h := F.irrationalityExponent_bounds hb ha _ hirr hLa
  refine ⟨h.1, ?_⟩
  have h2 := h.2
  norm_num at h2
  linarith

/-- A relation between `(bE, aE)` and its conjugate pair: `μ ≤ 3`. -/
theorem quadratic_bounds_of_rel (hdeg : Module.finrank ℚ E = 2) (ι : E →+* ℂ)
    (bE aE : E) (b a : ℝ) (hb : 0 < b) (ha : 0 < a) (hιb : ι bE = b) (hιa : ι aE = a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0)
    (n0 n1 : ℤ) (hn : n0 ≠ 0 ∨ n1 ≠ 0)
    (hrb : bE ^ n0 * qconj bE ^ n1 = 1) (hra : aE ^ n0 * qconj aE ^ n1 = 1) :
    2 ≤ irrationalityExponent (Real.log a / Real.log b) ∧
      irrationalityExponent (Real.log a / Real.log b) ≤ 3 := by
  obtain ⟨-, hirr, hLa⟩ := logRatio_setup hb ha hmult
  have hbE : bE ≠ 0 := fun h => by
    rw [h, map_zero] at hιb
    exact hb.ne' (by exact_mod_cast hιb.symm)
  have haE : aE ≠ 0 := fun h => by
    rw [h, map_zero] at hιa
    exact ha.ne' (by exact_mod_cast hιa.symm)
  obtain ⟨D, hD, hDint⟩ := exists_common_den ![bE, aE]
  let F : PairFamily E b a 0 :=
    { beta := ![bE]
      alpha := ![aE]
      beta_ne := fun l => by
        match l with
        | 0 => exact hbE
      alpha_ne := fun l => by
        match l with
        | 0 => exact haE
      D := D
      D_pos := hD
      beta_int := fun l => by
        match l with
        | 0 => simpa using hDint 0
      alpha_int := fun l => by
        match l with
        | 0 => simpa using hDint 1
      indep := by
        intro m h1 _
        replace h1 : bE ^ m 0 = 1 := by simpa [Fin.prod_univ_succ] using h1
        have hm := (hmult 0 (m 0) (by rw [zpow_zero, one_mul]; exact real_zpow_eq_one_of hιb h1)).2
        funext i
        match i with
        | 0 => exact hm
      rel := by
        intro σ
        by_cases hσ : ι = σ
        · subst hσ
          refine ⟨1, ![1], ?_, ?_, ?_⟩
          · intro h
            have := congrFun h 0
            simp at this
          · simp [hιb]
          · simp [hιa]
        · have h0 : n0 ≠ 0 := by
            intro h0
            have hn1 : n1 ≠ 0 := hn.resolve_left (not_not.mpr h0)
            rw [h0, zpow_zero, one_mul] at hrb
            have h1 := congrArg σ hrb
            rw [map_zpow₀, map_qconj hdeg ι σ hσ bE hbE, hιb, map_one,
              ← Complex.ofReal_zpow] at h1
            have h2 : b ^ n1 = 1 := by exact_mod_cast h1
            exact hn1 (hmult 0 n1 (by rw [zpow_zero, one_mul]; exact h2)).2
          refine ⟨-n1, ![n0], ?_, ?_, ?_⟩
          · intro h
            exact h0 (by simpa using congrFun h 0)
          · simp only [Fin.prod_univ_succ, Fin.prod_univ_zero, mul_one, Matrix.cons_val_zero]
            have h1 := congrArg σ hrb
            rw [map_mul, map_zpow₀, map_zpow₀, map_qconj hdeg ι σ hσ bE hbE, hιb, map_one] at h1
            rw [zpow_neg]
            exact eq_inv_of_mul_eq_one_left h1
          · simp only [Fin.prod_univ_succ, Fin.prod_univ_zero, mul_one, Matrix.cons_val_zero]
            have h1 := congrArg σ hra
            rw [map_mul, map_zpow₀, map_zpow₀, map_qconj hdeg ι σ hσ aE haE, hιa, map_one] at h1
            rw [zpow_neg]
            exact eq_inv_of_mul_eq_one_left h1 }
  have h := F.irrationalityExponent_bounds hb ha _ hirr hLa
  refine ⟨h.1, ?_⟩
  have h2 := h.2
  norm_num at h2
  linarith

/-- **Corollary 1.5(2).** For `a, b` in one quadratic field, `2 ≤ μ(log a / log b) ≤ 4`. -/
theorem quadratic_logRatio_bounds (hdeg : Module.finrank ℚ E = 2) (ι : E →+* ℂ)
    (bE aE : E) (b a : ℝ) (hb : 0 < b) (ha : 0 < a) (hιb : ι bE = b) (hιa : ι aE = a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0) :
    2 ≤ irrationalityExponent (Real.log a / Real.log b) ∧
      irrationalityExponent (Real.log a / Real.log b) ≤ 4 := by
  by_cases hind : ∀ n : Fin 2 → ℤ, bE ^ n 0 * qconj bE ^ n 1 = 1 →
      aE ^ n 0 * qconj aE ^ n 1 = 1 → n = 0
  · exact quadratic_bounds_of_indep hdeg ι bE aE b a hb ha hιb hιa hmult hind
  · push Not at hind
    obtain ⟨n, h1, h2, hn⟩ := hind
    have hn' : n 0 ≠ 0 ∨ n 1 ≠ 0 := by
      by_contra hc
      push Not at hc
      apply hn
      funext i
      match i with
      | 0 => exact hc.1
      | 1 => exact hc.2
    have h := quadratic_bounds_of_rel hdeg ι bE aE b a hb ha hιb hιa hmult (n 0) (n 1) hn' h1 h2
    exact ⟨h.1, by linarith [h.2]⟩

/-- **Corollary 1.5(2), norms `±1`.** Then the pairs are dependent and `μ ≤ 3`. -/
theorem quadratic_normSigns_bounds (hdeg : Module.finrank ℚ E = 2) (ι : E →+* ℂ)
    (bE aE : E) (b a : ℝ) (hb : 0 < b) (ha : 0 < a) (hιb : ι bE = b) (hιa : ι aE = a)
    (hmult : ∀ u v : ℤ, a ^ u * b ^ v = 1 → u = 0 ∧ v = 0)
    (hnb : Algebra.norm ℚ bE = 1 ∨ Algebra.norm ℚ bE = -1)
    (hna : Algebra.norm ℚ aE = 1 ∨ Algebra.norm ℚ aE = -1) :
    2 ≤ irrationalityExponent (Real.log a / Real.log b) ∧
      irrationalityExponent (Real.log a / Real.log b) ≤ 3 := by
  have hbE : bE ≠ 0 := fun h => by
    rw [h, map_zero] at hιb
    exact hb.ne' (by exact_mod_cast hιb.symm)
  have haE : aE ≠ 0 := fun h => by
    rw [h, map_zero] at hιa
    exact ha.ne' (by exact_mod_cast hιa.symm)
  have hsq : ∀ z : E, z ≠ 0 → (Algebra.norm ℚ z = 1 ∨ Algebra.norm ℚ z = -1) →
      z ^ (2 : ℤ) * qconj z ^ (2 : ℤ) = 1 := by
    intro z hz hn
    rw [← mul_zpow]
    have hzq : z * qconj z = ((Algebra.norm ℚ z : ℚ) : E) := by
      unfold qconj
      field_simp
    rw [hzq]
    rcases hn with h | h <;> simp [h]
  exact quadratic_bounds_of_rel hdeg ι bE aE b a hb ha hιb hιa hmult 2 2 (Or.inl two_ne_zero)
    (hsq bE hbE hnb) (hsq aE haE hna)

end QuadraticPi.TwoGrid


==> anc/lean/QuadraticPi/TwoGridTheorem.lean <==
import QuadraticPi.TwoGridArithmetic
import QuadraticPi.TwoLogApproximationSelection
import QuadraticPi.FiniteSpectrumConclusion
import OAI.NumberTheory.PiExponent.Approximation.WeightErrorMargin
import OAI.NumberTheory.PiExponent.Approximation.Parameters

/-! # Theorem B: two-torus center supplies

Definition 3.1 (`SupplyAt`, `CenterSupply`) and Theorem 3.2:
a center supply of type `(t + s, t)` (`s ≥ 1`) for `ξ` in a number field gives
`μ(ξ) ≤ 1 + (t+2)/s`.

For `Q ≥ 1` the supply gives `Q^z` centers in `E` (indexed by `Fin (Q^z)`), a denominator
`D^e` with `e ≤ cE Q`, at every embedding logarithms of size `≤ cR Q` and translations
`x - ξ y` with at most `cN Q^t` values (labels `Fin (cN * Q^t)`) of size
`≤ (1 + |ξ|) cR Q`, and characters separating the centers for slopes with denominator
`> cS Q`. -/

set_option autoImplicit false
set_option maxHeartbeats 2000000
noncomputable section
namespace QuadraticPi.TwoGrid
open OAI.PiExponent SeparatedWeightPA MatrixArithmetic Filter Topology
open scoped BigOperators NumberField

variable {E : Type*} [Field E] [NumberField E]

/-- The centers of a supply for one `Q`. -/
structure SupplyAt (E : Type*) [Field E] [NumberField E] (xi : ℝ) (z t D cN : ℕ)
    (cE cR cS : ℝ) (Q : ℕ) where
  bY : Fin (Q^z) → E
  aZ : Fin (Q^z) → E
  e : ℕ
  e_le : (e : ℝ) ≤ cE * Q
  bY_int : ∀ c, IsIntegral ℤ (((D^e : ℕ) : E) * bY c)
  aZ_int : ∀ c, IsIntegral ℤ (((D^e : ℕ) : E) * aZ c)
  bY_ne : ∀ c, bY c ≠ 0
  aZ_ne : ∀ c, aZ c ≠ 0
  logs : ∀ σ : E →+* ℂ, ∃ (y x : Fin (Q^z) → ℂ) (kidx : Fin (Q^z) → Fin (cN * Q^t))
      (kval : Fin (cN * Q^t) → ℂ),
    (∀ c, Complex.exp (y c) = σ (bY c)) ∧ (∀ c, Complex.exp (x c) = σ (aZ c)) ∧
    (∀ c, x c - (xi : ℂ) * y c = kval (kidx c)) ∧
    (∀ c, ‖y c‖ ≤ cR * Q) ∧ (∀ c, ‖x c‖ ≤ cR * Q) ∧
    (∀ n, ‖kval n‖ ≤ (1 + |xi|) * (cR * Q))
  chars : ∀ r : ℚ, r ≠ 0 → cS * Q < r.den →
    Function.Injective (fun c => (aZ c)^r.den / (bY c)^r.num)

/-- **Definition 3.1.** A two-torus center supply of type `(z, t)` for `ξ` in `E`. -/
def CenterSupply (E : Type*) [Field E] [NumberField E] (xi : ℝ) (z t : ℕ) : Prop :=
  ∃ (D cN : ℕ) (cE cR cS : ℝ), 0 < D ∧ 0 < cN ∧ 0 ≤ cE ∧ 0 ≤ cR ∧
    ∀ Q : ℕ, 1 ≤ Q → Nonempty (SupplyAt E xi z t D cN cE cR cS Q)

omit [NumberField E] in
/-- Characters at an embedding from characters in the field. -/
theorem characterDistinct_of_supply {m K : ℕ} (σ : E →+* ℂ) (bY aZ : Fin K → E)
    (r : Fin m → ℚ)
    (h : ∀ i, Function.Injective (fun c => (aZ c)^(r i).den / (bY c)^(r i).num)) :
    TwoLogInterpolation.CharacterDistinct r (fun j => σ (bY j)) (fun j => σ (aZ j)) := by
  intro i c c' hcc
  apply h i
  apply σ.injective
  simp only [map_div₀, map_pow, map_zpow₀]
  exact hcc

set_option maxHeartbeats 4000000 in
/-- Every exponent `ν` with `ν s > t + s + 2` has finitely many good approximations. -/
theorem centerSupply_finite_good (xi : ℝ) (hirr : Irrational xi) (t s : ℕ) (hs : 0 < s)
    (hts : s ≤ t + 2) (hsupply : CenterSupply E xi (t + s) t)
    (nu : ℝ) (hnu : (t : ℝ) + (s : ℝ) + 2 < nu * (s : ℝ)) :
    (GoodRationalApproximations xi nu).Finite := by
  classical
  obtain ⟨Dd, cN, cE, cR, cS, hD, hcN, hcE, hcR, hsup⟩ := hsupply
  have hs0 : (0 : ℝ) < s := by exact_mod_cast hs
  have hnu1 : 2 < nu := by
    by_contra hcon
    push Not at hcon
    have h1 : (s : ℝ) ≤ t + 2 := by exact_mod_cast hts
    have : nu * s ≤ 2 * s := mul_le_mul_of_nonneg_right hcon hs0.le
    linarith
  by_contra hfinite
  have hinfinite : (GoodRationalApproximations xi nu).Infinite := hfinite
  have hbad := TwoLogApproximationSelection.unbounded_den_of_infinite_good
    xi nu (by linarith) hinfinite
  -- parameters
  obtain ⟨θ, A, B, c, hθ, hθA, hA1, hgap0, hc1, hAc, hcB, hBc, hcθ⟩ :=
    exists_twogrid_parameters t s hs nu hnu
  have hA : 0 < (A : ℝ) := hθ.trans hθA
  have hc0 : (0 : ℝ) < c := by linarith
  have hB0 : (0 : ℝ) < B := lt_trans (mul_pos hA (pow_pos hc0 t)) hAc
  obtain ⟨η, hη, hη1, hg⟩ := exists_eta_preserving_exponent_gap nu θ A (by linarith) hA hgap0
  let P : GridParams nu := ⟨θ, A, η, hθ, hθA, hA1, hη, hη1, hg⟩
  let g : ℝ := nu * ((A : ℝ) * (1 - η) - θ) - (1 - θ)
  let ε : ℝ := g / 2
  have hε : 0 < ε := by positivity
  have hg' : 0 < g := hg
  have hεg : ε < g := by
    show g / 2 < g
    linarith
  have hlogD : 0 ≤ Real.log (Dd : ℝ) := Real.log_nonneg (by exact_mod_cast hD)
  let a0 : ℝ := Arithmetic.lcmConstant * (4 / (θ : ℝ)) + Real.log 2
  let g0 : ℝ := 2 * cE * Real.log (Dd : ℝ) + 2 * cR + 2
  have ha0 : 0 ≤ a0 := by
    have := Arithmetic.lcmConstant_pos
    have : (0 : ℝ) < 4 / (θ : ℝ) := div_pos (by norm_num) hθ
    have := Real.log_nonneg (show (1 : ℝ) ≤ 2 by norm_num)
    positivity
  have hg0 : 0 ≤ g0 := by positivity
  let cc : ℝ := TwoLogCollision.collisionConstant * η ^ (3/2 : ℝ)
  have hcc : 0 < cc := mul_pos TwoLogCollision.collisionConstant_pos (Real.rpow_pos_of_pos hη _)
  let target : ℝ := ((1 + ε) / cc) ^ 2
  obtain ⟨n, BD, hm, hK, hθeq, hw0, hv, hn1, h2n, herr, hcoll⟩ :=
    exists_twogrid_baseData (t + s) t θ A B c hθ hA hB0 hc1 hAc hcB hBc hcθ
      a0 g0 (ε / 2) target (cN : ℝ) ha0 hg0 (by positivity) (by exact_mod_cast hcN)
  -- the supply at Q
  let Q : ℕ := gridQ (c : ℝ) n
  obtain ⟨-, hQhi, hQ1⟩ := gridQ_bounds (c : ℝ) n (by linarith) h2n
  have hQ1n : 1 ≤ Q := by exact_mod_cast hQ1
  obtain ⟨S⟩ := hsup Q hQ1n
  have hKQ : BD.K = Q ^ (t + s) := hK
  let bY : Fin BD.K → E := fun c => S.bY (Fin.cast hKQ c)
  let aZ : Fin BD.K → E := fun c => S.aZ (Fin.cast hKQ c)
  let R : ℝ := 2 * cR * Q + 2
  have hR1 : 1 ≤ R := by have : 0 ≤ 2 * cR * Q := by positivity
                         linarith
  let Wc : ℝ := Real.log (4 * R * (1 + |xi|)) + nu + Real.log 2
  have hWc : 0 ≤ Wc := by
    have h4 : 1 ≤ 4 * R * (1 + |xi|) := by
      have := abs_nonneg xi
      nlinarith
    have := Real.log_nonneg h4
    have := Real.log_nonneg (show (1 : ℝ) ≤ 2 by norm_num)
    linarith
  obtain ⟨X, hX, hXmargin⟩ := exists_weight_error_margin 0 1 Wc (ε / 2) (by norm_num) hWc
    (by positivity)
  obtain ⟨thresholds, hthr⟩ := cofinal_field_grid_minors (E := E) BD
  obtain ⟨r, hrinj, hr, hw, hwstar⟩ :=
    TwoLogApproximationSelection.exists_reduced_approximations_above_thresholds
      xi nu hirr.ne_zero (by linarith) hbad BD.m thresholds
        (max (X + 1) (Nat.ceil (Real.log ((⌈cS * Q⌉₊ + 1 : ℕ) : ℝ)) : ℝ))
  have hwstar' (i : Fin BD.m) : X + 1 < (Nat.ceil (Real.log (r i).den) : ℝ) :=
    (le_max_left _ _).trans_lt (hwstar i)
  have hden (i : Fin BD.m) : cS * Q < (r i).den := by
    have hQ0 : cS * Q < ((⌈cS * Q⌉₊ + 1 : ℕ) : ℝ) := by
      push_cast
      linarith [Nat.le_ceil (cS * (Q : ℝ))]
    by_contra hnot
    push Not at hnot
    have hden_le : ((r i).den : ℝ) ≤ ((⌈cS * Q⌉₊ + 1 : ℕ) : ℝ) := by linarith
    have hlog_le : Real.log ((r i).den : ℝ) ≤ Real.log ((⌈cS * Q⌉₊ + 1 : ℕ) : ℝ) :=
      Real.log_le_log (by exact_mod_cast (r i).pos) hden_le
    have hceil_le := Nat.ceil_mono hlog_le
    have hceil_lt : (Nat.ceil (Real.log ((⌈cS * Q⌉₊ + 1 : ℕ) : ℝ)) : ℝ) <
        (Nat.ceil (Real.log (r i).den) : ℝ) :=
      (le_max_right _ _).trans_lt (hwstar i)
    have : (Nat.ceil (Real.log (r i).den) : ℝ) ≤
        (Nat.ceil (Real.log ((⌈cS * Q⌉₊ + 1 : ℕ) : ℝ)) : ℝ) := by exact_mod_cast hceil_le
    linarith
  -- the data record
  let Dt : TwoGridData nu TwoLogCollision.collisionConstant := {
    target := xi, base := P, geometry := BD, theta_eq := hθeq,
    r := r, r_den_two_le := fun i => (hr i).1,
    approximation_error := fun i => (hr i).2.2,
    wstar := X + 1, wstar_pos := by linarith,
    wstar_lower := fun i => (hwstar' i).le,
    radius := R, radius_one_le := hR1,
    N := cN * Q ^ t, N_pos := Nat.mul_pos hcN (pow_pos (by omega) t) }
  -- centers at every embedding
  have hcenters : ∀ σ : E →+* ℂ, ∃ Z : Dt.Centers,
      Z.bY = (fun c => σ (bY c)) ∧ Z.aZ = (fun c => σ (aZ c)) := by
    intro σ
    obtain ⟨y, x, kidx, kval, hy, hx, hk, hyb, hxb, hkb⟩ := S.logs σ
    have hyR : ∀ c, ‖y c‖ + 3/4 ≤ R / 2 := by
      intro c; have := hyb c; simp only [R]; linarith
    have hxR : ∀ c, ‖x c‖ + 3/4 ≤ R / 2 := by
      intro c; have := hxb c; simp only [R]; linarith
    have hkR : ∀ k, ‖kval k‖ ≤ R * (1 + ‖((xi : ℝ) : ℂ)‖) := by
      intro k
      have h1 := hkb k
      rw [Complex.norm_real, Real.norm_eq_abs]
      have hxa : 0 ≤ |xi| := abs_nonneg xi
      have hq : (0 : ℝ) ≤ cR * Q := by positivity
      simp only [R]
      nlinarith
    refine ⟨{
      bY := fun c => σ (bY c), aZ := fun c => σ (aZ c),
      y := fun c => y (Fin.cast hKQ c), x := fun c => x (Fin.cast hKQ c),
      exp_y := fun c => hy _, exp_x := fun c => hx _,
      kidx := fun c => kidx (Fin.cast hKQ c), kval := kval,
      translation := fun c => hk _,
      y_le := fun c => hyR _, x_le := fun c => hxR _,
      kval_le := hkR }, rfl, rfl⟩
  -- the margins
  have hw0B : (BD.w0 : ℝ) = (B : ℝ)⁻¹ ^ n := by
    rw [hw0]; unfold gridW; rw [inv_pow]
  have hBn : 0 < (B : ℝ) ^ n := pow_pos hB0 n
  have hsum : Dt.arithmeticError (Dd ^ S.e) (Dd ^ S.e) + Dt.analyticError < ε := by
    have hvpos : 0 < (BD.v : ℝ) := by exact_mod_cast BD.v_pos
    have hlogDe : Real.log (((Dd ^ S.e : ℕ) : ℝ)) ≤ cE * Q * Real.log (Dd : ℝ) := by
      push_cast
      rw [Real.log_pow]
      exact mul_le_mul_of_nonneg_right S.e_le hlogD
    have hlogDe0 : 0 ≤ Real.log (((Dd ^ S.e : ℕ) : ℝ)) := by
      apply Real.log_nonneg
      exact_mod_cast Nat.one_le_pow _ _ hD
    have hQr : (1 : ℝ) ≤ Q := hQ1
    have hRle : R ≤ (2 * cR + 2) * Q := by simp only [R]; nlinarith
    have hinvw : 1 / (BD.w0 : ℝ) = (B : ℝ) ^ n := by
      rw [hw0B, one_div, inv_pow, inv_inv]
    have hweight : Wc / (X + 1) < ε / 2 := by
      simpa using hXmargin (X + 1) (by linarith)
    have hv' : (BD.v : ℝ) = gridV (t + s) (c : ℝ) θ B n := hv
    have herr' : a0 / (BD.v : ℝ) + g0 * (Q : ℝ) * (B : ℝ) ^ n < ε / 2 := by
      rw [hv']; exact herr
    have hF0 : Dt.F0 = 4 / (θ : ℝ) := rfl
    have hparts : Dt.arithmeticError (Dd ^ S.e) (Dd ^ S.e) + Dt.analyticError =
        a0 / (BD.v : ℝ) +
        (2 * Real.log (((Dd ^ S.e : ℕ) : ℝ)) + R) * (1 / (BD.w0 : ℝ)) + Wc / (X + 1) := by
      simp only [TwoGridData.arithmeticError, TwoGridData.analyticError,
        TwoGridData.weightErrorCoefficient, TwoGridData.additiveBound, TwoGridData.F0,
        Dt, P, a0, Wc]
      push_cast
      ring
    rw [hparts, hinvw]
    have hlin : (2 * Real.log (((Dd ^ S.e : ℕ) : ℝ)) + R) * (B : ℝ) ^ n ≤
        g0 * (Q : ℝ) * (B : ℝ) ^ n := by
      apply mul_le_mul_of_nonneg_right _ hBn.le
      simp only [g0]
      nlinarith
    linarith
  have hgap : Dt.arithmeticError (Dd ^ S.e) (Dd ^ S.e) + Dt.analyticError <
      nu * ((Dt.base.A : ℝ) * (1 - Dt.base.eta) - Dt.base.theta) - (1 - Dt.base.theta) := by
    have : nu * ((Dt.base.A : ℝ) * (1 - Dt.base.eta) - Dt.base.theta) - (1 - Dt.base.theta)
        = g := rfl
    rw [this]; linarith
  have hcollision : 1 + Dt.arithmeticError (Dd ^ S.e) (Dd ^ S.e) + Dt.analyticError <
      Dt.collisionLimit := by
    -- the collision limit exceeds 1 + ε
    let Y : ℝ := (BD.K : ℝ) * (θ : ℝ) ^ BD.m /
      (((BD.m : ℝ) + 1) * ((BD.m : ℝ) + 2) * (BD.v : ℝ) ^ 2 * (A : ℝ) ^ BD.m)
    have hNr : (0 : ℝ) < ((cN * Q ^ t : ℕ) : ℝ) := by
      exact_mod_cast Nat.mul_pos hcN (pow_pos (by omega) t)
    have hYN : target < Y / ((cN * Q ^ t : ℕ) : ℝ) := by
      have e1 : Y / ((cN * Q ^ t : ℕ) : ℝ) =
          (gridK (t + s) (c : ℝ) n : ℝ) * (θ : ℝ) ^ (2 * n) /
            (((2 * n : ℕ) : ℝ) + 1) / (((2 * n : ℕ) : ℝ) + 2) /
              (gridV (t + s) (c : ℝ) θ B n) ^ 2 / (A : ℝ) ^ (2 * n) /
                ((cN : ℝ) * (gridQ (c : ℝ) n : ℝ) ^ t) := by
        simp only [Y, Q]
        rw [hm, hK, hv]
        push_cast
        simp only [div_eq_mul_inv, mul_inv]
        ring
      rw [e1]; exact hcoll
    have htarget0 : 0 ≤ target := sq_nonneg _
    have hsq : Real.sqrt target < Real.sqrt (Y / ((cN * Q ^ t : ℕ) : ℝ)) :=
      Real.sqrt_lt_sqrt htarget0 hYN
    have hst : Real.sqrt target = (1 + ε) / cc := by
      simp only [target]
      rw [Real.sqrt_sq (div_nonneg (by linarith) hcc.le)]
    rw [hst, Real.sqrt_div' _ hNr.le] at hsq
    have hlim : Dt.collisionLimit = cc * (Real.sqrt Y / Real.sqrt ((cN * Q ^ t : ℕ) : ℝ)) := by
      simp only [TwoGridData.collisionLimit, TwoGridData.collisionLimit0, Dt, P, cc, Y]
      ring
    have h1 : 1 + ε < Dt.collisionLimit := by
      rw [hlim]
      have := (div_lt_iff₀ hcc).mp hsq
      linarith
    linarith
  -- cofinal non-zero minors
  apply Dt.cofinal_grid_field_minors_inconsistent (by linarith) bY aZ hcenters
    (Dd ^ S.e) (Dd ^ S.e) (pow_pos hD _) (pow_pos hD _)
    (fun c => S.aZ_int _) (fun c => S.bY_int _) hgap hcollision
  intro L
  let σ0 : E →+* ℂ := Classical.arbitrary _
  have hchar : TwoLogInterpolation.CharacterDistinct r
      (fun j => σ0 (bY j)) (fun j => σ0 (aZ j)) := by
    apply characterDistinct_of_supply σ0 bY aZ r
    intro i c c' hcc
    have h := S.chars (r i) (hr i).2.1 (hden i) hcc
    exact Fin.cast_injective hKQ h
  have hT := Dt.data_truncation_weight
  obtain ⟨H, hLH, hH, sel, -, hdet, -⟩ :=
    hthr Dt.rationalWeights hw r (fun i => (hr i).2.1) hrinj σ0 bY aZ
      (fun c => S.bY_ne _) (fun c => S.aZ_ne _) hchar
      (MatrixArithmetic.truncationOrders Dt.q Dt.F0 Dt.v) hT L
  exact ⟨H, hLH, hH, sel, hdet⟩

/-- **Theorem 3.2 (Theorem B).** A two-torus center supply of type `(t + s, t)` gives
`μ(ξ) ≤ 1 + (t+2)/s`. (`s ≤ t + 2`, i.e. the bound is at least `2`, as in all
applications.) -/
theorem centerSupply_irrationalityExponent_bounds (xi : ℝ) (hirr : Irrational xi)
    (t s : ℕ) (hs : 0 < s) (hts : s ≤ t + 2) (hsupply : CenterSupply E xi (t + s) t) :
    2 ≤ irrationalityExponent xi ∧
      irrationalityExponent xi ≤ 1 + ((t : ℝ) + 2) / (s : ℝ) := by
  apply irrationalityExponent_bounds_of_finite_good hirr
  intro nu hnu
  apply centerSupply_finite_good xi hirr t s hs hts hsupply nu
  have hs0 : (0 : ℝ) < s := by exact_mod_cast hs
  have h := (div_lt_iff₀ hs0).mp (by linarith : ((t : ℝ) + 2) / s < nu - 1)
  linarith

end QuadraticPi.TwoGrid


==> anc/tools/build_and_audit.sh <==
#!/usr/bin/env bash
# Build and audit the 41 Lean files of this article inside the Lean project of arXiv:2611.30820.
#
# Usage (from the directory anc of this article):
#   bash tools/build_and_audit.sh BASE
# where BASE is the directory anc/lean of the ancillary files of arXiv:2611.30820.
# The script checks the 41 files against ADDITIONS-MANIFEST.json and the files of BASE on which
# they depend against BASE-CLOSURE.sha256, copies the 41 files into BASE/QuadraticPi, builds them
# and writes the report build_and_audit_report.txt in the current directory.
set -u
here=$(pwd)
[ $# -eq 1 ] || { echo "usage: bash tools/build_and_audit.sh BASE"; exit 2; }
base=$(cd "$1" && pwd) || exit 2
[ -f "$here/ADDITIONS-MANIFEST.json" ] || { echo "run this script from the directory anc"; exit 2; }
[ -f "$base/lakefile.toml" ] || { echo "BASE must be the directory anc/lean of arXiv:2611.30820"; exit 2; }
out="$here/build_and_audit_report.txt"
fail=0
{
echo "== $(date)"
echo
echo "==================== the 41 added files"
python3 - "$here" <<'PY'
import hashlib, json, os, sys
here = sys.argv[1]
m = json.load(open(os.path.join(here, "ADDITIONS-MANIFEST.json")))
bad = 0
for f in m["files"]:
    p = os.path.join(here, f["path"])
    if not os.path.exists(p) or hashlib.sha256(open(p, "rb").read()).hexdigest() != f["sha256"]:
        print("FAILED", f["path"]); bad += 1
print("added files checked: %d; failures: %d" % (len(m["files"]), bad))
sys.exit(1 if bad else 0)
PY
[ $? -eq 0 ] || fail=1
echo
echo "==================== the files of arXiv:2611.30820 used by them"
n=$(wc -l < "$here/BASE-CLOSURE.sha256")
bad=$(cd "$base" && sha256sum -c --quiet "$here/BASE-CLOSURE.sha256" 2>&1 | grep -c "FAILED")
echo "base files checked: $n; failures: $bad"
[ "$bad" -eq 0 ] || { fail=1; (cd "$base" && sha256sum -c --quiet "$here/BASE-CLOSURE.sha256" 2>&1 | head -20); }
echo
echo "==================== forbidden words in the added files (expected: none)"
grep -n -w -e sorry -e admit -e native_decide "$here"/lean/QuadraticPi/*.lean
grep -n "^axiom " "$here"/lean/QuadraticPi/*.lean
echo "(end of list)"
} > "$out" 2>&1
if [ "$fail" -ne 0 ]; then echo "integrity check failed; see $out"; exit 1; fi
for f in "$here"/lean/QuadraticPi/*.lean; do
  t="$base/QuadraticPi/$(basename "$f")"
  if [ -e "$t" ] && ! cmp -s "$f" "$t"; then echo "a different $(basename "$f") exists in BASE; not overwritten" | tee -a "$out"; exit 1; fi
  cp "$f" "$t"
done
targets=$(cd "$here/lean/QuadraticPi" && ls *.lean | sed 's/\.lean$//; s/^/QuadraticPi./' | tr '\n' ' ')
cd "$base"
full="$here/build_full.log"
{
echo "== lean: $(lake env lean --version 2>&1 | head -1)"
echo "== targets: $targets"
} >> "$out" 2>&1
( time lake build $targets ) > "$full" 2>&1
{
echo
echo "==================== messages of the added modules"
awk '/^[^ ]+ \[[0-9]+\/[0-9]+\] /{keep = (($0 ~ /NAlg/ || $0 ~ /TwoGrid/) && $0 !~ /Replayed/)} keep{print}' "$full" | grep -v "^trace: " | cut -c1-2500
echo
echo "==================== errors"
grep -n -A25 "^error" "$full" | cut -c1-900 | head -400
echo
echo "==================== summary"
grep "Build completed\|build failed\|Some required" "$full"
tail -4 "$full"
} >> "$out" 2>&1
echo "wrote $out"
tail -6 "$out"

